Threshold Compatibility and Support-Selection Diagnostics in Neural Discovery of Partial Differential Equations

Accurate regression need not yield the correct equation after support selection. For a median/sample-standard-deviation threshold in neural PDE discovery, we derive an exact two-signal retention boundary and a complete-vector perturbation bound. Exact advection-diffusion libraries lose diffusion despite coefficient recovery to numerical precision. True-support refits of forty saved sparse states reduce diffusion error without restoring all derivative accuracy. A fixed sequential threshold ridge comparator recovers exact support in sixty ideal controls but selects extra terms in every learned state. All-fold correct-support candidates are rejected by conditional validation; post hoc energy pooling preserves their higher minimum loss in all sixty states. Supplied-support estimates outperform unchanged selected equations in all 240 physical-residual comparisons on four unused analytic trajectories. With coefficients, observation points and weights fixed, exact replacement of the learned library and target reverses their learned-row ordering in 59/60 states. Weighting both losses also fails the specified Burgers diffusion-benefit criterion at every tested budget. These finite diagnostics distinguish threshold incompatibility, refit damage and score rejection; they establish neither automatic correction nor general recovery or predictive stability.

==> anc/DEFINITIONS_AND_LIMITS.csv <==
id,topic,canonical_location,consolidation_and_retained_local_context
D01,Normalized coefficients; lower median/sample SD/strict rule,2.1,"S1, S4 refer to Section 2; code-specific conventions retained"
D02,Conditional least squares b_W and L_W,3.2,S2 uses same y notation and G_W only; proof assumptions remain explicit
D03,"Derivative errors e_t, e_x, e_xx",S2,Explicit definitions added before projection bound
D04,"STRidge grid, deletion/debiasing, losses/ceiling/ties",3.3,S4 retains implementation and degenerate-input details only
D05,True-fold candidate set and rejection gap,3.3,S4 pooled gap reuses T_true; no invented pooled one-SE ceiling
D06,Oracle joint refit versus frozen supplied-support solve,3.2 and 3.4,"4.3 and S5 give short reminders, not repeated full definitions"
D07,Intervention gate and tolerance,3.2 and S3,S3 cross-refers gate; explicit tolerance retained
L01,Conditional CV; one-SE is heuristic,3.3,S4 cross-reference; pooled minimum-only limit retained beside new result
L02,Repeated states and restricted datasets,3.1 and Discussion,S5 reuses state identifiers; exception/controls retain local denominators
L03,No general recovery/prediction; truth use,Discussion,Keep single-mode counterexample at 4.3 and local oracle distinctions
L04,Scoped Lean verification versus numerical evidence,S7,T-0014--T-0017 covered within S7 scope; exclusions and human-review boundary remain explicit
L05,Availability and reproduction inputs,Statements and S8,Three complete input/code or formal-evidence attachments indexed in anc/README.txt
L06,Burgers provenance and redistribution,S6,"Short pointers in design, Discussion and availability; no rights assumption changed"
L07,Method comparison and priority,Introduction and Discussion,Three method papers in Introduction; conditional weak-theory comparison in Discussion


==> anc/FORMAL_VERIFICATION.txt <==
R1 v0.25: formal-verification scope and access -- 17 October 2026

Status: FORMAL_VERIFIED_SCOPED; human_checked=false; priority UNVERIFIED.
The completed run used Lean 4.33.1, commit
819816b2e0a3bf405af45ae5c7af2491d8f5bee6, and mathlib v4.33.1, commit
0df444a360eaa60ab8c11dca51a86af692955474. All fifteen R1 source files were
directly re-elaborated, and the whole project build passed.

Checked theorem roots: earlier weighting identities 18; threshold T-0016 51;
conditional least squares T-0014 44; analytic PDE T-0015 62; sign-orientation
T-0017 29. Total: 204. Only standard propext, Classical.choice and Quot.sound
occur in their transitive axiom dependencies. No placeholders or extra axioms.

T-0017 proves the two actual coefficient vectors' medians, sample variances
and complete supports; compensating sign-matrix action and unchanged response;
full rank and Euclidean unit column norms; unique exact fits for arbitrary
positive residual weights; and complete supports of the normalized fits.
The separate assistant semantic audit is VALID, with no assumption change.
It is an existential finite-regression witness, not a PDE-library construction,
empirical repair, universal sign rule or human-reviewed result.

Excluded from formal coverage: the field-L2 limiting example, the full
twelve-column PDE-library rank argument, numerical solvers, neural training,
empirical outcomes, general recovery, convergence and novelty.

R1_v0.25_formal_verification.zip is available on reasonable request from
Zeen Song, zeensong17@gmail.com. It contains the unchanged checked Lean sources,
pinned project/dependency configuration, mappings, scoped verification records,
axiom logs and a README with commands. Compiler binaries, dependency sources
and build caches must be provided separately. A compiled theorem certifies its
encoded statement; the mappings and semantic audit explain correspondence.


==> anc/METHODS_AND_PROVENANCE.txt <==
R1 v0.25: supplementary methods, adverse outcomes and data provenance
17 October 2026

Historical labels identify saved experiment blocks and are not new replicates.
The manuscript and TABLE_INDEX.csv provide their current locations.

Support-intervention per-cell outcomes
Supplying true support improves diffusion over original-support refits in all forty B1/B2 pairs and meets each block's mean/median and aggregate guardrails (Figure 2; Table S1). The baseline error 0.1 is imposed by omission; oracle errors remain nonzero. Field MSE improves in all B1 pairs and 9/10 and 10/10 B2 pairs. Seed 17115 has adverse H_data grid MSE and H_both grid derivatives; both placements worsen unobserved-candidate MSE there. Advection improves on only 8/10 and 5/10 B1 pairs, then 5/10 and 4/10 B2 pairs.

Burgers studies and archival provenance

WL uses masks 7626--7635, noise seed 42 and initialization 0. All methods share exact observations. Its primary diffusion rule requires 7/10 improvements, lower mean and median and no loss of exact support. Four coefficient guardrails limit combined/advection mean/median ratios to 1.10; they do not cover field MSE. The combined two-target error is $[(\widehat\beta_d-0.1)^2+(\widehat\beta_a+1)^2]^{1/2}/\sqrt{1.01}$; it excludes spurious magnitudes, so support is assessed separately. None of the 74 original RB/WL fits was recorded as meeting the sparse-phase gradient tolerance; fixed-budget comparisons are not certified converged solutions.

The four budgets are low/low, low/high, high/low and high/high, where low/high mean 25,001/50,002 sparse/refit updates. Twenty branched trajectories produce eighty endpoints on the same masks. Original-budget replay matches saved states; it is not a new independent replicate. All budget pairs keep exact support but fail diffusion benefit. Grid-MSE wins are 3/10, 3/10, 5/10 and 7/10, while every extended endpoint worsens against its own original budget. Conditional solves reduce their own residuals but preserve the adverse H_both mean-diffusion contrast; some medians reverse.

RB crosses two noise realizations and two initializations on five reused geometries: twenty H_data/M1 pairs plus four candidate-trained M0 references. All 44 fits have exact support. The coefficient--field discordance rule holds in 3/4 cells, excluding canonical noise42/init0; its advection--diffusion branch holds in 1/4. These counts do not establish uniform diffusion harm.

Exploratory C passes the combined-error gate at 7/10; D fails at 6/10 despite lower mean/median. Post-confirmatory pooling to 13/20 does not change D's decision. Diffusion improves on only 3/10 masks in each block. Early field, derivative and endpoint discrepancies do not establish a uniform amplification chain or causal mechanism. These blocks are not additional independent confirmation.

The local-polynomial control uses clean truth to select degree three and 80 neighbors. Each of two new ten-mask blocks gives 0/10 candidate-field improvements of 5% and 1/10 on Q1-U (unobserved points among the 400 lowest-propensity candidates); downstream support deteriorates. This failed field repair cannot test the sufficiency of a successful repair. Required absolute diffusion gain 0.005 exceeds the maximum baseline error 0.0036769837 and is unattainable. A kernel candidate has no fitted performance. All failed/limited outcomes remain in the ancillary historical tables.

The Burgers source is `examples/data/burgers.npy` from PhIMaL/DeePyMoD_torch, 1,111,839 bytes. Its pinned commit is

`b39dff541d641369e9fde5136389ee589ce8f29f`.

The file SHA-256 is

`d6e6c6e4bb85e4389a174d1657165e10d1740e65c39ce4cbc48d8bd41c8ad5b1`.

Its field and coordinates exactly match PDE-FIND `Datasets/burgers.mat` at commit

`86911349b9fac82996e35465a13d06205730cc05`.

 The real initial snapshot matches $\exp[-(x+2)^2]$ within $1.94\times10^{-16}$, and preprocessing discards an imaginary component of maximum magnitude $8.82\times10^{-9}$. This does not verify the generating solver, boundaries or exact derivative truth. The target coefficient remains 0.1; an inconsistent row in the original supplement is not used to change it [@rudyPdeFindSupplement].

The restoration combines archived model/library/autodifferentiation components with documented settings and a fresh refit optimizer after an archived one-shot generator issue. It is not byte-level reproduction of the original publication. DeepMoD code has an MIT license; upstream data redistribution remains unverified. The third-party raw array is excluded from the ancillary material; author-generated analytic inputs and rescoring code are available separately on request. Archive attribution and numerical file identity do not establish the original generating process or data redistribution rights.


==> anc/README.txt <==
R1 v0.25 ancillary index -- 17 October 2026

Contents of this manuscript source ZIP
- tables/: 124 unchanged historical CSV/Markdown files; original identifiers.
- TABLE_INDEX.csv: direct mapping of those file series to this paper.
- score_outputs/: twelve unchanged original CSVs, including 360 same-point
  rows, 720 crossed rows, 900 rankings and summaries/controls/anomalies.
- literature_diagnostics/: 3,000 pooled candidate rows, 60 state summaries,
  original exact/numerical results, current sign proof and semantic audit,
  and a primary-source comparison record.
- METHODS_AND_PROVENANCE.txt: full study-label definitions, adverse per-cell
  outcomes, archived Burgers identities and unresolved provenance limits.
- REPRODUCIBILITY_NOTES.txt: historical numerical audits, discrepancies and
  environments, completed pooled replay and formal-verification boundaries.
- FORMAL_VERIFICATION.txt: current coverage, checked roots and dependency pins.
- DEFINITIONS_AND_LIMITS.csv: canonical definitions and scope within this paper.
- REFERENCE_SOURCE_RECORD.txt and literature_contribution_matrix.csv:
  inspected bibliographic versions and limits; no claim of established priority.

Separate attachments (reasonable request)
Contact Zeen Song, zeensong17@gmail.com.
1. ANALYTIC_RESCORE_ATTACHMENT.zip: fixed-equation same-point/external
   rescoring inputs and scripts; its original scope is unchanged.
2. R1_v0.24_pooled_replay.zip: original EXP-0030 scripts/protocol, all 120
   hashed selection JSON/raw NPZ inputs, reference outputs and replay wrapper.
   Extract, provide NumPy, and run python verify_replay.py. The attachment's
   README gives the tested environment, commands and numerical tolerances.
3. R1_v0.25_formal_verification.zip: verified Lean sources, project/dependency
   pins, statement mappings and logs, with compilation instructions. The
   compiler, dependency sources and build caches are not included.

The attachments are separate from this manuscript source ZIP. Saved result
tables alone are insufficient for numerical reproduction. None reproduces
neural training or includes third-party Burgers raw arrays or full texts.
There is no pooled one-SE or full-pipeline reproduction claim. Internal
editorial histories are retained in the author's archive, not in this package.


==> anc/REFERENCE_SOURCE_RECORD.txt <==
Bibliographic source/version record supporting the displayed reference list.

@article{both2021deepmod,
  author = {Both, Gert-Jan and Choudhury, Subham and Sens, Pierre and Kusters, Remy},
  title = {{DeepMoD}: Deep learning for model discovery in noisy data},
  journal = {Journal of Computational Physics},
  year = {2021},
  volume = {428},
  pages = {109985},
  doi = {10.1016/j.jcp.2020.109985},
  eprint = {1904.09406},
  archivePrefix = {arXiv},
  url = {https://arxiv.org/abs/1904.09406v3},
  note = {Technical comparison uses arXiv version 3}
}

@inproceedings{both2021sparse,
  author = {Both, Gert-Jan and Tod, Georges and Kusters, Remy},
  title = {Model discovery in the sparse sampling regime},
  year = {2021},
  booktitle = {AI: Modeling Oceans and Climate Change Workshop at ICLR 2021},
  eprint = {2105.00400},
  archivePrefix = {arXiv},
  url = {https://oceania.inria.cl/assets/pdfs/aimocc/paper-07.pdf},
  note = {Workshop paper; technical comparison uses arXiv version 1}
}

@misc{tod2021sparsistent,
  author = {Tod, Georges and Both, Gert-Jan and Kusters, Remy},
  title = {Sparsistent Model Discovery},
  year = {2021},
  eprint = {2106.11936},
  archivePrefix = {arXiv},
  url = {https://arxiv.org/abs/2106.11936v2},
  note = {Preprint, arXiv:2106.11936v2}
}

@article{chen2021pinnsr,
  author = {Chen, Zhao and Liu, Yang and Sun, Hao},
  title = {Physics-informed learning of governing equations from scarce data},
  journal = {Nature Communications},
  year = {2021},
  volume = {12},
  pages = {6136},
  doi = {10.1038/s41467-021-26434-1},
  url = {https://www.nature.com/articles/s41467-021-26434-1}
}

@article{nabian2021importance,
  author = {Nabian, Mohammad Amin and Gladstone, Rini Jasmine and Meidani, Hadi},
  title = {Efficient training of physics-informed neural networks via importance sampling},
  journal = {Computer-Aided Civil and Infrastructure Engineering},
  year = {2021},
  volume = {36},
  number = {8},
  pages = {962--977},
  doi = {10.1111/mice.12685},
  eprint = {2104.12325},
  archivePrefix = {arXiv},
  url = {https://arxiv.org/abs/2104.12325v1},
  note = {Technical comparison uses arXiv version 1}
}

@article{horvitz1952generalization,
  author = {Horvitz, D. G. and Thompson, D. J.},
  title = {A Generalization of Sampling Without Replacement from a Finite Universe},
  journal = {Journal of the American Statistical Association},
  year = {1952},
  volume = {47},
  number = {260},
  pages = {663--685},
  doi = {10.1080/01621459.1952.10483446}
}

@article{rudy2016pdefind,
  author = {Rudy, Samuel H. and Brunton, Steven L. and Proctor, Joshua L. and Kutz, J. Nathan},
  title = {Data-driven discovery of partial differential equations},
  journal = {Science Advances},
  year = {2017},
  volume = {3},
  number = {4},
  pages = {e1602614},
  doi = {10.1126/sciadv.1602614},
  url = {https://doi.org/10.1126/sciadv.1602614}
}

@article{song2024volume,
  author = {Song, Jiahao and Cao, Wenbo and Liao, Fei and Zhang, Weiwei},
  title = {{VW-PINNs}: A volume weighting method for {PDE} residuals in physics-informed neural networks},
  journal = {Acta Mechanica Sinica},
  year = {2025},
  volume = {41},
  pages = {324140},
  doi = {10.1007/s10409-024-24140-x},
  url = {https://doi.org/10.1007/s10409-024-24140-x}
}

@misc{rudyPdeFindSupplement,
  author = {Rudy, Samuel H. and Brunton, Steven L. and Proctor, Joshua L. and Kutz, J. Nathan},
  title = {Supplement: Data-driven discovery of partial differential equations},
  url = {https://github.com/snagcliffs/PDE-FIND/blob/86911349b9fac82996e35465a13d06205730cc05/supplement.pdf},
  note = {Repository supplement at the stated commit; Section 3.2 and Figure 3, p. 11 inspected}
}

@article{heldmann2023biobjective,
  author = {Heldmann, Fabian and Berkhahn, Sarah and Ehrhardt, Matthias and Klamroth, Kathrin},
  title = {{PINN} training using biobjective optimization: The trade-off between data loss and residual loss},
  journal = {Journal of Computational Physics},
  volume = {488},
  pages = {112211},
  year = {2023},
  doi = {10.1016/j.jcp.2023.112211}
}

@misc{zhong2026freeze,
  author = {Zhong, Juncheng and Shen, Chenghuang and Liu, Jianfeng and Xiao, Zhengdong and Luo, Longjiu and Wang, Qianrong and Xu, Wenjun and Lu, Wenlian},
  title = {Freeze, Then Select: Structured Field Adapters and Stability-Validated Weak Selection for {PDE} Discovery from Sparse Observations},
  year = {2026},
  eprint = {2607.29665},
  archivePrefix = {arXiv},
  note = {Preprint, arXiv:2607.29665v1, 31 July 2026},
  url = {https://arxiv.org/abs/2607.29665v1}
}

@article{messenger2021wsindy,
  author = {Messenger, Daniel A. and Bortz, David M.},
  title = {Weak {SINDy} for partial differential equations},
  journal = {Journal of Computational Physics},
  year = {2021},
  volume = {443},
  pages = {110525},
  doi = {10.1016/j.jcp.2021.110525},
  url = {https://arxiv.org/abs/2007.02848},
  note = {Technical comparison uses the author manuscript, Section 4.2}
}

@article{tang2023weakident,
  author = {Tang, Mengyi and Liao, Wenjing and Kuske, Rachel and Kang, Sung Ha},
  title = {{WeakIdent}: Weak formulation for identifying differential equation using narrow-fit and trimming},
  journal = {Journal of Computational Physics},
  year = {2023},
  volume = {483},
  pages = {112069},
  doi = {10.1016/j.jcp.2023.112069},
  url = {https://arxiv.org/abs/2211.03134v1},
  note = {Technical comparison uses arXiv version 1, Sections 3.2--3.4}
}

@article{maddu2022stride,
  author = {Maddu, Suryanarayana and Cheeseman, Bevan L. and Sbalzarini, Ivo F. and M{\"u}ller, Christian L.},
  title = {Stability selection enables robust learning of differential equations from limited noisy data},
  journal = {Proceedings of the Royal Society A},
  year = {2022},
  volume = {478},
  number = {2262},
  pages = {20210916},
  doi = {10.1098/rspa.2021.0916},
  url = {https://publications.mpi-cbg.de/Maddu_2022_8372.pdf}
}

@article{messenger2025consistency,
  author = {Messenger, Daniel A. and Bortz, David M.},
  title = {Asymptotic consistency of the {WSINDy} algorithm in the limit of continuum data},
  journal = {IMA Journal of Numerical Analysis},
  year = {2025},
  volume = {45},
  number = {6},
  pages = {3264--3312},
  doi = {10.1093/imanum/drae086},
  url = {https://academic.oup.com/imajna/article/45/6/3264/7922572},
  note = {Published online 12 December 2024; technical comparison uses the published version}
}


==> anc/REPRODUCIBILITY_NOTES.txt <==
R1 v0.25: reproducibility record -- 17 October 2026

The records below distinguish historical numerical checks from the completed
17 October Lean verification. Editorial compilation does not rerun science.
All reported checks are assistant checks, not independent human replication.
The input/code attachments are available on reasonable request as indexed in
README.txt; result tables alone are insufficient to reproduce the computations.
No third-party raw array or full text is included.

Historical external-score audit

The earlier external-validation audit, already recorded in the 7 October 2026 result freeze, rebuilt derivatives with complex exponentials, checked column order, recomputed sixty supplied-support fits by pivoted QR and rechecked 1,440 primary/refined scores with scalar summation. That historical coefficient recomputation was not rerun for the v0.19 same-point diagnostic or this manuscript preparation. Maximum coefficient and score discrepancies are $8.89\times10^{-16}$ and $8.33\times10^{-17}$. The maximum scaled normal-equation defect is $6.06\times10^{-15}$. Sampled external designs have numerical rank twelve, with weighted column-scaled condition numbers about 21.76--102.13. These are numerical consistency checks, not identifiability or solver-stability theorems.

Historical same-point arithmetic audit

The independent code uses complex exponentials and scalar `math.fsum` reductions, without importing the main scorer or a fitting routine. It checks 720 crossed scores, 360 same-point scores, 900 pair rankings, original row/weight identity and unchanged input hashes. The maximum crossed-score discrepancy is $6.94\times10^{-17}$; the maximum SSE discrepancy is $1.78\times10^{-14}$. The original learned/external replay differs by at most $1.12\times10^{-16}$. Analytic derivatives agree with saved truth to $1.09\times10^{-14}$, within the predeclared $10^{-12}$ absolute check; the exact-equation control scores are below $2.32\times10^{-32}$ and zero-equation scores are one. Replaying under Python 3.12.14/NumPy 2.3.5 and Python 3.14.6/NumPy 2.5.2 retains the results. These are assistant numerical audits, not human replication or formal proofs. No coefficient fit or neural update was executed.

Recorded environment replays

The recorded local v0.19 environment comparisons and relocated-directory replay gave ten byte-identical primary CSVs. A subsequent supplied review execution, also reporting Python 3.12.14 and NumPy 2.3.5, gave three byte-identical CSVs and roundoff differences in seven, with all numerical comparisons within the recorded tolerances and all ranking labels unchanged. Its largest absolute difference, $1.31\times10^{-12}$, occurs in a ratio near 388.270 (relative difference about $3.4\times10^{-15}$). This supports numerical and ranking agreement for the recorded executions, not byte identity across arbitrary platforms. The original `outputs_v2` is unchanged; the supplied review outputs are archived separately. These are assistant computational checks, not human peer review.

Scientific runtime records

Scientific runtime records for RB/WL and external studies report Python 3.14.6,
NumPy 2.5.2, Torch 2.13.0+cpu and SciPy 1.18.1 where applicable. Older stages
retain their separate environments. These are archived execution metadata,
not the manuscript-build environment or a claim of byte identity across stages.
The pooled run and its separate arithmetic audit record Python 3.14.6 and
NumPy 2.5.1 in literature_diagnostics/summary.json and audit.json.

Complete pooled replay, checked 17 October 2026

A fresh extraction of R1_v0.24_pooled_replay.zip passed under Python 3.12.14 /
NumPy 2.3.5: all 120 scientific inputs, 15,000 fold losses, 3,000 candidate
scores, 120 direct scalar checks and 3,060 CSV rows were checked. Reference
numeric differences were zero and indices matched. The v0.25 preparation
preserves that attachment unchanged; it does not repeat this scientific run.
This remains a post hoc minimum-loss sensitivity: five of sixty minimizers
change, and all sixty best all-fold true-support scores remain above the
pooled minimum. No pooled one-SE or uncomputed full-data support is inferred.

Formal verification, checked 17 October 2026

T-0014--T-0017 and earlier finite weighting identities have scoped Lean evidence.
Fifteen R1 source modules were directly re-elaborated; 204 theorem roots passed
transitive axiom checks, including twenty-nine for T-0017. The dependency set
is restricted to propext, Classical.choice and Quot.sound; no sorry/admit or
additional axioms occur. The semantic audit is VALID, human_checked=false.
FORMAL_VERIFICATION.txt gives scope, exact dependency identities and access.
This does not verify the field-L2 limiting example, the full PDE-library rank
argument, numerical solvers, training, empirical outcomes, general recovery,
neural convergence or priority. Manuscript packaging does not add a Lean run.


==> anc/TABLE_INDEX.csv <==
historical_file_prefix_or_path,current_paper_sections,contents
S_ORACLE_*,2; S1; 4.1,"Threshold qualification, exact design and phase endpoints"
S_AD_*,3.1; S2--S3; 4.1,"Analytic design, derivatives and precision"
S_SI_*,3.2; S3; 4.1,Matched support interventions and all adverse outcomes
S_selector_*; S_score_gap*,3.3; S4; 4.2,"Selector paths, sensitivities, support and score gaps"
S_WL_*,S6; 4.4,Burgers loss-placement negative results
S_new_budget_*; S_new_conditional_*,S2; S6; 4.4,Reused-mask budgets and conditional fits
S_RB_*,S6,Noise/initialization controls on reused geometries
S_B_*; S_C_*; S_D_*; S_CD_*; S_E_*; S_F_*,S6,"Earlier comparisons, failed confirmation, localization and reconstruction"
S_external_*,3.4; S5; 4.3,Unused-trajectory scores and numerical controls
S_same_point_summary*; score_outputs/*.csv,S5; 4.3,"Complete same-point/crossed scores, rankings and exception"
literature_diagnostics/pooled_*.csv,S4,All pooled candidates and state summaries


==> anc/literature_contribution_matrix.csv <==
work,authors,inspected_version,publication_status,primary_url,accessible_scope,exact_location,verified_overlap,assumptions_and_notation,R1_difference,formula_priority_status,access_limit,checked_date
DeepMoD,"Gert-Jan Both; Subham Choudhury; Pierre Sens; Remy Kusters",arXiv:1904.09406v3,JCP 428 109985 (2021); author version read,https://arxiv.org/pdf/1904.09406,20-page full PDF; relevant methods and supplement read,"PDF p14 Scaling and thresholding equations (9)-(10); p9 Discussion","Column/target norm scaling and median-centered SD pruning; sensitivity to noise and experimental artifacts already acknowledged","Scaled xi maps to z; paper sigma and equality notation do not specify all executed conventions","R1 fixes lower median/sample SD/strict retention via local code; derives two-signal boundary and full-vector margin bound; no new general separation principle",No identical boundary or margin formula located in inspected passages; priority UNESTABLISHED,Final published equation numbering not independently compared,2026-10-08
PDE-FIND,"Samuel H. Rudy; Steven L. Brunton; Joshua L. Proctor; J. Nathan Kutz",arXiv:1609.06401v1,Science Advances 3 e1602614 (2017); author version read,https://arxiv.org/pdf/1609.06401,4-page full author manuscript,"PDF p2 Algorithm 1 and equation (3); p3 discussion of multiple initial data","Sequential ridge thresholding and sparsity/error tradeoff are inherited","Theta and Ut map to A and y; tolerance and regularization are algorithm parameters","R1 uses fixed alpha/grid and conditional time-fold one-SE selection on a previously trained representation; not optimal-tuning performance reproduction",No identical median/SD formula in inspected algorithm; priority UNESTABLISHED,Journal supplementary algorithm not newly audited,2026-10-08
Sparsistent Model Discovery,"Georges Tod; Gert-Jan Both; Remy Kusters",arXiv:2106.11936v2,Preprint; no acceptance verified,https://arxiv.org/pdf/2106.11936,"15-page full PDF accessible through unversioned URL; abstract page verifies v2","Section 2.1 equations (1)-(3) PDF pp3-4; Section 2.5 equation (11) p6; experiments p7","Analytic libraries can violate Lasso selection conditions; randomized adaptive Lasso and stability selection; comparator uses fixed 0.1 threshold","True-support library geometry differs from median/sample-SD vector rule; diagnostic Delta does not certify estimated support","R1 provides a specific threshold witness and frozen physical-score comparison rather than claiming analytic-data failure is new",No median/SD boundary located; priority UNESTABLISHED,Explicit versioned PDF and OpenReview retrieval failed; latest arXiv PDF and version metadata succeeded,2026-10-08
"Freeze, Then Select","Juncheng Zhong; Chenghuang Shen; Jianfeng Liu; Zhengdong Xiao; Longjiu Luo; Qianrong Wang; Wenjun Xu; Wenlian Lu",arXiv:2607.29665v1,Preprint; no acceptance verified,https://arxiv.org/html/2607.29665v1,Full HTML with appendices; methods and Appendix B read,"Freeze-Then-Select PDE Discovery equations (5)-(7); Appendix B.2 selection algorithm; Related Work","Observation-only field fitting precedes weak-system generation/refit/validation; prior two-stage methods explicitly recognized","Weak-system A/b differ from pointwise A/y; held-out patch systems share a frozen field","R1 diagnoses a PDE-regularized learned field with unchanged coefficients and exact derivatives at original rows; not a comparison of best methods or new separation idea",No identical median/SD boundary located; priority UNESTABLISHED,No executable benchmark reproduction; no venue upgrade,2026-10-08
Weak SINDy for Partial Differential Equations,"Daniel A. Messenger; David M. Bortz",arXiv:2007.02848v3,Related JCP DOI 10.1016/j.jcp.2021.110525 verified by arXiv record,https://arxiv.org/pdf/2007.02848,33-page author PDF; Section 3 read,"Section 3 equations (3.1)-(3.4) PDF pp4-5","Weak derivatives transfer to compactly supported test functions; finite library must contain governing terms","G/b are weak integrals; test function support removes boundary terms","R1 uses exact pointwise replacement as a diagnostic; this neither evaluates nor rules out weak-form remedies",No priority conclusion for R1 formulas,PMC access challenged; published full text not read this turn,2026-10-08


==> anc/literature_diagnostics/PRIMARY_SOURCE_INSPECTION.txt <==
# Primary-source inspection record / 原始文献核实记录

检索与阅读：2026-10-16；整理与审计：2026-10-17。状态：VERIFIED_SPECIFIED_PRIMARY_PASSAGES；优先权 UNVERIFIED。对象为 v0.22 的固定强形式库、median/sample-SD 阈值、条件选模分数及固定方程外部评分。关键词包括 weak PDE discovery、support stability、threshold selection、errors in variables、continuum consistency、out-of-trajectory validation。

本次定向阅读七篇原始论文的相关方法或结果段落，非七篇逐页全文审计，也非穷尽综述。其中部分已出现在早期研究笔记，新增价值是核实具体重叠和补齐此前未读到的段落。下列外部结果均不作为本文定理的证明依赖。

| 来源与版本 | 本次直接核实的位置 | 对本文的具体用途与边界 |
|---|---|---|
| Messenger & Bortz, *Weak SINDy for Partial Differential Equations*, JCP 443 (2021), 110525；[作者稿](https://arxiv.org/pdf/2007.02848) | §4.2，式 (4.4)–(4.5)，PDF 第11–12页；§4.3 | 弱系统 G,b 对应回归库和目标，但不是神经点值 A,y。MSTLS 的贡献尺度和复杂度分数不同，不能把本文固定 STRidge 或 median/SD 的失败算作 WSINDy 失败。未复现其数值结果。 |
| Tang, Liao, Kuske & Kang, *WeakIdent: Weak formulation for identifying differential equation using narrow-fit and trimming*, JCP 483 (2023), 112069，DOI 10.1016/j.jcp.2023.112069；[本次读取的2022年v1](https://arxiv.org/html/2211.03134) | §§3.2–3.4，式 (25)–(31)；出版元数据来自 [NSF 原文记录](https://par.nsf.gov/servlets/purl/10492514) 的首页检索结果 | 弱库 W 与本文残差权重 W 含义不同。该法使用高动态区域拟合、按列范数与系数绝对值构造贡献量、裁剪和交叉验证。需比较选模对象，不能把一切 CV 合并为同一分数。出版终稿与v1逐式等价未核实。 |
| Maddu, Cheeseman, Sbalzarini & Müller, *Stability selection enables robust learning of differential equations from limited noisy data*, Proc. R. Soc. A 478 (2022), 20210916，DOI 10.1098/rspa.2021.0916；[机构存档出版全文](https://publications.mpi-cbg.de/Maddu_2022_8372.pdf) | §2(c)，式 (2.10)–(2.11)，PDF 第6–7页 | PDE-STRIDE 用子样本选择频率描述项稳定性；提供可在冻结库上开展的比较方向。频率不是本文相关状态的独立成功概率；不迁移外部误发现保证。最终版取代此前作者稿作为本条主要依据。 |
| Messenger & Bortz, *Asymptotic consistency of the WSINDy algorithm in the limit of continuum data*, IMA J. Numer. Anal. 45(6) (2025), 3264–3312，DOI 10.1093/imanum/drae086；[出版全文](https://academic.oup.com/imajna/article/45/6/3264/7922572) | §2.2 Assumption 6；§4.1 Theorems 4.1–4.2 和条件 (4.10)；§4.2 Theorem 4.3；§6 | 完整支撑恢复有额外条件，不能由“弱形式”直接推出。文中的 G* 是无噪连续弱系统，不是本文学得的点值库。本文有限确定性边界不反驳这些条件式渐近结果。2024-12-12在线，2025年卷期；作者稿定理编号与出版版不同，以本条终稿位置为准。 |
| Zhong et al., *Freeze, Then Select: Structured Field Adapters and Stability-Validated Weak Selection for PDE Discovery from Sparse Observations*；[arXiv:2607.29665v1](https://arxiv.org/html/2607.29665v1)，2026-07-31 | Appendix B.1 式 S9–S14；B.2 Algorithm S1 | 同一冻结场上构造移位弱系统，划分候选生成、拟合和验证。其局部 L2 控制需测试函数导数可积和非线性在值域上的 Lipschitz 条件；仍需条件数、激励和信号分离。本文不可把分阶段原则当作新贡献。正式发表状态未核实。 |
| Hao, Tang & Kang, *Identifying changing partial differential equations using Sampled Local WeakIdent*；[arXiv:2608.12479v1](https://arxiv.org/html/2608.12479v1)，2026-08-12 | §§2–3；§4.1 Theorems 4.1.1–4.1.2 的声明；§6.4 | 局部补丁与变化方程识别是邻近扩展。理论讨论要求固定分布独立采样等条件，不能用于本文共享噪声/初始化的60状态。未审计其证明，亦不导入置信保证。无需为增加引用而纳入主文。正式发表状态未核实。 |
| Ducos, Denizot, Guyet & Berry, *Evaluating PDE discovery methods for multiscale modeling of biological signals*；[作者存档](https://adenizot.github.io/files/pdf/2025-evaluating-pde-discovery.pdf)，[arXiv:2506.20694](https://arxiv.org/abs/2506.20694)，2025 | §4.3、Figures 4–5，PDF第11–14页 | 同时报告方程质量、预测和求解失败，说明残差/方程结构/预测是不同评估维度。本文已承认没有前向积分；可作为后续实验依据，无需改写为已验证预测。本次未核实会议终稿一致性。 |

## 最强重叠与剩余空间

最强重叠是既有 DeepMoD 阈值、已有稀疏/弱选模和冻结后选择原则；早期 LIT-0039/0049 已核对 DeepMoD、Sparsistent 和 PDE-FIND。可保留的贡献定位为：对一个完全指定规则给出边界，连接精确控制、匹配支撑干预、候选路径拒绝与固定方程评分反转。单纯“导数不准会导致错误发现”不足以支撑创新主张。

本次签名列反例是本地推导，未发现或排除同一观察的既有文献，不能称首次。搜索 median/SD/sign/DeepMoD 得到不少不相关结果；负搜索不是优先权证明。

## 可用性与失败记录

WeakIdent 的显式v2链接与PDF获取失败，实际可读 HTML 标为v1；不误称阅读v2。NSF两个PDF地址的直接打开失败，但作者稿可读。WSINDy一致性的早期作者稿读到后，进一步取得出版全文，避免混用编号。Ensemble-SINDy 的 PMC 页面触发验证，未计入七篇本次技术阅读。误打开的无关 arXiv 页面和失败的 OUP 地址均排除；以标题搜索得到的正确出版链接为准。此前已有的 Ensemble-SINDy 笔记不因此被升级或否定。


==> anc/literature_diagnostics/README.txt <==
R1 v0.25: pooled diagnostics and sign-orientation witness

Candidate/state CSVs and historical exact/numerical outputs are unchanged.
The 15,000 fold losses/energies are not individual columns in the candidate CSV.
The pooled result is post hoc numerical evidence, with no new fit, neural
training, pooled one-SE inference or uncomputed full-data support claim.
Historical audit.json describes the computational audit's own scope.

T-0017 is now FORMAL_VERIFIED_SCOPED, human_checked=false. SIGN_WITNESS.txt
and SIGN_SEMANTIC_AUDIT.txt give the current proof and separate semantic audit.
../FORMAL_VERIFICATION.txt indexes the checked sources and dependency identities.
PRIMARY_SOURCE_INSPECTION.txt records inspected versions and literature limits;
priority remains unverified. Research-archive-relative paths in these records
are resolved by the separate formal or analytic attachment as applicable.

Complete pooled paths, matrices, original scripts and checker are supplied as
the unchanged R1_v0.24_pooled_replay.zip, available on reasonable request.
See ../README.txt for the common access index and the distinct attachments.


==> anc/literature_diagnostics/SIGN_SEMANTIC_AUDIT.txt <==
# Adversarial semantic audit of T-0017 in Lean

Date: 2026-10-17. Verdict: **VALID** for the finite existential statement. This is a separate audit pass by the same assistant after proof construction, not independent human review. Kernel/build evidence is recorded separately in `lean/verification/r1-sign-orientation-2026-10-17/verification.json`; semantic validity alone does not authorize a FORMAL_VERIFIED registry update before that check passes.

## Frozen claim and actual definitions

The audited target is P-0008 and v0.24 Supplement S1, not a recovery theorem for a PDE dictionary. The source hashes predate formalization in `baseline.json`. The Lean module is `MathResearchCodex/R1SignOrientation.lean`, mapped by `lean/R1SignOrientationMapping.md`.

`opposite = twoSignal 0 1 1 (3/10)` means (-1,3/10,0,...,0); `same = twoSignal 0 1 (-1) (3/10)` means (1,3/10,0,...,0). The negative parameter in the second use is intentional: `twoSignal` negates its first amplitude. The earlier positive-amplitude median theorem is used only for `opposite`. The median of `same` is separately proved with an explicit sorted permutation, so no opposite-sign hypothesis is misapplied.

The selector is the existing `R1Threshold.Selected`: sample SD strictly less than the absolute distance from the lower median. The median rank is (12-1)/2=5, zero based; the variance denominator is the real number 12-1=11. This is neither the averaged even median nor population SD. The order-statistic definition already has a sorting-equivalence theorem. The two squared SD values are derived from the actual centered sample variance, not introduced as surrogate thresholds.

## Nontrivial inferences and regression correspondence

The complete coordinate characterizations prove retention of the strong term and rejection of all ten zeros, as well as the changed weak term. Squared comparisons retain SD nonnegativity; no invalid implication from unequal squares of signed quantities occurs. The exact gap 1139 < 1188 < 1259 avoids the equality convention. Strict equality is separately covered by the inherited T-0016 boundary theorem.

The matrix is genuinely changed: `signMatrix = diagonal signs`, with only index 0 negative. Its square is the identity; multiplying `opposite` gives `same`, and multiplying `same` recovers the same response `opposite`. Since A=I, this is precisely A'=AS. Full rank is proved by injectivity of multiplication, with an established equivalence to column linear independence. Rank and unit column norms are conclusions, not hidden assumptions.

`column_norms` uses `WithLp.toLp 2`, so its norm is Euclidean, not the supremum norm on a plain function. The response norm is explicitly sqrt(109)/10, hence positive. `normalizer_eq_inverse_norm` identifies 10/sqrt(109) with the unweighted inverse target norm. Because both designs' column norms are one, the normalized designs remain I and S, while the common target is scaled. `scaled_exact_fits`, `normalized_unique_minimizers` and `normalized_fitted_supports` apply to these actual normalized regression problems, closing the potential gap between vector-only selection and fitted coefficients.

The residual weights are arbitrary strictly positive real functions on Fin 12. No equal-weight or mean-one hypothesis is introduced. The reused conditional least-squares theorem requires n>0, full column rank and positive diagonal weights; each is discharged. Its loss includes the manuscript's positive factor 1/n. Unique global minimizers, not merely normal-equation solutions, are proved. `zero_residual_losses` separately checks that the displayed unnormalized exact fits attain zero. The normalized prediction identity gives the corresponding zero residual after scaling.

## Attempts to falsify or overextend the claim

- c=0 is outside positive-scale invariance and yields empty support; exact computation explicitly checks it. Normalization is never zero.
- Zero weights can destroy uniqueness and negative weights can destroy convexity. They are excluded explicitly; the prior T-0014 counterexamples are included in the axiom rerun.
- p=2/3 are not substituted for the fixed existential witness p=12. Their median/strong-selection failures remain in the T-0016 rerun.
- All 4,096 diagonal sign patterns were independently enumerated using sorted vectors and rational centered variance; 2,048 give support {0}, 2,048 give {0,1}. All 20,480 specified positive-scale checks and 4,096 zero-scale boundary checks pass. This is auxiliary exact computation, not the proof of arbitrary real scaling or arbitrary positive weights.
- A global negative sign is not silently inferred from the general positive-scaling theorem. Any observed symmetry in the enumerated sparse witness is confined to that witness.
- Full-rank identity regression does not imply realization by twelve sampled PDE terms. This result neither repairs a saved PDE fit nor refutes the manuscript's opposite-sign Proposition 1 or normalized-vector Proposition 2.

The dependency graph goes from existing order statistics/sample variance and conditional regression to the new witness, with no import back from a prerequisite to the new module. There are no limits, probabilistic independence assumptions or exchanges of integrals. No external recovery result or priority assertion is used.

## Status and residual gaps

No mathematical or semantic gap was found for T-0017. No assumptions were changed: the formal result supplies a particular p=12 real witness for the informal existential claim and retains arbitrary positive residual weights. Human review, originality, floating-point code equivalence, empirical generalization, the field-L2 limiting example and the full PDE-library rank argument are outside this verdict. The existing manuscript limitations should remain.


==> anc/literature_diagnostics/SIGN_WITNESS.txt <==
# Signed column orientation can change median SD support

Status: FORMAL_VERIFIED for the finite statement, 2026-10-17. Original draft: 2026-10-16. Priority UNVERIFIED; human_checked=false. Lean evidence: lean/verification/r1-sign-orientation-2026-10-17/verification.json; mapping: lean/R1SignOrientationMapping.md.

## Claim and assumptions
For the manuscript's lower-median, sample-SD, strict selector, support need not be invariant under replacing one library column and its corresponding coefficient by their negatives, although the pre-selection represented equation is unchanged. This is an existence statement about finite regression, not about the measured PDE states.

## Dependencies and strategy
Use finite sample-variance expansion, positive common-scale homogeneity of median/SD, and invertibility of a diagonal sign matrix. Construct exact vectors and compare squared nonnegative thresholds.

## Derivation
Take p=n=12, A=I, beta=(-1,3/10,0,...,0), and y=A beta. Let S=diag(-1,1,...,1), A'=AS and beta'=S beta=(1,3/10,0,...,0). Since S squared is I, A'beta'=y. Both libraries have full rank and unit column norms; every positive diagonal residual weight has the same unique zero-residual optimizer in its respective coordinates. The physical library-coordinate supports correspond bijectively.

Both vectors have lower median zero. Using s squared = (sum z_j squared - (sum z_j) squared /12)/11, the opposite-sign vector has s squared=1259/13200; the same-positive-sign vector has s squared=1139/13200. The weak coordinate squared is 9/100=1188/13200, strictly between them. Both variances lie between zero and one, so the strong coordinate is retained and every zero coordinate is excluded. Thus the first selector retains only coordinate 1, and the reoriented selector retains coordinates 1 and 2 (one-based indexing).

The actual normalized coefficients are each vector multiplied by 1/||y||=10/sqrt(109)>0. Positive common scaling multiplies both median-centered distances and SD by the same factor, preserving every strict comparison. Hence the witness obeys the manuscript's normalization exactly.

## Limits and gaps
No algebraic gap is identified in the stated finite witness. The separate audit is recorded in AUD-0008-selector-sign-orientation-v1.md (2026-10-17); the subsequent Lean formalization and separate semantic audit passed on 2026-10-17 (AUD-R1-sign-orientation-Lean-semantic-2026-10-17.md), with no human review. This does not refute Proposition 1, which fixes opposite signs, or Proposition 2. It disproves an additional coordinate-invariance claim that the manuscript does not currently make. The identity design is not asserted to be a sampled PDE library. No claim is made that changing signs repairs any current analytic run. The first draft's generalization from the original-spectrum ratio range to all analytic cases was removed during audit; B3 must be checked separately.


==> anc/literature_diagnostics/audit.json <==
{
  "verdict": "PASS_SCOPED_COMPUTATIONAL_AUDIT",
  "candidate_scores_checked": 3000,
  "scalar_equation_scores_checked": 120,
  "max_candidate_difference": 4.163336342344337e-17,
  "max_scalar_difference": 8.673617379884035e-19,
  "exact_pairwise_variance_check": true,
  "all_60_positive_true_candidate_minimum_gaps": true,
  "script_sha256": "c58179e0be083d451225e6b05f884cdb713e7e20eaf247d2a34fc36cc13402dc",
  "python": "3.14.6",
  "numpy": "2.5.1",
  "limitation": "No fitting, pooled one-SE, independence claim, Lean proof, or human audit."
}


==> anc/literature_diagnostics/exact_sign_witness.json <==
[
  {
    "name": "opposite",
    "median": "0",
    "variance": "1259/13200",
    "weak_squared": "9/100",
    "support_zero_based": [
      0
    ]
  },
  {
    "name": "same_positive",
    "median": "0",
    "variance": "1139/13200",
    "weak_squared": "9/100",
    "support_zero_based": [
      0,
      1
    ]
  }
]


==> anc/literature_diagnostics/input_hashes.json <==
{
  "experiments\\EXP-0026-r1-truth-free-selector\\selection\\b1_s17010_h_both_fp64.json": "5ffdb17b0545505d657c04c9f272f5782039436fe15a20657a54f27d030bac0d",
  "experiments\\EXP-0026-r1-truth-free-selector\\raw\\b1_s17010_h_both.npz": "47a94c5961b883dca5a6f0167ba2039f37f27691a0c4057b0b935d9ab10b0b09",
  "experiments\\EXP-0026-r1-truth-free-selector\\selection\\b1_s17010_m2_hajek_fp64.json": "1715f989b782639454edcf0d4f639890d5727dbd9bedb8d3a66e336ee12089b0",
  "experiments\\EXP-0026-r1-truth-free-selector\\raw\\b1_s17010_m2_hajek.npz": "87fa7160761eb80cd1ca8dc3442d35dd19ac1d8f51c0fa741cd819ead1a7ad22",
  "experiments\\EXP-0026-r1-truth-free-selector\\selection\\b1_s17011_h_both_fp64.json": "10ba5981a8731ac681f3a4c0a73bd10b6c83d525b46217f8a4798ddc5f6039ad",
  "experiments\\EXP-0026-r1-truth-free-selector\\raw\\b1_s17011_h_both.npz": "a2d080b03f63cdfd12a5ef63057995b5a730f3c37bca4dbc0115f0850d59cf46",
  "experiments\\EXP-0026-r1-truth-free-selector\\selection\\b1_s17011_m2_hajek_fp64.json": "47e18881717b57d156da171743a2e009457dd214bfbfb70a54d49e50867777a1",
  "experiments\\EXP-0026-r1-truth-free-selector\\raw\\b1_s17011_m2_hajek.npz": "1d842d2d15a4793beab3730f328288af1267930cf2c5932cbb7646d10e997976",
  "experiments\\EXP-0026-r1-truth-free-selector\\selection\\b1_s17012_h_both_fp64.json": "30b74bf912fa41260ded866638b57862b9c48c95acd660845aa6dac79bc54ae5",
  "experiments\\EXP-0026-r1-truth-free-selector\\raw\\b1_s17012_h_both.npz": "4be4db8bc0974e5e0f647798b34ddb011f6178a8bcef4e5a6124af7dfe5f3350",
  "experiments\\EXP-0026-r1-truth-free-selector\\selection\\b1_s17012_m2_hajek_fp64.json": "a49d367b738a9463a478ff49eb18f8a6f781f1c75f1f2e481c6d6a161797f654",
  "experiments\\EXP-0026-r1-truth-free-selector\\raw\\b1_s17012_m2_hajek.npz": "2d3e8594354ed2c4cd6e37a8ec95e2f75d6720817e0f442ee5c3255bbd889b75",
  "experiments\\EXP-0026-r1-truth-free-selector\\selection\\b1_s17013_h_both_fp64.json": "79dc36eb68e95f855e4ec98e959aadb5f7f81d85a9301c28eee50ce540e8a946",
  "experiments\\EXP-0026-r1-truth-free-selector\\raw\\b1_s17013_h_both.npz": "9806e98b287c5b42496d2c83187e4e4700aa7651801812b2c8b8e10c3f4bb53b",
  "experiments\\EXP-0026-r1-truth-free-selector\\selection\\b1_s17013_m2_hajek_fp64.json": "b4848ec752ec3505104d0ab1533024c0854c18440043918d5ff9f4cb32f3e280",
  "experiments\\EXP-0026-r1-truth-free-selector\\raw\\b1_s17013_m2_hajek.npz": "c8b020f11b8a423c5021a4b29db6e6b43ed0dfa44361b669378905201c208d97",
  "experiments\\EXP-0026-r1-truth-free-selector\\selection\\b1_s17014_h_both_fp64.json": "2a4ace3d1517a4a7061244ee111a7efca3937effe88b741983330223f2db5d07",
  "experiments\\EXP-0026-r1-truth-free-selector\\raw\\b1_s17014_h_both.npz": "0262a2130943ed08cd968a3ef9cc128744bfed4e74a0885ca94b08eca25775b5",
  "experiments\\EXP-0026-r1-truth-free-selector\\selection\\b1_s17014_m2_hajek_fp64.json": "aace5b5d4daafe47abe7eb140006f7d67ba7618a2f9b8bbd0d18261ebe89b523",
  "experiments\\EXP-0026-r1-truth-free-selector\\raw\\b1_s17014_m2_hajek.npz": "c3def3aad396fcf784a0830c0bb1484a7876ef4b375ac7cc880941ef8bb26d6b",
  "experiments\\EXP-0026-r1-truth-free-selector\\selection\\b1_s17015_h_both_fp64.json": "5c2b22d6e32854014f00387769c21145a898413a38cea3b1f7d3af5ce9a47aa0",
  "experiments\\EXP-0026-r1-truth-free-selector\\raw\\b1_s17015_h_both.npz": "78f2068975398127a007770454f3e1b4c85d4ad75cb47c6df5386a85485c54da",
  "experiments\\EXP-0026-r1-truth-free-selector\\selection\\b1_s17015_m2_hajek_fp64.json": "06135262c3ba35a6cc0db92b3bcf76d2915806de99ca542e98a792c632bf0bd7",
  "experiments\\EXP-0026-r1-truth-free-selector\\raw\\b1_s17015_m2_hajek.npz": "b4a80e5feb481e66926cdc64c6f156bfa6d25cf53c6b1846d500fce1f08880fd",
  "experiments\\EXP-0026-r1-truth-free-selector\\selection\\b1_s17016_h_both_fp64.json": "a15cb36ca6fdbe270d63b482700dae9ea58e42c801014dd9d590676653e99a91",
  "experiments\\EXP-0026-r1-truth-free-selector\\raw\\b1_s17016_h_both.npz": "d105e87d3c971798e2836e248b66de06551f5e4f6c244041235ff76f780fdf50",
  "experiments\\EXP-0026-r1-truth-free-selector\\selection\\b1_s17016_m2_hajek_fp64.json": "cf7d16883b1a2ae49eaeb5fc6b0b1e767c94f4e1041664c7ef891261affea623",
  "experiments\\EXP-0026-r1-truth-free-selector\\raw\\b1_s17016_m2_hajek.npz": "e320035ff430af43825ab71c09e7598ffb1f93b4d88b0cf1a8578c271a099f9b",
  "experiments\\EXP-0026-r1-truth-free-selector\\selection\\b1_s17017_h_both_fp64.json": "4b3c0288ff2063d943e61f43fbcab91ae080c67856ed7f78b85720f83be0b5cf",
  "experiments\\EXP-0026-r1-truth-free-selector\\raw\\b1_s17017_h_both.npz": "39f776e6f0527abce62e0086dfecb5abbbed92ec76bd5d775a1ade8fb1a2e641",
  "experiments\\EXP-0026-r1-truth-free-selector\\selection\\b1_s17017_m2_hajek_fp64.json": "de7d64457dca571a40f0935e40601bc20292af42b586e1323ef51f9eda433997",
  "experiments\\EXP-0026-r1-truth-free-selector\\raw\\b1_s17017_m2_hajek.npz": "fd22497078ec2159edc18b0798134ee725a214c2419155817fe66b84c7a86b25",
  "experiments\\EXP-0026-r1-truth-free-selector\\selection\\b1_s17018_h_both_fp64.json": "13b7de3f91366e71e49d22efd95ede898e8b1fc66497543583550c88d141755b",
  "experiments\\EXP-0026-r1-truth-free-selector\\raw\\b1_s17018_h_both.npz": "d00ab1fcd42f2415d313a5b8acc27e8c5c8dcd8dde821086b222cb5505b0b339",
  "experiments\\EXP-0026-r1-truth-free-selector\\selection\\b1_s17018_m2_hajek_fp64.json": "a1c07b0ce3fcc1994c1cad9054af6f24247ca5f5f09ebe0276d5ad885503263b",
  "experiments\\EXP-0026-r1-truth-free-selector\\raw\\b1_s17018_m2_hajek.npz": "3f63cc258d17f819129d80197f6b862cafde22236a26d307650fc340f50ee8b3",
  "experiments\\EXP-0026-r1-truth-free-selector\\selection\\b1_s17019_h_both_fp64.json": "a6e60b8a5984bd7876ad6231644b7062007e8109442f82989c1f0fc2d1384c35",
  "experiments\\EXP-0026-r1-truth-free-selector\\raw\\b1_s17019_h_both.npz": "8bffa053a323f8efb24a329517bf23013752e9d8d173aa5fc5165eb9c3fd97a8",
  "experiments\\EXP-0026-r1-truth-free-selector\\selection\\b1_s17019_m2_hajek_fp64.json": "eaeac21d96d253340de5cc7e6e7de3f410d33a6c5b8e812200a22a0009d4b0e7",
  "experiments\\EXP-0026-r1-truth-free-selector\\raw\\b1_s17019_m2_hajek.npz": "0a22e09e7decf09d810123096dfc6b232b6d6cbd570592ea95291620a87cb7bf",
  "experiments\\EXP-0026-r1-truth-free-selector\\selection\\b2_s17110_h_both_fp64.json": "eea0bb5c177f8a594190f3d1a230eaa350c2da717ef66dc98e9e154763dc270d",
  "experiments\\EXP-0026-r1-truth-free-selector\\raw\\b2_s17110_h_both.npz": "e45e8e960c4ed5ed10d79d3f0352a3f1014e1f0db1bd0a39e8b267b95dd0c7a4",
  "experiments\\EXP-0026-r1-truth-free-selector\\selection\\b2_s17110_m2_hajek_fp64.json": "aa9a0114e4e9dfefc395d72ad063aa97a1c6831b68569190f693cb1598c9caf9",
  "experiments\\EXP-0026-r1-truth-free-selector\\raw\\b2_s17110_m2_hajek.npz": "0bcf8b732961c00ff924eac806a0449b14a72dc3068582ca004540a04fd2817d",
  "experiments\\EXP-0026-r1-truth-free-selector\\selection\\b2_s17111_h_both_fp64.json": "ceffff1c897233d22c4e2bb5eadd4db554f0b1960f535ad3563d6271dfa2dffb",
  "experiments\\EXP-0026-r1-truth-free-selector\\raw\\b2_s17111_h_both.npz": "e52642573525e8008325b8172958866dc7adf10de7805eeb096e9a8a8319922c",
  "experiments\\EXP-0026-r1-truth-free-selector\\selection\\b2_s17111_m2_hajek_fp64.json": "f44ce77447aff7a09b3e03624c71b906f428c5d8551ecd6a498b7ea50be29201",
  "experiments\\EXP-0026-r1-truth-free-selector\\raw\\b2_s17111_m2_hajek.npz": "4777045c59a57f9809a5017dce4d6872c0cd4c8f6e75566df6f452c01c30747f",
  "experiments\\EXP-0026-r1-truth-free-selector\\selection\\b2_s17112_h_both_fp64.json": "7ce1c4a1e5d082f10b4c351c4d115dff9730fa28a9399f05c1a398b3749d355a",
  "experiments\\EXP-0026-r1-truth-free-selector\\raw\\b2_s17112_h_both.npz": "1892f5c624f75c68ed001dfaf8430bce65dd60a55059eec345cd744b89e09d46",
  "experiments\\EXP-0026-r1-truth-free-selector\\selection\\b2_s17112_m2_hajek_fp64.json": "e311cb2c2c27598a1de801494b35aee28d198b5fa175f9c04dd8ad3aeb7bc0cc",
  "experiments\\EXP-0026-r1-truth-free-selector\\raw\\b2_s17112_m2_hajek.npz": "533de372351de926421b48b382281a95da47567d44a99ea5c19128631d0505fb",
  "experiments\\EXP-0026-r1-truth-free-selector\\selection\\b2_s17113_h_both_fp64.json": "778f03035c540c9e90ee0c0b2f59e3c6bb444caca7ea824ec0ac986d15e76978",
  "experiments\\EXP-0026-r1-truth-free-selector\\raw\\b2_s17113_h_both.npz": "6da3115a07251d179e312277936c211114e694b32cf49e06889e50458beded11",
  "experiments\\EXP-0026-r1-truth-free-selector\\selection\\b2_s17113_m2_hajek_fp64.json": "a5f8e50b0f97a62e4281fd52503bd1a519e36b1846e425e570e2a4419748e710",
  "experiments\\EXP-0026-r1-truth-free-selector\\raw\\b2_s17113_m2_hajek.npz": "5bd33b71070eef9802c8862086e98f656a520fe5971a0a87581f3c1bdc118849",
  "experiments\\EXP-0026-r1-truth-free-selector\\selection\\b2_s17114_h_both_fp64.json": "89eb2179c6fb7cef013e6c45925d9e4896351b80a441ce3ac93a06b2a9ec2d0b",
  "experiments\\EXP-0026-r1-truth-free-selector\\raw\\b2_s17114_h_both.npz": "dc16fcfb7f1d0ac30333e0b781be3343e48af4808ad408fbccc3d5ede6777e6b",
  "experiments\\EXP-0026-r1-truth-free-selector\\selection\\b2_s17114_m2_hajek_fp64.json": "90b1ae6953e582d42eec5102d5b1bd8500a9c28ce18351520d3ece4fad0e222b",
  "experiments\\EXP-0026-r1-truth-free-selector\\raw\\b2_s17114_m2_hajek.npz": "605b34c6a9083e2e28ad5bb3c32ad94f4bbb772f00a53cda54b2a631ff068892",
  "experiments\\EXP-0026-r1-truth-free-selector\\selection\\b2_s17115_h_both_fp64.json": "608dafc62f4d0b3b1f4cc8169039cfa349965f44018ff9f26b939e4b565680eb",
  "experiments\\EXP-0026-r1-truth-free-selector\\raw\\b2_s17115_h_both.npz": "f207ea8f7186983a6c73b8735df0b45d6351af31448405d49bbac96498447298",
  "experiments\\EXP-0026-r1-truth-free-selector\\selection\\b2_s17115_m2_hajek_fp64.json": "74376b7b1105e596a48e8291c99d6d40ba692ed80fcb2c86b1f00a46aee24570",
  "experiments\\EXP-0026-r1-truth-free-selector\\raw\\b2_s17115_m2_hajek.npz": "f403fee5e9bb2f946810e06158b56bfb5c3cf5755d42f68d1faf03bc98f898fa",
  "experiments\\EXP-0026-r1-truth-free-selector\\selection\\b2_s17116_h_both_fp64.json": "5c73c14a1e874abf99e13b80ba6aa7286505c02cf72719a7be5aadef077c20f8",
  "experiments\\EXP-0026-r1-truth-free-selector\\raw\\b2_s17116_h_both.npz": "3c49f8a5846984a20e3415e8e78a73692f269513000579bd3fb89141d2b178b9",
  "experiments\\EXP-0026-r1-truth-free-selector\\selection\\b2_s17116_m2_hajek_fp64.json": "b7edafd89c8b56ff99850be2a50ed2917a5939e136ef0b9a9d505a96e41eff08",
  "experiments\\EXP-0026-r1-truth-free-selector\\raw\\b2_s17116_m2_hajek.npz": "96f7e2b2268945d0294a151ef82f729b2acc1201930ca4558381f753a14396e5",
  "experiments\\EXP-0026-r1-truth-free-selector\\selection\\b2_s17117_h_both_fp64.json": "50d28522148bfd63a97b0f479fd156ab22ee706c471166fb3f5e72af7d981499",
  "experiments\\EXP-0026-r1-truth-free-selector\\raw\\b2_s17117_h_both.npz": "b527df289cfc3f8a359a3e2e219294116d0bc4597c1a0047ea6d748b96bf7dd7",
  "experiments\\EXP-0026-r1-truth-free-selector\\selection\\b2_s17117_m2_hajek_fp64.json": "7ffb42fdd569fcc81d05811e67280950f83231f75054996f2813c60faa5e33f1",
  "experiments\\EXP-0026-r1-truth-free-selector\\raw\\b2_s17117_m2_hajek.npz": "f712af0a102b120c5afcb1322c98dfb235f9a4314f8e1f9a6c1fca0bebc3f0c9",
  "experiments\\EXP-0026-r1-truth-free-selector\\selection\\b2_s17118_h_both_fp64.json": "072f83d13bfe4466b7f7b2a5829c78801cb75d1d14bd9bd995c3a0d3a4a20118",
  "experiments\\EXP-0026-r1-truth-free-selector\\raw\\b2_s17118_h_both.npz": "156ebd94d41bfaa333075c5c0a65df63e554dbf9a25907c392cc2947bcfbdabe",
  "experiments\\EXP-0026-r1-truth-free-selector\\selection\\b2_s17118_m2_hajek_fp64.json": "2c289ec9ef1f157d94807606ff2548315b8a2a4a2d3fe969c20770f65601dfa5",
  "experiments\\EXP-0026-r1-truth-free-selector\\raw\\b2_s17118_m2_hajek.npz": "77fc2b16a0523853c49f43b4c02150e2b65bdaf5255ca8829cb23ea918215893",
  "experiments\\EXP-0026-r1-truth-free-selector\\selection\\b2_s17119_h_both_fp64.json": "816b3e9aa84a2aa0795cbfcc4f72356075d5ef6da373a45903bdc067dd27dcb3",
  "experiments\\EXP-0026-r1-truth-free-selector\\raw\\b2_s17119_h_both.npz": "eaff2c69bbae26a58beac10159f78e47be50f4c234a4cae3ec66232e052f984b",
  "experiments\\EXP-0026-r1-truth-free-selector\\selection\\b2_s17119_m2_hajek_fp64.json": "74d23ae68dc4a5d06c8ae24bd548f94ec58cf2c7e422ada8c01bc21abc064f36",
  "experiments\\EXP-0026-r1-truth-free-selector\\raw\\b2_s17119_m2_hajek.npz": "c74d1bef5ea6d79ead1b428740da3d695d87d4e1c364bfe1ae97f74aec7d8699",
  "experiments\\EXP-0027-r1-selector-new-trajectory\\selection\\b3_s17210_h_both_fp64.json": "40f112d782d6d1a279b66d7671983d4bd5331e96cfef695e7dbf9b54625ebb46",
  "experiments\\EXP-0027-r1-selector-new-trajectory\\raw\\b3_s17210_h_both.npz": "8e10a4eef720e57df33204c5ff6cee2009967b16950d9b0eee4e02cf23312931",
  "experiments\\EXP-0027-r1-selector-new-trajectory\\selection\\b3_s17210_m2_hajek_fp64.json": "370261dc6c0e8cc9a812d262199d7e6d1595a40123d4d806cc8e5220b7bce77b",
  "experiments\\EXP-0027-r1-selector-new-trajectory\\raw\\b3_s17210_m2_hajek.npz": "493374ada2143bb7dc14bc90def1815b41b77bdf9268be70e58fde609bb31657",
  "experiments\\EXP-0027-r1-selector-new-trajectory\\selection\\b3_s17211_h_both_fp64.json": "d08fb53bf3ae884104d010dd1a7dd1740a2ffd2d99d5a769608f8f8006851173",
  "experiments\\EXP-0027-r1-selector-new-trajectory\\raw\\b3_s17211_h_both.npz": "07881cb5fc3a16b557e6dac16981534e27e0a2f4f2e487bf5d4fda79a69b5695",
  "experiments\\EXP-0027-r1-selector-new-trajectory\\selection\\b3_s17211_m2_hajek_fp64.json": "0e0de0f72400bb309ec25482597e2f8e7e73e71350c8e9c4425b36240361a02a",
  "experiments\\EXP-0027-r1-selector-new-trajectory\\raw\\b3_s17211_m2_hajek.npz": "cbe5ca8f8f9c447588533c0763d186f41d7d3c3ee0c9ff35292f600e2d62922d",
  "experiments\\EXP-0027-r1-selector-new-trajectory\\selection\\b3_s17212_h_both_fp64.json": "023e1785e3c118b59078ff0638d8810c7608c3f8a72e2c672c363be9aa81014a",
  "experiments\\EXP-0027-r1-selector-new-trajectory\\raw\\b3_s17212_h_both.npz": "3761c437e34f79c6ceb8bcc6ad7cc570690a42fcef80068a678d8e4033f1d943",
  "experiments\\EXP-0027-r1-selector-new-trajectory\\selection\\b3_s17212_m2_hajek_fp64.json": "032a9c6762d9ccabe35f3c39835ccbee0048ad6fc3410552dc3edd9fab511462",
  "experiments\\EXP-0027-r1-selector-new-trajectory\\raw\\b3_s17212_m2_hajek.npz": "42ba60de75af5becf54c5222a5a381438c6741eee382813f4786c03613b857f8",
  "experiments\\EXP-0027-r1-selector-new-trajectory\\selection\\b3_s17213_h_both_fp64.json": "cf0f8a0fbd82ef436266073694418f99647c0c9215283a697b4d1593b469fbfa",
  "experiments\\EXP-0027-r1-selector-new-trajectory\\raw\\b3_s17213_h_both.npz": "12142d3d92393981beea1518685994485f05e0481965313ab6ac38f29384ddae",
  "experiments\\EXP-0027-r1-selector-new-trajectory\\selection\\b3_s17213_m2_hajek_fp64.json": "2a9b0ce8565279458e308348ee893de891411f9121fde57a1fb64b5982d06053",
  "experiments\\EXP-0027-r1-selector-new-trajectory\\raw\\b3_s17213_m2_hajek.npz": "f914d9570c16cf92eca9d620b78960b3bceb87c3d57724991d14c5b4bbf35a4d",
  "experiments\\EXP-0027-r1-selector-new-trajectory\\selection\\b3_s17214_h_both_fp64.json": "ccf6bb56963505234854f3787f6137e99b1e29bb425c92e5e9012b118c73f20d",
  "experiments\\EXP-0027-r1-selector-new-trajectory\\raw\\b3_s17214_h_both.npz": "0501649acd59efeed84c951db30194c6f7b8d45443b957626d5293623c3cd9d1",
  "experiments\\EXP-0027-r1-selector-new-trajectory\\selection\\b3_s17214_m2_hajek_fp64.json": "f994d32219204c6d9e45a3522751c45c29781f0187e3056859020abfaa283a59",
  "experiments\\EXP-0027-r1-selector-new-trajectory\\raw\\b3_s17214_m2_hajek.npz": "b94b178c4aefacd6d35770d08d2743dd2d7b29a6b6a91888b10cd817f136b8be",
  "experiments\\EXP-0027-r1-selector-new-trajectory\\selection\\b3_s17215_h_both_fp64.json": "46c72a4b2f41cbc3befc2fd5d8aed817d05c6eaa86e4765c61d4b76316510e1b",
  "experiments\\EXP-0027-r1-selector-new-trajectory\\raw\\b3_s17215_h_both.npz": "7fca9ade24af5b1ed199eb5196618f7127e334d2114b7fa4914aaa7f22c3b907",
  "experiments\\EXP-0027-r1-selector-new-trajectory\\selection\\b3_s17215_m2_hajek_fp64.json": "7e739d9c77e6a5af5a24a0a817e463f68b131c517b206a3b6863ca7cc44e6f00",
  "experiments\\EXP-0027-r1-selector-new-trajectory\\raw\\b3_s17215_m2_hajek.npz": "533df1ebd36016ae34e985cea9af9e527247b5bd7c086793cf91bc4947f74109",
  "experiments\\EXP-0027-r1-selector-new-trajectory\\selection\\b3_s17216_h_both_fp64.json": "bd7993267310318bf4d4d18cba466eb19f2175d91f4879164d6167788291b83d",
  "experiments\\EXP-0027-r1-selector-new-trajectory\\raw\\b3_s17216_h_both.npz": "a72bfbac0e4a500215856ef7dfce3007156dfa60e1ae7e6410370b1fbec57e12",
  "experiments\\EXP-0027-r1-selector-new-trajectory\\selection\\b3_s17216_m2_hajek_fp64.json": "98dfd1e913997ff653f5e6468a118e645614973c87c8d1fda40d721a976433b5",
  "experiments\\EXP-0027-r1-selector-new-trajectory\\raw\\b3_s17216_m2_hajek.npz": "e061d88104f9a84e5e44f8cff900f39ad88630bf45644731607371083b4d9a44",
  "experiments\\EXP-0027-r1-selector-new-trajectory\\selection\\b3_s17217_h_both_fp64.json": "691603f6979c850098a8ee5f47871f58d8b4c44315f59eaa9448dd7d3ba0dab5",
  "experiments\\EXP-0027-r1-selector-new-trajectory\\raw\\b3_s17217_h_both.npz": "56913e09b9964fd7cebe83099f036bb7679f6110778a5b5b30c3b558c5c15888",
  "experiments\\EXP-0027-r1-selector-new-trajectory\\selection\\b3_s17217_m2_hajek_fp64.json": "57d562794fdcfbfaad334904239188118fe725563b18d4c734b3ab54ecb8550b",
  "experiments\\EXP-0027-r1-selector-new-trajectory\\raw\\b3_s17217_m2_hajek.npz": "ecb5c5360b50e2c2db1080a667c4bf0914c38447c9041f83af62f41e69efbee4",
  "experiments\\EXP-0027-r1-selector-new-trajectory\\selection\\b3_s17218_h_both_fp64.json": "2a8d3162e37bb8fa0eeeaf63fbf0d84441ef78e958b200870d67edc4cc2733fe",
  "experiments\\EXP-0027-r1-selector-new-trajectory\\raw\\b3_s17218_h_both.npz": "7179e12dbdb4c633c838d8d85fecc98b7661d134a74dfd00e45afc60e8f305f4",
  "experiments\\EXP-0027-r1-selector-new-trajectory\\selection\\b3_s17218_m2_hajek_fp64.json": "8496c9468f15728120b95472524d5ecb7f130e94e70393de2aba2996f764f053",
  "experiments\\EXP-0027-r1-selector-new-trajectory\\raw\\b3_s17218_m2_hajek.npz": "5c96bdde4fa20e1f9142189d1ae5e051f80bf97f803b448c4b27763abf35517c",
  "experiments\\EXP-0027-r1-selector-new-trajectory\\selection\\b3_s17219_h_both_fp64.json": "e72446a3b5701302fe247700a7d76dd93d6c6752c10d5452d86fcd9bb6cc691c",
  "experiments\\EXP-0027-r1-selector-new-trajectory\\raw\\b3_s17219_h_both.npz": "54da36e4350776e3b3f7b40b44050b91078d348a748dac69ca9318ccff29db37",
  "experiments\\EXP-0027-r1-selector-new-trajectory\\selection\\b3_s17219_m2_hajek_fp64.json": "03c46d3b2857858db5de19be66432514476912cb15b6c8c855ef1a0b5c33508b",
  "experiments\\EXP-0027-r1-selector-new-trajectory\\raw\\b3_s17219_m2_hajek.npz": "20b0cfe27f26aa48fc9888894a6e0ae115cbce64f9a8fe98df7511ad35c3f977"
}


==> anc/literature_diagnostics/pooled_candidate_scores.csv <==
id,index,threshold,equal_fold_mean,pooled_loss,true_support_all_training_folds
b1_s17010_h_both_fp64,0,0.0,0.00012272934672582958,0.00012208451419424608,False
b1_s17010_h_both_fp64,1,1e-06,0.00012272934672582958,0.00012208451419424608,False
b1_s17010_h_both_fp64,2,1.333521432163324e-06,0.00012272934672582958,0.00012208451419424608,False
b1_s17010_h_both_fp64,3,1.778279410038923e-06,0.00012272934672582958,0.00012208451419424608,False
b1_s17010_h_both_fp64,4,2.3713737056616552e-06,0.00012272934672582958,0.00012208451419424608,False
b1_s17010_h_both_fp64,5,3.162277660168379e-06,0.00012272934672582958,0.00012208451419424608,False
b1_s17010_h_both_fp64,6,4.216965034285822e-06,0.00012272934672582958,0.00012208451419424608,False
b1_s17010_h_both_fp64,7,5.623413251903491e-06,0.00012272934672582958,0.00012208451419424608,False
b1_s17010_h_both_fp64,8,7.498942093324558e-06,0.00012272934672582958,0.00012208451419424608,False
b1_s17010_h_both_fp64,9,1e-05,0.00012272934672582958,0.00012208451419424608,False
b1_s17010_h_both_fp64,10,1.333521432163324e-05,0.00012272934672582958,0.00012208451419424608,False
b1_s17010_h_both_fp64,11,1.778279410038923e-05,0.00012272934672582958,0.00012208451419424608,False
b1_s17010_h_both_fp64,12,2.3713737056616554e-05,0.00012272934672582958,0.00012208451419424608,False
b1_s17010_h_both_fp64,13,3.1622776601683795e-05,0.00012272934672582958,0.00012208451419424608,False
b1_s17010_h_both_fp64,14,4.216965034285822e-05,0.00012272934672582958,0.00012208451419424608,False
b1_s17010_h_both_fp64,15,5.623413251903491e-05,0.00012272934672582958,0.00012208451419424608,False
b1_s17010_h_both_fp64,16,7.498942093324559e-05,0.00012272934672582958,0.00012208451419424608,False
b1_s17010_h_both_fp64,17,0.0001,0.00012272934672582958,0.00012208451419424608,False
b1_s17010_h_both_fp64,18,0.0001333521432163324,0.00012272934672582958,0.00012208451419424608,False
b1_s17010_h_both_fp64,19,0.00017782794100389227,0.00012272934672582958,0.00012208451419424608,False
b1_s17010_h_both_fp64,20,0.00023713737056616554,0.00012272934672582958,0.00012208451419424608,False
b1_s17010_h_both_fp64,21,0.00031622776601683794,0.00012272934672582958,0.00012208451419424608,False
b1_s17010_h_both_fp64,22,0.00042169650342858224,0.00012257033302400704,0.00012195954883011784,False
b1_s17010_h_both_fp64,23,0.0005623413251903491,0.00012257033302400704,0.00012195954883011784,False
b1_s17010_h_both_fp64,24,0.0007498942093324559,0.00012257033302400704,0.00012195954883011784,False
b1_s17010_h_both_fp64,25,0.001,0.00012257033302400704,0.00012195954883011784,False
b1_s17010_h_both_fp64,26,0.001333521432163324,0.00012257033302400704,0.00012195954883011784,False
b1_s17010_h_both_fp64,27,0.0017782794100389228,0.00012271463128882387,0.00012214358571557778,False
b1_s17010_h_both_fp64,28,0.0023713737056616554,0.00012271463128882387,0.00012214358571557778,False
b1_s17010_h_both_fp64,29,0.0031622776601683794,0.0001286040372414932,0.00012867561809306265,False
b1_s17010_h_both_fp64,30,0.004216965034285823,0.00014583369157803957,0.00015133525493877365,False
b1_s17010_h_both_fp64,31,0.005623413251903491,0.00013974015023163178,0.00014654647507605348,False
b1_s17010_h_both_fp64,32,0.007498942093324558,0.00013974015023163178,0.00014654647507605348,False
b1_s17010_h_both_fp64,33,0.01,0.00013974015023163178,0.00014654647507605348,False
b1_s17010_h_both_fp64,34,0.01333521432163324,0.00014011795330547545,0.0001474865541315727,False
b1_s17010_h_both_fp64,35,0.01778279410038923,0.00015791787243649093,0.00017030040200484697,False
b1_s17010_h_both_fp64,36,0.023713737056616554,0.00029857678314522976,0.0002690322227914371,False
b1_s17010_h_both_fp64,37,0.03162277660168379,0.000633496757248184,0.0006748225275974626,True
b1_s17010_h_both_fp64,38,0.042169650342858224,0.000633496757248184,0.0006748225275974626,True
b1_s17010_h_both_fp64,39,0.05623413251903491,0.000633496757248184,0.0006748225275974626,True
b1_s17010_h_both_fp64,40,0.07498942093324558,0.000633496757248184,0.0006748225275974626,True
b1_s17010_h_both_fp64,41,0.1,0.000633496757248184,0.0006748225275974626,True
b1_s17010_h_both_fp64,42,0.1333521432163324,0.000633496757248184,0.0006748225275974626,True
b1_s17010_h_both_fp64,43,0.1778279410038923,0.000633496757248184,0.0006748225275974626,True
b1_s17010_h_both_fp64,44,0.23713737056616552,0.04653365257278903,0.0498760590304093,False
b1_s17010_h_both_fp64,45,0.31622776601683794,0.04653365257278903,0.0498760590304093,False
b1_s17010_h_both_fp64,46,0.4216965034285822,0.04653365257278903,0.0498760590304093,False
b1_s17010_h_both_fp64,47,0.5623413251903491,0.04653365257278903,0.0498760590304093,False
b1_s17010_h_both_fp64,48,0.7498942093324559,0.04653365257278903,0.0498760590304093,False
b1_s17010_h_both_fp64,49,1.0,1.0,1.0,False
b1_s17010_m2_hajek_fp64,0,0.0,0.0001327569615597922,0.00012925379724302398,False
b1_s17010_m2_hajek_fp64,1,1e-06,0.0001327569615597922,0.00012925379724302398,False
b1_s17010_m2_hajek_fp64,2,1.333521432163324e-06,0.0001327569615597922,0.00012925379724302398,False
b1_s17010_m2_hajek_fp64,3,1.778279410038923e-06,0.0001327569615597922,0.00012925379724302398,False
b1_s17010_m2_hajek_fp64,4,2.3713737056616552e-06,0.0001327569615597922,0.00012925379724302398,False
b1_s17010_m2_hajek_fp64,5,3.162277660168379e-06,0.0001327569615597922,0.00012925379724302398,False
b1_s17010_m2_hajek_fp64,6,4.216965034285822e-06,0.0001327569615597922,0.00012925379724302398,False
b1_s17010_m2_hajek_fp64,7,5.623413251903491e-06,0.0001327569615597922,0.00012925379724302398,False
b1_s17010_m2_hajek_fp64,8,7.498942093324558e-06,0.0001327569615597922,0.00012925379724302398,False
b1_s17010_m2_hajek_fp64,9,1e-05,0.0001327569615597922,0.00012925379724302398,False
b1_s17010_m2_hajek_fp64,10,1.333521432163324e-05,0.0001327569615597922,0.00012925379724302398,False
b1_s17010_m2_hajek_fp64,11,1.778279410038923e-05,0.0001327569615597922,0.00012925379724302398,False
b1_s17010_m2_hajek_fp64,12,2.3713737056616554e-05,0.0001327569615597922,0.00012925379724302398,False
b1_s17010_m2_hajek_fp64,13,3.1622776601683795e-05,0.0001327569615597922,0.00012925379724302398,False
b1_s17010_m2_hajek_fp64,14,4.216965034285822e-05,0.0001327569615597922,0.00012925379724302398,False
b1_s17010_m2_hajek_fp64,15,5.623413251903491e-05,0.0001327569615597922,0.00012925379724302398,False
b1_s17010_m2_hajek_fp64,16,7.498942093324559e-05,0.0001327569615597922,0.00012925379724302398,False
b1_s17010_m2_hajek_fp64,17,0.0001,0.0001327569615597922,0.00012925379724302398,False
b1_s17010_m2_hajek_fp64,18,0.0001333521432163324,0.0001327569615597922,0.00012925379724302398,False
b1_s17010_m2_hajek_fp64,19,0.00017782794100389227,0.0001327569615597922,0.00012925379724302398,False
b1_s17010_m2_hajek_fp64,20,0.00023713737056616554,0.0001327569615597922,0.00012925379724302398,False
b1_s17010_m2_hajek_fp64,21,0.00031622776601683794,0.00013276000769190508,0.00012925625827425966,False
b1_s17010_m2_hajek_fp64,22,0.00042169650342858224,0.00013276000769190508,0.00012925625827425966,False
b1_s17010_m2_hajek_fp64,23,0.0005623413251903491,0.00013276000769190508,0.00012925625827425966,False
b1_s17010_m2_hajek_fp64,24,0.0007498942093324559,0.00013276000769190508,0.00012925625827425966,False
b1_s17010_m2_hajek_fp64,25,0.001,0.0001327384084144635,0.00012923880778475957,False
b1_s17010_m2_hajek_fp64,26,0.001333521432163324,0.0001327384084144635,0.00012923880778475957,False
b1_s17010_m2_hajek_fp64,27,0.0017782794100389228,0.0001327384084144635,0.00012923880778475957,False
b1_s17010_m2_hajek_fp64,28,0.0023713737056616554,0.0001327517770318085,0.00012927007587877713,False
b1_s17010_m2_hajek_fp64,29,0.0031622776601683794,0.00013697645243291822,0.00013267608039154875,False
b1_s17010_m2_hajek_fp64,30,0.004216965034285823,0.00014089424372994491,0.00013818690066502322,False
b1_s17010_m2_hajek_fp64,31,0.005623413251903491,0.00013625693010985878,0.00013463841963621344,False
b1_s17010_m2_hajek_fp64,32,0.007498942093324558,0.00015409619951032186,0.0001570517890395751,False
b1_s17010_m2_hajek_fp64,33,0.01,0.00017198532114486852,0.00017879259581270843,False
b1_s17010_m2_hajek_fp64,34,0.01333521432163324,0.0003208174476332891,0.00033528310214150583,False
b1_s17010_m2_hajek_fp64,35,0.01778279410038923,0.0003330818565686532,0.00035009232802676686,False
b1_s17010_m2_hajek_fp64,36,0.023713737056616554,0.00045496519961385257,0.0005125709980461319,False
b1_s17010_m2_hajek_fp64,37,0.03162277660168379,0.0006571042641442041,0.0006996357763805815,True
b1_s17010_m2_hajek_fp64,38,0.042169650342858224,0.0006571042641442041,0.0006996357763805815,True
b1_s17010_m2_hajek_fp64,39,0.05623413251903491,0.0006571042641442041,0.0006996357763805815,True
b1_s17010_m2_hajek_fp64,40,0.07498942093324558,0.0006571042641442041,0.0006996357763805815,True
b1_s17010_m2_hajek_fp64,41,0.1,0.0006571042641442041,0.0006996357763805815,True
b1_s17010_m2_hajek_fp64,42,0.1333521432163324,0.0006571042641442041,0.0006996357763805815,True
b1_s17010_m2_hajek_fp64,43,0.1778279410038923,0.0006571042641442041,0.0006996357763805815,True
b1_s17010_m2_hajek_fp64,44,0.23713737056616552,0.04771627354879907,0.050252896799144735,False
b1_s17010_m2_hajek_fp64,45,0.31622776601683794,0.04771627354879907,0.050252896799144735,False
b1_s17010_m2_hajek_fp64,46,0.4216965034285822,0.04771627354879907,0.050252896799144735,False
b1_s17010_m2_hajek_fp64,47,0.5623413251903491,0.04771627354879907,0.050252896799144735,False
b1_s17010_m2_hajek_fp64,48,0.7498942093324559,0.04771627354879907,0.050252896799144735,False
b1_s17010_m2_hajek_fp64,49,1.0,1.0,1.0,False
b1_s17011_h_both_fp64,0,0.0,4.743355904963962e-05,4.957197507957985e-05,False
b1_s17011_h_both_fp64,1,1e-06,4.743355904963962e-05,4.957197507957985e-05,False
b1_s17011_h_both_fp64,2,1.333521432163324e-06,4.743355904963962e-05,4.957197507957985e-05,False
b1_s17011_h_both_fp64,3,1.778279410038923e-06,4.743355904963962e-05,4.957197507957985e-05,False
b1_s17011_h_both_fp64,4,2.3713737056616552e-06,4.743355904963962e-05,4.957197507957985e-05,False
b1_s17011_h_both_fp64,5,3.162277660168379e-06,4.743355904963962e-05,4.957197507957985e-05,False
b1_s17011_h_both_fp64,6,4.216965034285822e-06,4.743355904963962e-05,4.957197507957985e-05,False
b1_s17011_h_both_fp64,7,5.623413251903491e-06,4.743355904963962e-05,4.957197507957985e-05,False
b1_s17011_h_both_fp64,8,7.498942093324558e-06,4.743355904963962e-05,4.957197507957985e-05,False
b1_s17011_h_both_fp64,9,1e-05,4.743355904963962e-05,4.957197507957985e-05,False
b1_s17011_h_both_fp64,10,1.333521432163324e-05,4.743355904963962e-05,4.957197507957985e-05,False
b1_s17011_h_both_fp64,11,1.778279410038923e-05,4.743355904963962e-05,4.957197507957985e-05,False
b1_s17011_h_both_fp64,12,2.3713737056616554e-05,4.743355904963962e-05,4.957197507957985e-05,False
b1_s17011_h_both_fp64,13,3.1622776601683795e-05,4.743355904963962e-05,4.957197507957985e-05,False
b1_s17011_h_both_fp64,14,4.216965034285822e-05,4.743355904963962e-05,4.957197507957985e-05,False
b1_s17011_h_both_fp64,15,5.623413251903491e-05,4.743355904963962e-05,4.957197507957985e-05,False
b1_s17011_h_both_fp64,16,7.498942093324559e-05,4.743355904963962e-05,4.957197507957985e-05,False
b1_s17011_h_both_fp64,17,0.0001,4.743355904963962e-05,4.957197507957985e-05,False
b1_s17011_h_both_fp64,18,0.0001333521432163324,4.743355904963962e-05,4.957197507957985e-05,False
b1_s17011_h_both_fp64,19,0.00017782794100389227,4.743355904963962e-05,4.957197507957985e-05,False
b1_s17011_h_both_fp64,20,0.00023713737056616554,4.7602653467693594e-05,4.979708308417707e-05,False
b1_s17011_h_both_fp64,21,0.00031622776601683794,4.7602653467693594e-05,4.979708308417707e-05,False
b1_s17011_h_both_fp64,22,0.00042169650342858224,4.7602653467693594e-05,4.979708308417707e-05,False
b1_s17011_h_both_fp64,23,0.0005623413251903491,4.7602653467693594e-05,4.979708308417707e-05,False
b1_s17011_h_both_fp64,24,0.0007498942093324559,4.7602653467693594e-05,4.979708308417707e-05,False
b1_s17011_h_both_fp64,25,0.001,4.764365381279376e-05,4.984153979182092e-05,False
b1_s17011_h_both_fp64,26,0.001333521432163324,4.7590433781566944e-05,4.9800982214623076e-05,False
b1_s17011_h_both_fp64,27,0.0017782794100389228,4.749780253162796e-05,4.9741630335512095e-05,False
b1_s17011_h_both_fp64,28,0.0023713737056616554,4.8701908747910655e-05,5.111524888086191e-05,False
b1_s17011_h_both_fp64,29,0.0031622776601683794,4.9057343909721896e-05,5.1342987843355744e-05,False
b1_s17011_h_both_fp64,30,0.004216965034285823,5.023482384606631e-05,5.241614883263961e-05,False
b1_s17011_h_both_fp64,31,0.005623413251903491,5.111325757584604e-05,5.315506416966266e-05,False
b1_s17011_h_both_fp64,32,0.007498942093324558,5.0395589192991374e-05,5.2608148089962685e-05,False
b1_s17011_h_both_fp64,33,0.01,5.471271929081193e-05,5.661276088324977e-05,False
b1_s17011_h_both_fp64,34,0.01333521432163324,0.00016415530214698015,0.00016994543673229566,False
b1_s17011_h_both_fp64,35,0.01778279410038923,0.00016415530214698015,0.00016994543673229566,False
b1_s17011_h_both_fp64,36,0.023713737056616554,0.00016415530214698015,0.00016994543673229566,False
b1_s17011_h_both_fp64,37,0.03162277660168379,0.0006977271596216603,0.0007118795880815284,False
b1_s17011_h_both_fp64,38,0.042169650342858224,0.0010743403379117804,0.0011107976705697956,True
b1_s17011_h_both_fp64,39,0.05623413251903491,0.0010743403379117804,0.0011107976705697956,True
b1_s17011_h_both_fp64,40,0.07498942093324558,0.0010743403379117804,0.0011107976705697956,True
b1_s17011_h_both_fp64,41,0.1,0.0010743403379117804,0.0011107976705697956,True
b1_s17011_h_both_fp64,42,0.1333521432163324,0.0010743403379117804,0.0011107976705697956,True
b1_s17011_h_both_fp64,43,0.1778279410038923,0.0010743403379117804,0.0011107976705697956,True
b1_s17011_h_both_fp64,44,0.23713737056616552,0.03635571478511718,0.04551736328101188,False
b1_s17011_h_both_fp64,45,0.31622776601683794,0.049520714981194064,0.05478718724519568,False
b1_s17011_h_both_fp64,46,0.4216965034285822,0.049520714981194064,0.05478718724519568,False
b1_s17011_h_both_fp64,47,0.5623413251903491,0.049520714981194064,0.05478718724519568,False
b1_s17011_h_both_fp64,48,0.7498942093324559,0.049520714981194064,0.05478718724519568,False
b1_s17011_h_both_fp64,49,1.0,1.0,1.0,False
b1_s17011_m2_hajek_fp64,0,0.0,6.590770019884153e-05,7.186352662375005e-05,False
b1_s17011_m2_hajek_fp64,1,1e-06,6.590770019884153e-05,7.186352662375005e-05,False
b1_s17011_m2_hajek_fp64,2,1.333521432163324e-06,6.590770019884153e-05,7.186352662375005e-05,False
b1_s17011_m2_hajek_fp64,3,1.778279410038923e-06,6.590770019884153e-05,7.186352662375005e-05,False
b1_s17011_m2_hajek_fp64,4,2.3713737056616552e-06,6.590770019884153e-05,7.186352662375005e-05,False
b1_s17011_m2_hajek_fp64,5,3.162277660168379e-06,6.590770019884153e-05,7.186352662375005e-05,False
b1_s17011_m2_hajek_fp64,6,4.216965034285822e-06,6.590770019884153e-05,7.186352662375005e-05,False
b1_s17011_m2_hajek_fp64,7,5.623413251903491e-06,6.590770019884153e-05,7.186352662375005e-05,False
b1_s17011_m2_hajek_fp64,8,7.498942093324558e-06,6.590770019884153e-05,7.186352662375005e-05,False
b1_s17011_m2_hajek_fp64,9,1e-05,6.590770019884153e-05,7.186352662375005e-05,False
b1_s17011_m2_hajek_fp64,10,1.333521432163324e-05,6.590770019884153e-05,7.186352662375005e-05,False
b1_s17011_m2_hajek_fp64,11,1.778279410038923e-05,6.590770019884153e-05,7.186352662375005e-05,False
b1_s17011_m2_hajek_fp64,12,2.3713737056616554e-05,6.590770019884153e-05,7.186352662375005e-05,False
b1_s17011_m2_hajek_fp64,13,3.1622776601683795e-05,6.590770019884153e-05,7.186352662375005e-05,False
b1_s17011_m2_hajek_fp64,14,4.216965034285822e-05,6.590770019884153e-05,7.186352662375005e-05,False
b1_s17011_m2_hajek_fp64,15,5.623413251903491e-05,6.590770019884153e-05,7.186352662375005e-05,False
b1_s17011_m2_hajek_fp64,16,7.498942093324559e-05,6.590770019884153e-05,7.186352662375005e-05,False
b1_s17011_m2_hajek_fp64,17,0.0001,6.590770019884153e-05,7.186352662375005e-05,False
b1_s17011_m2_hajek_fp64,18,0.0001333521432163324,6.590770019884153e-05,7.186352662375005e-05,False
b1_s17011_m2_hajek_fp64,19,0.00017782794100389227,6.590770019884153e-05,7.186352662375005e-05,False
b1_s17011_m2_hajek_fp64,20,0.00023713737056616554,6.590770019884153e-05,7.186352662375005e-05,False
b1_s17011_m2_hajek_fp64,21,0.00031622776601683794,6.590770019884153e-05,7.186352662375005e-05,False
b1_s17011_m2_hajek_fp64,22,0.00042169650342858224,6.590770019884153e-05,7.186352662375005e-05,False
b1_s17011_m2_hajek_fp64,23,0.0005623413251903491,6.590770019884153e-05,7.186352662375005e-05,False
b1_s17011_m2_hajek_fp64,24,0.0007498942093324559,6.590770019884153e-05,7.186352662375005e-05,False
b1_s17011_m2_hajek_fp64,25,0.001,6.584934932544418e-05,7.181481186585106e-05,False
b1_s17011_m2_hajek_fp64,26,0.001333521432163324,6.584934932544418e-05,7.181481186585106e-05,False
b1_s17011_m2_hajek_fp64,27,0.0017782794100389228,6.584934932544418e-05,7.181481186585106e-05,False
b1_s17011_m2_hajek_fp64,28,0.0023713737056616554,6.584805148326405e-05,7.181365834416236e-05,False
b1_s17011_m2_hajek_fp64,29,0.0031622776601683794,6.584805148326405e-05,7.181365834416236e-05,False
b1_s17011_m2_hajek_fp64,30,0.004216965034285823,6.580467162173568e-05,7.176816064622913e-05,False
b1_s17011_m2_hajek_fp64,31,0.005623413251903491,8.134711529576959e-05,9.433224990850736e-05,False
b1_s17011_m2_hajek_fp64,32,0.007498942093324558,8.134711529576959e-05,9.433224990850736e-05,False
b1_s17011_m2_hajek_fp64,33,0.01,9.360205154008224e-05,0.00010855128979284987,False
b1_s17011_m2_hajek_fp64,34,0.01333521432163324,0.00011920266249245062,0.0001295983780728417,False
b1_s17011_m2_hajek_fp64,35,0.01778279410038923,0.0005113668025020392,0.0005639718618797271,False
b1_s17011_m2_hajek_fp64,36,0.023713737056616554,0.00044262783495040554,0.00046127575479099433,False
b1_s17011_m2_hajek_fp64,37,0.03162277660168379,0.0008815837152993883,0.0009400531547949794,True
b1_s17011_m2_hajek_fp64,38,0.042169650342858224,0.0008815837152993883,0.0009400531547949794,True
b1_s17011_m2_hajek_fp64,39,0.05623413251903491,0.0008815837152993883,0.0009400531547949794,True
b1_s17011_m2_hajek_fp64,40,0.07498942093324558,0.0008815837152993883,0.0009400531547949794,True
b1_s17011_m2_hajek_fp64,41,0.1,0.0008815837152993883,0.0009400531547949794,True
b1_s17011_m2_hajek_fp64,42,0.1333521432163324,0.0008815837152993883,0.0009400531547949794,True
b1_s17011_m2_hajek_fp64,43,0.1778279410038923,0.0008815837152993883,0.0009400531547949794,True
b1_s17011_m2_hajek_fp64,44,0.23713737056616552,0.049287753224571955,0.05319867186909211,False
b1_s17011_m2_hajek_fp64,45,0.31622776601683794,0.049287753224571955,0.05319867186909211,False
b1_s17011_m2_hajek_fp64,46,0.4216965034285822,0.049287753224571955,0.05319867186909211,False
b1_s17011_m2_hajek_fp64,47,0.5623413251903491,0.049287753224571955,0.05319867186909211,False
b1_s17011_m2_hajek_fp64,48,0.7498942093324559,0.049287753224571955,0.05319867186909211,False
b1_s17011_m2_hajek_fp64,49,1.0,1.0,1.0,False
b1_s17012_h_both_fp64,0,0.0,8.457726948880172e-05,8.574370343537922e-05,False
b1_s17012_h_both_fp64,1,1e-06,8.457726948880172e-05,8.574370343537922e-05,False
b1_s17012_h_both_fp64,2,1.333521432163324e-06,8.457726948880172e-05,8.574370343537922e-05,False
b1_s17012_h_both_fp64,3,1.778279410038923e-06,8.457726948880172e-05,8.574370343537922e-05,False
b1_s17012_h_both_fp64,4,2.3713737056616552e-06,8.457726948880172e-05,8.574370343537922e-05,False
b1_s17012_h_both_fp64,5,3.162277660168379e-06,8.457726948880172e-05,8.574370343537922e-05,False
b1_s17012_h_both_fp64,6,4.216965034285822e-06,8.457726948880172e-05,8.574370343537922e-05,False
b1_s17012_h_both_fp64,7,5.623413251903491e-06,8.457726948880172e-05,8.574370343537922e-05,False
b1_s17012_h_both_fp64,8,7.498942093324558e-06,8.457726948880172e-05,8.574370343537922e-05,False
b1_s17012_h_both_fp64,9,1e-05,8.457726948880172e-05,8.574370343537922e-05,False
b1_s17012_h_both_fp64,10,1.333521432163324e-05,8.457726948880172e-05,8.574370343537922e-05,False
b1_s17012_h_both_fp64,11,1.778279410038923e-05,8.457726948880172e-05,8.574370343537922e-05,False
b1_s17012_h_both_fp64,12,2.3713737056616554e-05,8.457726948880172e-05,8.574370343537922e-05,False
b1_s17012_h_both_fp64,13,3.1622776601683795e-05,8.457726948880172e-05,8.574370343537922e-05,False
b1_s17012_h_both_fp64,14,4.216965034285822e-05,8.457726948880172e-05,8.574370343537922e-05,False
b1_s17012_h_both_fp64,15,5.623413251903491e-05,8.457726948880172e-05,8.574370343537922e-05,False
b1_s17012_h_both_fp64,16,7.498942093324559e-05,8.457726948880172e-05,8.574370343537922e-05,False
b1_s17012_h_both_fp64,17,0.0001,8.457726948880172e-05,8.574370343537922e-05,False
b1_s17012_h_both_fp64,18,0.0001333521432163324,8.457726948880172e-05,8.574370343537922e-05,False
b1_s17012_h_both_fp64,19,0.00017782794100389227,8.459088440467734e-05,8.576044612213315e-05,False
b1_s17012_h_both_fp64,20,0.00023713737056616554,8.454946843854748e-05,8.571346440512466e-05,False
b1_s17012_h_both_fp64,21,0.00031622776601683794,8.459021549473641e-05,8.575660733676257e-05,False
b1_s17012_h_both_fp64,22,0.00042169650342858224,8.454567389208116e-05,8.572622188291906e-05,False
b1_s17012_h_both_fp64,23,0.0005623413251903491,8.454567389208116e-05,8.572622188291906e-05,False
b1_s17012_h_both_fp64,24,0.0007498942093324559,8.454567389208116e-05,8.572622188291906e-05,False
b1_s17012_h_both_fp64,25,0.001,8.454567389208116e-05,8.572622188291906e-05,False
b1_s17012_h_both_fp64,26,0.001333521432163324,8.454567389208116e-05,8.572622188291906e-05,False
b1_s17012_h_both_fp64,27,0.0017782794100389228,8.471209663575272e-05,8.58649552398847e-05,False
b1_s17012_h_both_fp64,28,0.0023713737056616554,8.485642199446706e-05,8.599667763593138e-05,False
b1_s17012_h_both_fp64,29,0.0031622776601683794,9.134548856311648e-05,9.455382122582434e-05,False
b1_s17012_h_both_fp64,30,0.004216965034285823,9.10309297018041e-05,9.402346435839052e-05,False
b1_s17012_h_both_fp64,31,0.005623413251903491,9.302072663271603e-05,9.601156737818922e-05,False
b1_s17012_h_both_fp64,32,0.007498942093324558,9.302072663271603e-05,9.601156737818922e-05,False
b1_s17012_h_both_fp64,33,0.01,9.302072663271603e-05,9.601156737818922e-05,False
b1_s17012_h_both_fp64,34,0.01333521432163324,9.302072663271603e-05,9.601156737818922e-05,False
b1_s17012_h_both_fp64,35,0.01778279410038923,0.00020832315632752152,0.0002164008587583786,False
b1_s17012_h_both_fp64,36,0.023713737056616554,0.0005890619846009029,0.0005863688656267571,False
b1_s17012_h_both_fp64,37,0.03162277660168379,0.0008610921512313028,0.0008629875808488412,False
b1_s17012_h_both_fp64,38,0.042169650342858224,0.0012958812728868607,0.001325953713571487,True
b1_s17012_h_both_fp64,39,0.05623413251903491,0.0012958812728868607,0.001325953713571487,True
b1_s17012_h_both_fp64,40,0.07498942093324558,0.0012958812728868607,0.001325953713571487,True
b1_s17012_h_both_fp64,41,0.1,0.0012958812728868607,0.001325953713571487,True
b1_s17012_h_both_fp64,42,0.1333521432163324,0.0012958812728868607,0.001325953713571487,True
b1_s17012_h_both_fp64,43,0.1778279410038923,0.0012958812728868607,0.001325953713571487,True
b1_s17012_h_both_fp64,44,0.23713737056616552,0.04753960069759731,0.05044625147299805,False
b1_s17012_h_both_fp64,45,0.31622776601683794,0.04753960069759731,0.05044625147299805,False
b1_s17012_h_both_fp64,46,0.4216965034285822,0.04753960069759731,0.05044625147299805,False
b1_s17012_h_both_fp64,47,0.5623413251903491,0.04753960069759731,0.05044625147299805,False
b1_s17012_h_both_fp64,48,0.7498942093324559,0.04753960069759731,0.05044625147299805,False
b1_s17012_h_both_fp64,49,1.0,1.0,1.0,False
b1_s17012_m2_hajek_fp64,0,0.0,0.00010525691074171895,0.00010936515783497832,False
b1_s17012_m2_hajek_fp64,1,1e-06,0.00010525691074171895,0.00010936515783497832,False
b1_s17012_m2_hajek_fp64,2,1.333521432163324e-06,0.00010525691074171895,0.00010936515783497832,False
b1_s17012_m2_hajek_fp64,3,1.778279410038923e-06,0.00010525691074171895,0.00010936515783497832,False
b1_s17012_m2_hajek_fp64,4,2.3713737056616552e-06,0.00010525691074171895,0.00010936515783497832,False
b1_s17012_m2_hajek_fp64,5,3.162277660168379e-06,0.00010525691074171895,0.00010936515783497832,False
b1_s17012_m2_hajek_fp64,6,4.216965034285822e-06,0.00010525691074171895,0.00010936515783497832,False
b1_s17012_m2_hajek_fp64,7,5.623413251903491e-06,0.00010525691074171895,0.00010936515783497832,False
b1_s17012_m2_hajek_fp64,8,7.498942093324558e-06,0.00010525691074171895,0.00010936515783497832,False
b1_s17012_m2_hajek_fp64,9,1e-05,0.00010525792176527416,0.00010936610834400157,False
b1_s17012_m2_hajek_fp64,10,1.333521432163324e-05,0.00010525792176527416,0.00010936610834400157,False
b1_s17012_m2_hajek_fp64,11,1.778279410038923e-05,0.00010525792176527416,0.00010936610834400157,False
b1_s17012_m2_hajek_fp64,12,2.3713737056616554e-05,0.00010525792176527416,0.00010936610834400157,False
b1_s17012_m2_hajek_fp64,13,3.1622776601683795e-05,0.00010525792176527416,0.00010936610834400157,False
b1_s17012_m2_hajek_fp64,14,4.216965034285822e-05,0.00010525792176527416,0.00010936610834400157,False
b1_s17012_m2_hajek_fp64,15,5.623413251903491e-05,0.00010525792176527416,0.00010936610834400157,False
b1_s17012_m2_hajek_fp64,16,7.498942093324559e-05,0.00010524677732174327,0.00010935739091483409,False
b1_s17012_m2_hajek_fp64,17,0.0001,0.00010524677732174327,0.00010935739091483409,False
b1_s17012_m2_hajek_fp64,18,0.0001333521432163324,0.00010524677732174327,0.00010935739091483409,False
b1_s17012_m2_hajek_fp64,19,0.00017782794100389227,0.00010524677732174327,0.00010935739091483409,False
b1_s17012_m2_hajek_fp64,20,0.00023713737056616554,0.00010529521723719531,0.000109407346333492,False
b1_s17012_m2_hajek_fp64,21,0.00031622776601683794,0.00010529521723719531,0.000109407346333492,False
b1_s17012_m2_hajek_fp64,22,0.00042169650342858224,0.00010529521723719531,0.000109407346333492,False
b1_s17012_m2_hajek_fp64,23,0.0005623413251903491,0.00010529521723719531,0.000109407346333492,False
b1_s17012_m2_hajek_fp64,24,0.0007498942093324559,0.00010529521723719531,0.000109407346333492,False
b1_s17012_m2_hajek_fp64,25,0.001,0.00010529521723719531,0.000109407346333492,False
b1_s17012_m2_hajek_fp64,26,0.001333521432163324,0.00010529521723719531,0.000109407346333492,False
b1_s17012_m2_hajek_fp64,27,0.0017782794100389228,0.00010529521723719531,0.000109407346333492,False
b1_s17012_m2_hajek_fp64,28,0.0023713737056616554,0.0001041637302776545,0.0001081914265588775,False
b1_s17012_m2_hajek_fp64,29,0.0031622776601683794,0.00010425008220900569,0.00010829149570715859,False
b1_s17012_m2_hajek_fp64,30,0.004216965034285823,0.00010409742723271828,0.00010808135875126997,False
b1_s17012_m2_hajek_fp64,31,0.005623413251903491,0.00010404508720396265,0.00010803447842295483,False
b1_s17012_m2_hajek_fp64,32,0.007498942093324558,0.00010403644147591036,0.00010795019715410716,False
b1_s17012_m2_hajek_fp64,33,0.01,0.00010454235510356717,0.0001084390062687854,False
b1_s17012_m2_hajek_fp64,34,0.01333521432163324,0.00010454235510356717,0.0001084390062687854,False
b1_s17012_m2_hajek_fp64,35,0.01778279410038923,0.00010120082582202759,0.00010529748328736787,False
b1_s17012_m2_hajek_fp64,36,0.023713737056616554,0.0002521102817684896,0.0002793139520154873,False
b1_s17012_m2_hajek_fp64,37,0.03162277660168379,0.0008034223602129577,0.0009270063059728184,False
b1_s17012_m2_hajek_fp64,38,0.042169650342858224,0.001717556449296983,0.0017635620297317507,True
b1_s17012_m2_hajek_fp64,39,0.05623413251903491,0.001717556449296983,0.0017635620297317507,True
b1_s17012_m2_hajek_fp64,40,0.07498942093324558,0.001717556449296983,0.0017635620297317507,True
b1_s17012_m2_hajek_fp64,41,0.1,0.001717556449296983,0.0017635620297317507,True
b1_s17012_m2_hajek_fp64,42,0.1333521432163324,0.001717556449296983,0.0017635620297317507,True
b1_s17012_m2_hajek_fp64,43,0.1778279410038923,0.001717556449296983,0.0017635620297317507,True
b1_s17012_m2_hajek_fp64,44,0.23713737056616552,0.06163177353842673,0.0660173669545957,False
b1_s17012_m2_hajek_fp64,45,0.31622776601683794,0.06163177353842673,0.0660173669545957,False
b1_s17012_m2_hajek_fp64,46,0.4216965034285822,0.06163177353842673,0.0660173669545957,False
b1_s17012_m2_hajek_fp64,47,0.5623413251903491,0.06163177353842673,0.0660173669545957,False
b1_s17012_m2_hajek_fp64,48,0.7498942093324559,0.06163177353842673,0.0660173669545957,False
b1_s17012_m2_hajek_fp64,49,1.0,1.0,1.0,False
b1_s17013_h_both_fp64,0,0.0,5.5519847400801515e-05,6.269226663778127e-05,False
b1_s17013_h_both_fp64,1,1e-06,5.5519847400801515e-05,6.269226663778127e-05,False
b1_s17013_h_both_fp64,2,1.333521432163324e-06,5.5519847400801515e-05,6.269226663778127e-05,False
b1_s17013_h_both_fp64,3,1.778279410038923e-06,5.5519847400801515e-05,6.269226663778127e-05,False
b1_s17013_h_both_fp64,4,2.3713737056616552e-06,5.5519847400801515e-05,6.269226663778127e-05,False
b1_s17013_h_both_fp64,5,3.162277660168379e-06,5.5519847400801515e-05,6.269226663778127e-05,False
b1_s17013_h_both_fp64,6,4.216965034285822e-06,5.5519847400801515e-05,6.269226663778127e-05,False
b1_s17013_h_both_fp64,7,5.623413251903491e-06,5.5519847400801515e-05,6.269226663778127e-05,False
b1_s17013_h_both_fp64,8,7.498942093324558e-06,5.5519847400801515e-05,6.269226663778127e-05,False
b1_s17013_h_both_fp64,9,1e-05,5.5519847400801515e-05,6.269226663778127e-05,False
b1_s17013_h_both_fp64,10,1.333521432163324e-05,5.5519847400801515e-05,6.269226663778127e-05,False
b1_s17013_h_both_fp64,11,1.778279410038923e-05,5.5519847400801515e-05,6.269226663778127e-05,False
b1_s17013_h_both_fp64,12,2.3713737056616554e-05,5.5519847400801515e-05,6.269226663778127e-05,False
b1_s17013_h_both_fp64,13,3.1622776601683795e-05,5.5519847400801515e-05,6.269226663778127e-05,False
b1_s17013_h_both_fp64,14,4.216965034285822e-05,5.5519847400801515e-05,6.269226663778127e-05,False
b1_s17013_h_both_fp64,15,5.623413251903491e-05,5.5519847400801515e-05,6.269226663778127e-05,False
b1_s17013_h_both_fp64,16,7.498942093324559e-05,5.5519847400801515e-05,6.269226663778127e-05,False
b1_s17013_h_both_fp64,17,0.0001,5.5519847400801515e-05,6.269226663778127e-05,False
b1_s17013_h_both_fp64,18,0.0001333521432163324,5.5519847400801515e-05,6.269226663778127e-05,False
b1_s17013_h_both_fp64,19,0.00017782794100389227,5.5519847400801515e-05,6.269226663778127e-05,False
b1_s17013_h_both_fp64,20,0.00023713737056616554,5.5519847400801515e-05,6.269226663778127e-05,False
b1_s17013_h_both_fp64,21,0.00031622776601683794,5.5519847400801515e-05,6.269226663778127e-05,False
b1_s17013_h_both_fp64,22,0.00042169650342858224,5.5519847400801515e-05,6.269226663778127e-05,False
b1_s17013_h_both_fp64,23,0.0005623413251903491,5.5519847400801515e-05,6.269226663778127e-05,False
b1_s17013_h_both_fp64,24,0.0007498942093324559,5.557805642814516e-05,6.274318187058401e-05,False
b1_s17013_h_both_fp64,25,0.001,5.5627695923222696e-05,6.280035877192776e-05,False
b1_s17013_h_both_fp64,26,0.001333521432163324,5.575961143135931e-05,6.2890327397344e-05,False
b1_s17013_h_both_fp64,27,0.0017782794100389228,5.575961143135931e-05,6.2890327397344e-05,False
b1_s17013_h_both_fp64,28,0.0023713737056616554,5.559289254416581e-05,6.273000877258488e-05,False
b1_s17013_h_both_fp64,29,0.0031622776601683794,5.5144499383301976e-05,6.233780084171255e-05,False
b1_s17013_h_both_fp64,30,0.004216965034285823,5.5144499383301976e-05,6.233780084171255e-05,False
b1_s17013_h_both_fp64,31,0.005623413251903491,8.83704090352743e-05,8.993790520641065e-05,False
b1_s17013_h_both_fp64,32,0.007498942093324558,8.675819566605732e-05,8.68386883047994e-05,False
b1_s17013_h_both_fp64,33,0.01,0.00011545270955708775,0.0001298438425412902,False
b1_s17013_h_both_fp64,34,0.01333521432163324,0.00015694533659355326,0.00018655656852866964,False
b1_s17013_h_both_fp64,35,0.01778279410038923,0.00027083286119353834,0.000322715800448991,False
b1_s17013_h_both_fp64,36,0.023713737056616554,0.00027830425174803827,0.00032918243382641416,False
b1_s17013_h_both_fp64,37,0.03162277660168379,0.000371320047809976,0.00041925825923453894,True
b1_s17013_h_both_fp64,38,0.042169650342858224,0.000371320047809976,0.00041925825923453894,True
b1_s17013_h_both_fp64,39,0.05623413251903491,0.000371320047809976,0.00041925825923453894,True
b1_s17013_h_both_fp64,40,0.07498942093324558,0.000371320047809976,0.00041925825923453894,True
b1_s17013_h_both_fp64,41,0.1,0.000371320047809976,0.00041925825923453894,True
b1_s17013_h_both_fp64,42,0.1333521432163324,0.000371320047809976,0.00041925825923453894,True
b1_s17013_h_both_fp64,43,0.1778279410038923,0.000371320047809976,0.00041925825923453894,True
b1_s17013_h_both_fp64,44,0.23713737056616552,0.03475665076125474,0.04306576750147522,False
b1_s17013_h_both_fp64,45,0.31622776601683794,0.04664249372077196,0.05187444991495528,False
b1_s17013_h_both_fp64,46,0.4216965034285822,0.04664249372077196,0.05187444991495528,False
b1_s17013_h_both_fp64,47,0.5623413251903491,0.04664249372077196,0.05187444991495528,False
b1_s17013_h_both_fp64,48,0.7498942093324559,0.04664249372077196,0.05187444991495528,False
b1_s17013_h_both_fp64,49,1.0,1.0,1.0,False
b1_s17013_m2_hajek_fp64,0,0.0,5.125448786119343e-05,5.6718896833752384e-05,False
b1_s17013_m2_hajek_fp64,1,1e-06,5.125448786119343e-05,5.6718896833752384e-05,False
b1_s17013_m2_hajek_fp64,2,1.333521432163324e-06,5.125448786119343e-05,5.6718896833752384e-05,False
b1_s17013_m2_hajek_fp64,3,1.778279410038923e-06,5.125448786119343e-05,5.6718896833752384e-05,False
b1_s17013_m2_hajek_fp64,4,2.3713737056616552e-06,5.125448786119343e-05,5.6718896833752384e-05,False
b1_s17013_m2_hajek_fp64,5,3.162277660168379e-06,5.125448786119343e-05,5.6718896833752384e-05,False
b1_s17013_m2_hajek_fp64,6,4.216965034285822e-06,5.125448786119343e-05,5.6718896833752384e-05,False
b1_s17013_m2_hajek_fp64,7,5.623413251903491e-06,5.125448786119343e-05,5.6718896833752384e-05,False
b1_s17013_m2_hajek_fp64,8,7.498942093324558e-06,5.125448786119343e-05,5.6718896833752384e-05,False
b1_s17013_m2_hajek_fp64,9,1e-05,5.125448786119343e-05,5.6718896833752384e-05,False
b1_s17013_m2_hajek_fp64,10,1.333521432163324e-05,5.125448786119343e-05,5.6718896833752384e-05,False
b1_s17013_m2_hajek_fp64,11,1.778279410038923e-05,5.125448786119343e-05,5.6718896833752384e-05,False
b1_s17013_m2_hajek_fp64,12,2.3713737056616554e-05,5.125448786119343e-05,5.6718896833752384e-05,False
b1_s17013_m2_hajek_fp64,13,3.1622776601683795e-05,5.125448786119343e-05,5.6718896833752384e-05,False
b1_s17013_m2_hajek_fp64,14,4.216965034285822e-05,5.125448786119343e-05,5.6718896833752384e-05,False
b1_s17013_m2_hajek_fp64,15,5.623413251903491e-05,5.125448786119343e-05,5.6718896833752384e-05,False
b1_s17013_m2_hajek_fp64,16,7.498942093324559e-05,5.125448786119343e-05,5.6718896833752384e-05,False
b1_s17013_m2_hajek_fp64,17,0.0001,5.125448786119343e-05,5.6718896833752384e-05,False
b1_s17013_m2_hajek_fp64,18,0.0001333521432163324,5.125448786119343e-05,5.6718896833752384e-05,False
b1_s17013_m2_hajek_fp64,19,0.00017782794100389227,5.125448786119343e-05,5.6718896833752384e-05,False
b1_s17013_m2_hajek_fp64,20,0.00023713737056616554,5.125103623996689e-05,5.6716241480857185e-05,False
b1_s17013_m2_hajek_fp64,21,0.00031622776601683794,5.125103623996689e-05,5.6716241480857185e-05,False
b1_s17013_m2_hajek_fp64,22,0.00042169650342858224,5.125103623996689e-05,5.6716241480857185e-05,False
b1_s17013_m2_hajek_fp64,23,0.0005623413251903491,5.125103623996689e-05,5.6716241480857185e-05,False
b1_s17013_m2_hajek_fp64,24,0.0007498942093324559,5.11765285659662e-05,5.664298090377663e-05,False
b1_s17013_m2_hajek_fp64,25,0.001,5.140628495545628e-05,5.691685721953075e-05,False
b1_s17013_m2_hajek_fp64,26,0.001333521432163324,5.140628495545628e-05,5.691685721953075e-05,False
b1_s17013_m2_hajek_fp64,27,0.0017782794100389228,5.1285281357236284e-05,5.681164324563225e-05,False
b1_s17013_m2_hajek_fp64,28,0.0023713737056616554,5.141717470637124e-05,5.691310958956058e-05,False
b1_s17013_m2_hajek_fp64,29,0.0031622776601683794,5.045678556559929e-05,5.574296931934052e-05,False
b1_s17013_m2_hajek_fp64,30,0.004216965034285823,5.045678556559929e-05,5.574296931934052e-05,False
b1_s17013_m2_hajek_fp64,31,0.005623413251903491,5.623583306699466e-05,5.993365023961056e-05,False
b1_s17013_m2_hajek_fp64,32,0.007498942093324558,6.117121063294449e-05,6.457177765703489e-05,False
b1_s17013_m2_hajek_fp64,33,0.01,7.74839013624155e-05,8.454444935768604e-05,False
b1_s17013_m2_hajek_fp64,34,0.01333521432163324,7.93227926355028e-05,8.595911943457511e-05,False
b1_s17013_m2_hajek_fp64,35,0.01778279410038923,0.00023616511737420843,0.00026911935209660915,False
b1_s17013_m2_hajek_fp64,36,0.023713737056616554,0.0002593173351948653,0.0002898953527769585,True
b1_s17013_m2_hajek_fp64,37,0.03162277660168379,0.0002593173351948653,0.0002898953527769585,True
b1_s17013_m2_hajek_fp64,38,0.042169650342858224,0.0002593173351948653,0.0002898953527769585,True
b1_s17013_m2_hajek_fp64,39,0.05623413251903491,0.0002593173351948653,0.0002898953527769585,True
b1_s17013_m2_hajek_fp64,40,0.07498942093324558,0.0002593173351948653,0.0002898953527769585,True
b1_s17013_m2_hajek_fp64,41,0.1,0.0002593173351948653,0.0002898953527769585,True
b1_s17013_m2_hajek_fp64,42,0.1333521432163324,0.0002593173351948653,0.0002898953527769585,True
b1_s17013_m2_hajek_fp64,43,0.1778279410038923,0.0002593173351948653,0.0002898953527769585,True
b1_s17013_m2_hajek_fp64,44,0.23713737056616552,0.03748853490973978,0.044365429144545304,False
b1_s17013_m2_hajek_fp64,45,0.31622776601683794,0.049395744254273885,0.05397888449074222,False
b1_s17013_m2_hajek_fp64,46,0.4216965034285822,0.049395744254273885,0.05397888449074222,False
b1_s17013_m2_hajek_fp64,47,0.5623413251903491,0.049395744254273885,0.05397888449074222,False
b1_s17013_m2_hajek_fp64,48,0.7498942093324559,0.049395744254273885,0.05397888449074222,False
b1_s17013_m2_hajek_fp64,49,1.0,1.0,1.0,False
b1_s17014_h_both_fp64,0,0.0,8.442459127109868e-05,8.159655196721421e-05,False
b1_s17014_h_both_fp64,1,1e-06,8.442459127109868e-05,8.159655196721421e-05,False
b1_s17014_h_both_fp64,2,1.333521432163324e-06,8.442459127109868e-05,8.159655196721421e-05,False
b1_s17014_h_both_fp64,3,1.778279410038923e-06,8.442459127109868e-05,8.159655196721421e-05,False
b1_s17014_h_both_fp64,4,2.3713737056616552e-06,8.442459127109868e-05,8.159655196721421e-05,False
b1_s17014_h_both_fp64,5,3.162277660168379e-06,8.442459127109868e-05,8.159655196721421e-05,False
b1_s17014_h_both_fp64,6,4.216965034285822e-06,8.442459127109868e-05,8.159655196721421e-05,False
b1_s17014_h_both_fp64,7,5.623413251903491e-06,8.442459127109868e-05,8.159655196721421e-05,False
b1_s17014_h_both_fp64,8,7.498942093324558e-06,8.442459127109868e-05,8.159655196721421e-05,False
b1_s17014_h_both_fp64,9,1e-05,8.442459127109868e-05,8.159655196721421e-05,False
b1_s17014_h_both_fp64,10,1.333521432163324e-05,8.442459127109868e-05,8.159655196721421e-05,False
b1_s17014_h_both_fp64,11,1.778279410038923e-05,8.442459127109868e-05,8.159655196721421e-05,False
b1_s17014_h_both_fp64,12,2.3713737056616554e-05,8.442459127109868e-05,8.159655196721421e-05,False
b1_s17014_h_both_fp64,13,3.1622776601683795e-05,8.442459127109868e-05,8.159655196721421e-05,False
b1_s17014_h_both_fp64,14,4.216965034285822e-05,8.442459127109868e-05,8.159655196721421e-05,False
b1_s17014_h_both_fp64,15,5.623413251903491e-05,8.442459127109868e-05,8.159655196721421e-05,False
b1_s17014_h_both_fp64,16,7.498942093324559e-05,8.442459127109868e-05,8.159655196721421e-05,False
b1_s17014_h_both_fp64,17,0.0001,8.442459127109868e-05,8.159655196721421e-05,False
b1_s17014_h_both_fp64,18,0.0001333521432163324,8.442459127109868e-05,8.159655196721421e-05,False
b1_s17014_h_both_fp64,19,0.00017782794100389227,8.442459127109868e-05,8.159655196721421e-05,False
b1_s17014_h_both_fp64,20,0.00023713737056616554,8.442459127109868e-05,8.159655196721421e-05,False
b1_s17014_h_both_fp64,21,0.00031622776601683794,8.442459127109868e-05,8.159655196721421e-05,False
b1_s17014_h_both_fp64,22,0.00042169650342858224,8.442459127109868e-05,8.159655196721421e-05,False
b1_s17014_h_both_fp64,23,0.0005623413251903491,8.442459127109868e-05,8.159655196721421e-05,False
b1_s17014_h_both_fp64,24,0.0007498942093324559,8.442459127109868e-05,8.159655196721421e-05,False
b1_s17014_h_both_fp64,25,0.001,8.442459127109868e-05,8.159655196721421e-05,False
b1_s17014_h_both_fp64,26,0.001333521432163324,8.442459127109868e-05,8.159655196721421e-05,False
b1_s17014_h_both_fp64,27,0.0017782794100389228,8.452092117366676e-05,8.171706245382388e-05,False
b1_s17014_h_both_fp64,28,0.0023713737056616554,8.452092117366676e-05,8.171706245382388e-05,False
b1_s17014_h_both_fp64,29,0.0031622776601683794,8.515797263994206e-05,8.252713969728047e-05,False
b1_s17014_h_both_fp64,30,0.004216965034285823,8.531347444149197e-05,8.265655605159882e-05,False
b1_s17014_h_both_fp64,31,0.005623413251903491,8.531347444149197e-05,8.265655605159882e-05,False
b1_s17014_h_both_fp64,32,0.007498942093324558,8.86376129204926e-05,8.502932730161935e-05,False
b1_s17014_h_both_fp64,33,0.01,0.00010178429391782392,0.00010094006342876531,False
b1_s17014_h_both_fp64,34,0.01333521432163324,0.00011198288672983645,0.0001106748202032064,False
b1_s17014_h_both_fp64,35,0.01778279410038923,0.00019089245093674467,0.0001959014011711537,False
b1_s17014_h_both_fp64,36,0.023713737056616554,0.00019089245093674467,0.0001959014011711537,False
b1_s17014_h_both_fp64,37,0.03162277660168379,0.00019089245093674467,0.0001959014011711537,False
b1_s17014_h_both_fp64,38,0.042169650342858224,0.0009903603337418237,0.0009798089334303007,False
b1_s17014_h_both_fp64,39,0.05623413251903491,0.002057111510283898,0.001994013420350819,True
b1_s17014_h_both_fp64,40,0.07498942093324558,0.002057111510283898,0.001994013420350819,True
b1_s17014_h_both_fp64,41,0.1,0.002057111510283898,0.001994013420350819,True
b1_s17014_h_both_fp64,42,0.1333521432163324,0.002057111510283898,0.001994013420350819,True
b1_s17014_h_both_fp64,43,0.1778279410038923,0.013929234261938808,0.01876683702489344,False
b1_s17014_h_both_fp64,44,0.23713737056616552,0.04537181432197692,0.04775173620187717,False
b1_s17014_h_both_fp64,45,0.31622776601683794,0.04537181432197692,0.04775173620187717,False
b1_s17014_h_both_fp64,46,0.4216965034285822,0.04537181432197692,0.04775173620187717,False
b1_s17014_h_both_fp64,47,0.5623413251903491,0.04537181432197692,0.04775173620187717,False
b1_s17014_h_both_fp64,48,0.7498942093324559,0.04537181432197692,0.04775173620187717,False
b1_s17014_h_both_fp64,49,1.0,1.0,1.0,False
b1_s17014_m2_hajek_fp64,0,0.0,0.00016708296327691942,0.00016432877428626568,False
b1_s17014_m2_hajek_fp64,1,1e-06,0.00016708296327691942,0.00016432877428626568,False
b1_s17014_m2_hajek_fp64,2,1.333521432163324e-06,0.00016708296327691942,0.00016432877428626568,False
b1_s17014_m2_hajek_fp64,3,1.778279410038923e-06,0.00016708296327691942,0.00016432877428626568,False
b1_s17014_m2_hajek_fp64,4,2.3713737056616552e-06,0.00016708296327691942,0.00016432877428626568,False
b1_s17014_m2_hajek_fp64,5,3.162277660168379e-06,0.00016708296327691942,0.00016432877428626568,False
b1_s17014_m2_hajek_fp64,6,4.216965034285822e-06,0.00016708296327691942,0.00016432877428626568,False
b1_s17014_m2_hajek_fp64,7,5.623413251903491e-06,0.00016708296327691942,0.00016432877428626568,False
b1_s17014_m2_hajek_fp64,8,7.498942093324558e-06,0.00016708296327691942,0.00016432877428626568,False
b1_s17014_m2_hajek_fp64,9,1e-05,0.00016708296327691942,0.00016432877428626568,False
b1_s17014_m2_hajek_fp64,10,1.333521432163324e-05,0.00016708296327691942,0.00016432877428626568,False
b1_s17014_m2_hajek_fp64,11,1.778279410038923e-05,0.00016708296327691942,0.00016432877428626568,False
b1_s17014_m2_hajek_fp64,12,2.3713737056616554e-05,0.00016708296327691942,0.00016432877428626568,False
b1_s17014_m2_hajek_fp64,13,3.1622776601683795e-05,0.00016708296327691942,0.00016432877428626568,False
b1_s17014_m2_hajek_fp64,14,4.216965034285822e-05,0.00016708296327691942,0.00016432877428626568,False
b1_s17014_m2_hajek_fp64,15,5.623413251903491e-05,0.00016708296327691942,0.00016432877428626568,False
b1_s17014_m2_hajek_fp64,16,7.498942093324559e-05,0.00016708296327691942,0.00016432877428626568,False
b1_s17014_m2_hajek_fp64,17,0.0001,0.00016708296327691942,0.00016432877428626568,False
b1_s17014_m2_hajek_fp64,18,0.0001333521432163324,0.00016708296327691942,0.00016432877428626568,False
b1_s17014_m2_hajek_fp64,19,0.00017782794100389227,0.00016708296327691942,0.00016432877428626568,False
b1_s17014_m2_hajek_fp64,20,0.00023713737056616554,0.00016708296327691942,0.00016432877428626568,False
b1_s17014_m2_hajek_fp64,21,0.00031622776601683794,0.00016708296327691942,0.00016432877428626568,False
b1_s17014_m2_hajek_fp64,22,0.00042169650342858224,0.0001684036769964738,0.00016600572902770365,False
b1_s17014_m2_hajek_fp64,23,0.0005623413251903491,0.0001684036769964738,0.00016600572902770365,False
b1_s17014_m2_hajek_fp64,24,0.0007498942093324559,0.0001684036769964738,0.00016600572902770365,False
b1_s17014_m2_hajek_fp64,25,0.001,0.0001684036769964738,0.00016600572902770365,False
b1_s17014_m2_hajek_fp64,26,0.001333521432163324,0.0001684036769964738,0.00016600572902770365,False
b1_s17014_m2_hajek_fp64,27,0.0017782794100389228,0.0001684036769964738,0.00016600572902770365,False
b1_s17014_m2_hajek_fp64,28,0.0023713737056616554,0.00016842529336921506,0.00016603060666477637,False
b1_s17014_m2_hajek_fp64,29,0.0031622776601683794,0.00016842529336921506,0.00016603060666477637,False
b1_s17014_m2_hajek_fp64,30,0.004216965034285823,0.00016783922671167111,0.00016555094143373488,False
b1_s17014_m2_hajek_fp64,31,0.005623413251903491,0.0001697206649439473,0.00016718245302493832,False
b1_s17014_m2_hajek_fp64,32,0.007498942093324558,0.00016931847444998755,0.00016685275493537397,False
b1_s17014_m2_hajek_fp64,33,0.01,0.00017941470348709413,0.0001796722773676329,False
b1_s17014_m2_hajek_fp64,34,0.01333521432163324,0.00017941470348709413,0.0001796722773676329,False
b1_s17014_m2_hajek_fp64,35,0.01778279410038923,0.00017941470348709413,0.0001796722773676329,False
b1_s17014_m2_hajek_fp64,36,0.023713737056616554,0.0002690700298994641,0.0002935106683045581,False
b1_s17014_m2_hajek_fp64,37,0.03162277660168379,0.0003201990544428941,0.0003454529454393022,False
b1_s17014_m2_hajek_fp64,38,0.042169650342858224,0.0005740721701133797,0.0006233902309178871,False
b1_s17014_m2_hajek_fp64,39,0.05623413251903491,0.002148236633073129,0.0024552316584869793,False
b1_s17014_m2_hajek_fp64,40,0.07498942093324558,0.0022135179909057467,0.0025381215996786665,False
b1_s17014_m2_hajek_fp64,41,0.1,0.005608118262840681,0.005696817420271827,True
b1_s17014_m2_hajek_fp64,42,0.1333521432163324,0.03141518822178013,0.038464924307862004,False
b1_s17014_m2_hajek_fp64,43,0.1778279410038923,0.06910368478946831,0.07453843410230722,False
b1_s17014_m2_hajek_fp64,44,0.23713737056616552,0.06910368478946831,0.07453843410230722,False
b1_s17014_m2_hajek_fp64,45,0.31622776601683794,0.06910368478946831,0.07453843410230722,False
b1_s17014_m2_hajek_fp64,46,0.4216965034285822,0.06910368478946831,0.07453843410230722,False
b1_s17014_m2_hajek_fp64,47,0.5623413251903491,0.06910368478946831,0.07453843410230722,False
b1_s17014_m2_hajek_fp64,48,0.7498942093324559,0.06910368478946831,0.07453843410230722,False
b1_s17014_m2_hajek_fp64,49,1.0,1.0,1.0,False
b1_s17015_h_both_fp64,0,0.0,4.4324177605339836e-05,5.127295931722901e-05,False
b1_s17015_h_both_fp64,1,1e-06,4.4324177605339836e-05,5.127295931722901e-05,False
b1_s17015_h_both_fp64,2,1.333521432163324e-06,4.4324177605339836e-05,5.127295931722901e-05,False
b1_s17015_h_both_fp64,3,1.778279410038923e-06,4.4324177605339836e-05,5.127295931722901e-05,False
b1_s17015_h_both_fp64,4,2.3713737056616552e-06,4.4324177605339836e-05,5.127295931722901e-05,False
b1_s17015_h_both_fp64,5,3.162277660168379e-06,4.4324177605339836e-05,5.127295931722901e-05,False
b1_s17015_h_both_fp64,6,4.216965034285822e-06,4.4324177605339836e-05,5.127295931722901e-05,False
b1_s17015_h_both_fp64,7,5.623413251903491e-06,4.4324177605339836e-05,5.127295931722901e-05,False
b1_s17015_h_both_fp64,8,7.498942093324558e-06,4.4324177605339836e-05,5.127295931722901e-05,False
b1_s17015_h_both_fp64,9,1e-05,4.4324177605339836e-05,5.127295931722901e-05,False
b1_s17015_h_both_fp64,10,1.333521432163324e-05,4.4324177605339836e-05,5.127295931722901e-05,False
b1_s17015_h_both_fp64,11,1.778279410038923e-05,4.4324177605339836e-05,5.127295931722901e-05,False
b1_s17015_h_both_fp64,12,2.3713737056616554e-05,4.4324177605339836e-05,5.127295931722901e-05,False
b1_s17015_h_both_fp64,13,3.1622776601683795e-05,4.4324177605339836e-05,5.127295931722901e-05,False
b1_s17015_h_both_fp64,14,4.216965034285822e-05,4.4324177605339836e-05,5.127295931722901e-05,False
b1_s17015_h_both_fp64,15,5.623413251903491e-05,4.433207656681532e-05,5.1278777476090573e-05,False
b1_s17015_h_both_fp64,16,7.498942093324559e-05,4.433207656681532e-05,5.1278777476090573e-05,False
b1_s17015_h_both_fp64,17,0.0001,4.433207656681532e-05,5.1278777476090573e-05,False
b1_s17015_h_both_fp64,18,0.0001333521432163324,4.433207656681532e-05,5.1278777476090573e-05,False
b1_s17015_h_both_fp64,19,0.00017782794100389227,4.433207656681532e-05,5.1278777476090573e-05,False
b1_s17015_h_both_fp64,20,0.00023713737056616554,4.433207656681532e-05,5.1278777476090573e-05,False
b1_s17015_h_both_fp64,21,0.00031622776601683794,4.433207656681532e-05,5.1278777476090573e-05,False
b1_s17015_h_both_fp64,22,0.00042169650342858224,4.4306599850829746e-05,5.1215036803015717e-05,False
b1_s17015_h_both_fp64,23,0.0005623413251903491,4.4306599850829746e-05,5.1215036803015717e-05,False
b1_s17015_h_both_fp64,24,0.0007498942093324559,4.4306599850829746e-05,5.1215036803015717e-05,False
b1_s17015_h_both_fp64,25,0.001,4.4439432468401625e-05,5.133151161358494e-05,False
b1_s17015_h_both_fp64,26,0.001333521432163324,4.4439432468401625e-05,5.133151161358494e-05,False
b1_s17015_h_both_fp64,27,0.0017782794100389228,4.4439432468401625e-05,5.133151161358494e-05,False
b1_s17015_h_both_fp64,28,0.0023713737056616554,4.4439432468401625e-05,5.133151161358494e-05,False
b1_s17015_h_both_fp64,29,0.0031622776601683794,4.4328647771200916e-05,5.124991063733693e-05,False
b1_s17015_h_both_fp64,30,0.004216965034285823,4.480548115335337e-05,5.1895008276964445e-05,False
b1_s17015_h_both_fp64,31,0.005623413251903491,4.4918142345459834e-05,5.159150854917096e-05,False
b1_s17015_h_both_fp64,32,0.007498942093324558,5.026565541945361e-05,5.621698413526805e-05,False
b1_s17015_h_both_fp64,33,0.01,0.0001241889324817203,0.00013568425201644448,False
b1_s17015_h_both_fp64,34,0.01333521432163324,0.00010479123220516037,0.0001034823314545745,False
b1_s17015_h_both_fp64,35,0.01778279410038923,0.00012984671433843154,0.0001394617325200606,False
b1_s17015_h_both_fp64,36,0.023713737056616554,0.00022497844631668627,0.00028181094143111667,False
b1_s17015_h_both_fp64,37,0.03162277660168379,0.0007261254232912523,0.0007659763332882286,False
b1_s17015_h_both_fp64,38,0.042169650342858224,0.0013927207373260625,0.0016287004886079333,False
b1_s17015_h_both_fp64,39,0.05623413251903491,0.0015537332794906282,0.0017444092584493,True
b1_s17015_h_both_fp64,40,0.07498942093324558,0.0015537332794906282,0.0017444092584493,True
b1_s17015_h_both_fp64,41,0.1,0.0015537332794906282,0.0017444092584493,True
b1_s17015_h_both_fp64,42,0.1333521432163324,0.0015537332794906282,0.0017444092584493,True
b1_s17015_h_both_fp64,43,0.1778279410038923,0.0015537332794906282,0.0017444092584493,True
b1_s17015_h_both_fp64,44,0.23713737056616552,0.03824348927210765,0.04733513727507433,False
b1_s17015_h_both_fp64,45,0.31622776601683794,0.051894993352297136,0.057107126011980536,False
b1_s17015_h_both_fp64,46,0.4216965034285822,0.051894993352297136,0.057107126011980536,False
b1_s17015_h_both_fp64,47,0.5623413251903491,0.051894993352297136,0.057107126011980536,False
b1_s17015_h_both_fp64,48,0.7498942093324559,0.051894993352297136,0.057107126011980536,False
b1_s17015_h_both_fp64,49,1.0,1.0,1.0,False
b1_s17015_m2_hajek_fp64,0,0.0,4.473660540803343e-05,4.653541445762536e-05,False
b1_s17015_m2_hajek_fp64,1,1e-06,4.473660540803343e-05,4.653541445762536e-05,False
b1_s17015_m2_hajek_fp64,2,1.333521432163324e-06,4.473660540803343e-05,4.653541445762536e-05,False
b1_s17015_m2_hajek_fp64,3,1.778279410038923e-06,4.473660540803343e-05,4.653541445762536e-05,False
b1_s17015_m2_hajek_fp64,4,2.3713737056616552e-06,4.473660540803343e-05,4.653541445762536e-05,False
b1_s17015_m2_hajek_fp64,5,3.162277660168379e-06,4.473660540803343e-05,4.653541445762536e-05,False
b1_s17015_m2_hajek_fp64,6,4.216965034285822e-06,4.473660540803343e-05,4.653541445762536e-05,False
b1_s17015_m2_hajek_fp64,7,5.623413251903491e-06,4.473660540803343e-05,4.653541445762536e-05,False
b1_s17015_m2_hajek_fp64,8,7.498942093324558e-06,4.473660540803343e-05,4.653541445762536e-05,False
b1_s17015_m2_hajek_fp64,9,1e-05,4.473660540803343e-05,4.653541445762536e-05,False
b1_s17015_m2_hajek_fp64,10,1.333521432163324e-05,4.473660540803343e-05,4.653541445762536e-05,False
b1_s17015_m2_hajek_fp64,11,1.778279410038923e-05,4.473660540803343e-05,4.653541445762536e-05,False
b1_s17015_m2_hajek_fp64,12,2.3713737056616554e-05,4.473660540803343e-05,4.653541445762536e-05,False
b1_s17015_m2_hajek_fp64,13,3.1622776601683795e-05,4.473660540803343e-05,4.653541445762536e-05,False
b1_s17015_m2_hajek_fp64,14,4.216965034285822e-05,4.473660540803343e-05,4.653541445762536e-05,False
b1_s17015_m2_hajek_fp64,15,5.623413251903491e-05,4.473660540803343e-05,4.653541445762536e-05,False
b1_s17015_m2_hajek_fp64,16,7.498942093324559e-05,4.473660540803343e-05,4.653541445762536e-05,False
b1_s17015_m2_hajek_fp64,17,0.0001,4.473660540803343e-05,4.653541445762536e-05,False
b1_s17015_m2_hajek_fp64,18,0.0001333521432163324,4.473660540803343e-05,4.653541445762536e-05,False
b1_s17015_m2_hajek_fp64,19,0.00017782794100389227,4.473660540803343e-05,4.653541445762536e-05,False
b1_s17015_m2_hajek_fp64,20,0.00023713737056616554,4.473660540803343e-05,4.653541445762536e-05,False
b1_s17015_m2_hajek_fp64,21,0.00031622776601683794,4.473660540803343e-05,4.653541445762536e-05,False
b1_s17015_m2_hajek_fp64,22,0.00042169650342858224,4.473660540803343e-05,4.653541445762536e-05,False
b1_s17015_m2_hajek_fp64,23,0.0005623413251903491,4.479656300384684e-05,4.658886139683954e-05,False
b1_s17015_m2_hajek_fp64,24,0.0007498942093324559,4.479656300384684e-05,4.658886139683954e-05,False
b1_s17015_m2_hajek_fp64,25,0.001,4.504269178610995e-05,4.69336636704814e-05,False
b1_s17015_m2_hajek_fp64,26,0.001333521432163324,4.510143455881238e-05,4.700052270043251e-05,False
b1_s17015_m2_hajek_fp64,27,0.0017782794100389228,4.5142777675441394e-05,4.7033322022637846e-05,False
b1_s17015_m2_hajek_fp64,28,0.0023713737056616554,4.485864650337725e-05,4.678071361298968e-05,False
b1_s17015_m2_hajek_fp64,29,0.0031622776601683794,4.4031249807705215e-05,4.541896213025512e-05,False
b1_s17015_m2_hajek_fp64,30,0.004216965034285823,4.4031249807705215e-05,4.541896213025512e-05,False
b1_s17015_m2_hajek_fp64,31,0.005623413251903491,4.4031249807705215e-05,4.541896213025512e-05,False
b1_s17015_m2_hajek_fp64,32,0.007498942093324558,4.4031249807705215e-05,4.541896213025512e-05,False
b1_s17015_m2_hajek_fp64,33,0.01,4.4031249807705215e-05,4.541896213025512e-05,False
b1_s17015_m2_hajek_fp64,34,0.01333521432163324,0.00010983648704595097,0.00011043110457717637,False
b1_s17015_m2_hajek_fp64,35,0.01778279410038923,0.000129670776390269,0.00013487508191131775,False
b1_s17015_m2_hajek_fp64,36,0.023713737056616554,0.00014660565258759584,0.00015187801948725243,False
b1_s17015_m2_hajek_fp64,37,0.03162277660168379,0.0010321395201958105,0.0011071859075384547,True
b1_s17015_m2_hajek_fp64,38,0.042169650342858224,0.0010321395201958105,0.0011071859075384547,True
b1_s17015_m2_hajek_fp64,39,0.05623413251903491,0.0010321395201958105,0.0011071859075384547,True
b1_s17015_m2_hajek_fp64,40,0.07498942093324558,0.0010321395201958105,0.0011071859075384547,True
b1_s17015_m2_hajek_fp64,41,0.1,0.0010321395201958105,0.0011071859075384547,True
b1_s17015_m2_hajek_fp64,42,0.1333521432163324,0.0010321395201958105,0.0011071859075384547,True
b1_s17015_m2_hajek_fp64,43,0.1778279410038923,0.0010321395201958105,0.0011071859075384547,True
b1_s17015_m2_hajek_fp64,44,0.23713737056616552,0.018752340172905467,0.025931448304906738,False
b1_s17015_m2_hajek_fp64,45,0.31622776601683794,0.053330800511518714,0.058164730323375144,False
b1_s17015_m2_hajek_fp64,46,0.4216965034285822,0.053330800511518714,0.058164730323375144,False
b1_s17015_m2_hajek_fp64,47,0.5623413251903491,0.053330800511518714,0.058164730323375144,False
b1_s17015_m2_hajek_fp64,48,0.7498942093324559,0.053330800511518714,0.058164730323375144,False
b1_s17015_m2_hajek_fp64,49,1.0,1.0,1.0,False
b1_s17016_h_both_fp64,0,0.0,8.06547330514008e-05,8.272978215501662e-05,False
b1_s17016_h_both_fp64,1,1e-06,8.06547330514008e-05,8.272978215501662e-05,False
b1_s17016_h_both_fp64,2,1.333521432163324e-06,8.06547330514008e-05,8.272978215501662e-05,False
b1_s17016_h_both_fp64,3,1.778279410038923e-06,8.06547330514008e-05,8.272978215501662e-05,False
b1_s17016_h_both_fp64,4,2.3713737056616552e-06,8.06547330514008e-05,8.272978215501662e-05,False
b1_s17016_h_both_fp64,5,3.162277660168379e-06,8.06547330514008e-05,8.272978215501662e-05,False
b1_s17016_h_both_fp64,6,4.216965034285822e-06,8.06547330514008e-05,8.272978215501662e-05,False
b1_s17016_h_both_fp64,7,5.623413251903491e-06,8.06547330514008e-05,8.272978215501662e-05,False
b1_s17016_h_both_fp64,8,7.498942093324558e-06,8.06547330514008e-05,8.272978215501662e-05,False
b1_s17016_h_both_fp64,9,1e-05,8.06547330514008e-05,8.272978215501662e-05,False
b1_s17016_h_both_fp64,10,1.333521432163324e-05,8.06547330514008e-05,8.272978215501662e-05,False
b1_s17016_h_both_fp64,11,1.778279410038923e-05,8.06547330514008e-05,8.272978215501662e-05,False
b1_s17016_h_both_fp64,12,2.3713737056616554e-05,8.06547330514008e-05,8.272978215501662e-05,False
b1_s17016_h_both_fp64,13,3.1622776601683795e-05,8.06547330514008e-05,8.272978215501662e-05,False
b1_s17016_h_both_fp64,14,4.216965034285822e-05,8.06547330514008e-05,8.272978215501662e-05,False
b1_s17016_h_both_fp64,15,5.623413251903491e-05,8.06547330514008e-05,8.272978215501662e-05,False
b1_s17016_h_both_fp64,16,7.498942093324559e-05,8.06547330514008e-05,8.272978215501662e-05,False
b1_s17016_h_both_fp64,17,0.0001,8.06547330514008e-05,8.272978215501662e-05,False
b1_s17016_h_both_fp64,18,0.0001333521432163324,8.06547330514008e-05,8.272978215501662e-05,False
b1_s17016_h_both_fp64,19,0.00017782794100389227,8.06547330514008e-05,8.272978215501662e-05,False
b1_s17016_h_both_fp64,20,0.00023713737056616554,8.06547330514008e-05,8.272978215501662e-05,False
b1_s17016_h_both_fp64,21,0.00031622776601683794,8.06547330514008e-05,8.272978215501662e-05,False
b1_s17016_h_both_fp64,22,0.00042169650342858224,8.06547330514008e-05,8.272978215501662e-05,False
b1_s17016_h_both_fp64,23,0.0005623413251903491,8.06547330514008e-05,8.272978215501662e-05,False
b1_s17016_h_both_fp64,24,0.0007498942093324559,8.06547330514008e-05,8.272978215501662e-05,False
b1_s17016_h_both_fp64,25,0.001,8.06547330514008e-05,8.272978215501662e-05,False
b1_s17016_h_both_fp64,26,0.001333521432163324,8.06547330514008e-05,8.272978215501662e-05,False
b1_s17016_h_both_fp64,27,0.0017782794100389228,8.06547330514008e-05,8.272978215501662e-05,False
b1_s17016_h_both_fp64,28,0.0023713737056616554,8.381552336230848e-05,8.734924395477444e-05,False
b1_s17016_h_both_fp64,29,0.0031622776601683794,7.93842739304733e-05,8.087301951023582e-05,False
b1_s17016_h_both_fp64,30,0.004216965034285823,8.84811960192163e-05,8.8588753648306e-05,False
b1_s17016_h_both_fp64,31,0.005623413251903491,8.556068125128532e-05,8.761147659771634e-05,False
b1_s17016_h_both_fp64,32,0.007498942093324558,8.80248297299313e-05,9.121280368567729e-05,False
b1_s17016_h_both_fp64,33,0.01,8.721861790715757e-05,9.014639958431566e-05,False
b1_s17016_h_both_fp64,34,0.01333521432163324,0.00011242429489101806,0.00011964387811004389,False
b1_s17016_h_both_fp64,35,0.01778279410038923,0.00015992946875214735,0.0001890721901322106,False
b1_s17016_h_both_fp64,36,0.023713737056616554,0.0006673788288825706,0.0009023915219847144,False
b1_s17016_h_both_fp64,37,0.03162277660168379,0.0009983849039869248,0.0012165699238562912,False
b1_s17016_h_both_fp64,38,0.042169650342858224,0.0009983849039869248,0.0012165699238562912,False
b1_s17016_h_both_fp64,39,0.05623413251903491,0.0009559127305644221,0.0011996682253562127,True
b1_s17016_h_both_fp64,40,0.07498942093324558,0.0009559127305644221,0.0011996682253562127,True
b1_s17016_h_both_fp64,41,0.1,0.0009559127305644221,0.0011996682253562127,True
b1_s17016_h_both_fp64,42,0.1333521432163324,0.0009559127305644221,0.0011996682253562127,True
b1_s17016_h_both_fp64,43,0.1778279410038923,0.0009559127305644221,0.0011996682253562127,True
b1_s17016_h_both_fp64,44,0.23713737056616552,0.017704494655795457,0.02567754457695155,False
b1_s17016_h_both_fp64,45,0.31622776601683794,0.05396490995780806,0.0587874335921877,False
b1_s17016_h_both_fp64,46,0.4216965034285822,0.05396490995780806,0.0587874335921877,False
b1_s17016_h_both_fp64,47,0.5623413251903491,0.05396490995780806,0.0587874335921877,False
b1_s17016_h_both_fp64,48,0.7498942093324559,0.05396490995780806,0.0587874335921877,False
b1_s17016_h_both_fp64,49,1.0,1.0,1.0,False
b1_s17016_m2_hajek_fp64,0,0.0,9.85611598377798e-05,9.424569080084936e-05,False
b1_s17016_m2_hajek_fp64,1,1e-06,9.85611598377798e-05,9.424569080084936e-05,False
b1_s17016_m2_hajek_fp64,2,1.333521432163324e-06,9.85611598377798e-05,9.424569080084936e-05,False
b1_s17016_m2_hajek_fp64,3,1.778279410038923e-06,9.85611598377798e-05,9.424569080084936e-05,False
b1_s17016_m2_hajek_fp64,4,2.3713737056616552e-06,9.85611598377798e-05,9.424569080084936e-05,False
b1_s17016_m2_hajek_fp64,5,3.162277660168379e-06,9.85611598377798e-05,9.424569080084936e-05,False
b1_s17016_m2_hajek_fp64,6,4.216965034285822e-06,9.85611598377798e-05,9.424569080084936e-05,False
b1_s17016_m2_hajek_fp64,7,5.623413251903491e-06,9.85611598377798e-05,9.424569080084936e-05,False
b1_s17016_m2_hajek_fp64,8,7.498942093324558e-06,9.85611598377798e-05,9.424569080084936e-05,False
b1_s17016_m2_hajek_fp64,9,1e-05,9.85611598377798e-05,9.424569080084936e-05,False
b1_s17016_m2_hajek_fp64,10,1.333521432163324e-05,9.85611598377798e-05,9.424569080084936e-05,False
b1_s17016_m2_hajek_fp64,11,1.778279410038923e-05,9.85611598377798e-05,9.424569080084936e-05,False
b1_s17016_m2_hajek_fp64,12,2.3713737056616554e-05,9.85611598377798e-05,9.424569080084936e-05,False
b1_s17016_m2_hajek_fp64,13,3.1622776601683795e-05,9.85611598377798e-05,9.424569080084936e-05,False
b1_s17016_m2_hajek_fp64,14,4.216965034285822e-05,9.85611598377798e-05,9.424569080084936e-05,False
b1_s17016_m2_hajek_fp64,15,5.623413251903491e-05,9.85611598377798e-05,9.424569080084936e-05,False
b1_s17016_m2_hajek_fp64,16,7.498942093324559e-05,9.85611598377798e-05,9.424569080084936e-05,False
b1_s17016_m2_hajek_fp64,17,0.0001,9.85611598377798e-05,9.424569080084936e-05,False
b1_s17016_m2_hajek_fp64,18,0.0001333521432163324,9.85611598377798e-05,9.424569080084936e-05,False
b1_s17016_m2_hajek_fp64,19,0.00017782794100389227,9.85611598377798e-05,9.424569080084936e-05,False
b1_s17016_m2_hajek_fp64,20,0.00023713737056616554,9.862260857862897e-05,9.432749160115345e-05,False
b1_s17016_m2_hajek_fp64,21,0.00031622776601683794,9.867850760540853e-05,9.437491331623993e-05,False
b1_s17016_m2_hajek_fp64,22,0.00042169650342858224,9.867850760540853e-05,9.437491331623993e-05,False
b1_s17016_m2_hajek_fp64,23,0.0005623413251903491,9.87374485296408e-05,9.444752309391656e-05,False
b1_s17016_m2_hajek_fp64,24,0.0007498942093324559,9.87374485296408e-05,9.444752309391656e-05,False
b1_s17016_m2_hajek_fp64,25,0.001,9.87374485296408e-05,9.444752309391656e-05,False
b1_s17016_m2_hajek_fp64,26,0.001333521432163324,9.925668132438519e-05,9.522270841496252e-05,False
b1_s17016_m2_hajek_fp64,27,0.0017782794100389228,9.885611619529058e-05,9.488645214162095e-05,False
b1_s17016_m2_hajek_fp64,28,0.0023713737056616554,9.86381347136443e-05,9.470449794123326e-05,False
b1_s17016_m2_hajek_fp64,29,0.0031622776601683794,9.86381347136443e-05,9.470449794123326e-05,False
b1_s17016_m2_hajek_fp64,30,0.004216965034285823,9.829195393418159e-05,9.423561579919226e-05,False
b1_s17016_m2_hajek_fp64,31,0.005623413251903491,0.00010083199541383744,9.628996013002416e-05,False
b1_s17016_m2_hajek_fp64,32,0.007498942093324558,9.969457071628961e-05,9.534019449245683e-05,False
b1_s17016_m2_hajek_fp64,33,0.01,9.872967255979671e-05,9.415152903571171e-05,False
b1_s17016_m2_hajek_fp64,34,0.01333521432163324,9.68798921187592e-05,9.16461068200552e-05,False
b1_s17016_m2_hajek_fp64,35,0.01778279410038923,0.00013043340721903855,0.0001370924313030065,False
b1_s17016_m2_hajek_fp64,36,0.023713737056616554,0.0007000534999018861,0.0008055238916256243,False
b1_s17016_m2_hajek_fp64,37,0.03162277660168379,0.000871932928475949,0.001005065730672082,False
b1_s17016_m2_hajek_fp64,38,0.042169650342858224,0.0008614505023963935,0.0010005190078109078,True
b1_s17016_m2_hajek_fp64,39,0.05623413251903491,0.0008614505023963935,0.0010005190078109078,True
b1_s17016_m2_hajek_fp64,40,0.07498942093324558,0.0008614505023963935,0.0010005190078109078,True
b1_s17016_m2_hajek_fp64,41,0.1,0.0008614505023963935,0.0010005190078109078,True
b1_s17016_m2_hajek_fp64,42,0.1333521432163324,0.0008614505023963935,0.0010005190078109078,True
b1_s17016_m2_hajek_fp64,43,0.1778279410038923,0.0008614505023963935,0.0010005190078109078,True
b1_s17016_m2_hajek_fp64,44,0.23713737056616552,0.01831917126134241,0.024646007117556257,False
b1_s17016_m2_hajek_fp64,45,0.31622776601683794,0.05475843333842758,0.05872829120820491,False
b1_s17016_m2_hajek_fp64,46,0.4216965034285822,0.05475843333842758,0.05872829120820491,False
b1_s17016_m2_hajek_fp64,47,0.5623413251903491,0.05475843333842758,0.05872829120820491,False
b1_s17016_m2_hajek_fp64,48,0.7498942093324559,0.05475843333842758,0.05872829120820491,False
b1_s17016_m2_hajek_fp64,49,1.0,1.0,1.0,False
b1_s17017_h_both_fp64,0,0.0,5.907808707890448e-05,6.333218924821555e-05,False
b1_s17017_h_both_fp64,1,1e-06,5.907808707890448e-05,6.333218924821555e-05,False
b1_s17017_h_both_fp64,2,1.333521432163324e-06,5.907808707890448e-05,6.333218924821555e-05,False
b1_s17017_h_both_fp64,3,1.778279410038923e-06,5.907808707890448e-05,6.333218924821555e-05,False
b1_s17017_h_both_fp64,4,2.3713737056616552e-06,5.907808707890448e-05,6.333218924821555e-05,False
b1_s17017_h_both_fp64,5,3.162277660168379e-06,5.907808707890448e-05,6.333218924821555e-05,False
b1_s17017_h_both_fp64,6,4.216965034285822e-06,5.907808707890448e-05,6.333218924821555e-05,False
b1_s17017_h_both_fp64,7,5.623413251903491e-06,5.907808707890448e-05,6.333218924821555e-05,False
b1_s17017_h_both_fp64,8,7.498942093324558e-06,5.907808707890448e-05,6.333218924821555e-05,False
b1_s17017_h_both_fp64,9,1e-05,5.907808707890448e-05,6.333218924821555e-05,False
b1_s17017_h_both_fp64,10,1.333521432163324e-05,5.907808707890448e-05,6.333218924821555e-05,False
b1_s17017_h_both_fp64,11,1.778279410038923e-05,5.907808707890448e-05,6.333218924821555e-05,False
b1_s17017_h_both_fp64,12,2.3713737056616554e-05,5.907808707890448e-05,6.333218924821555e-05,False
b1_s17017_h_both_fp64,13,3.1622776601683795e-05,5.907808707890448e-05,6.333218924821555e-05,False
b1_s17017_h_both_fp64,14,4.216965034285822e-05,5.907808707890448e-05,6.333218924821555e-05,False
b1_s17017_h_both_fp64,15,5.623413251903491e-05,5.907808707890448e-05,6.333218924821555e-05,False
b1_s17017_h_both_fp64,16,7.498942093324559e-05,5.907808707890448e-05,6.333218924821555e-05,False
b1_s17017_h_both_fp64,17,0.0001,5.907808707890448e-05,6.333218924821555e-05,False
b1_s17017_h_both_fp64,18,0.0001333521432163324,5.907808707890448e-05,6.333218924821555e-05,False
b1_s17017_h_both_fp64,19,0.00017782794100389227,5.907808707890448e-05,6.333218924821555e-05,False
b1_s17017_h_both_fp64,20,0.00023713737056616554,5.907808707890448e-05,6.333218924821555e-05,False
b1_s17017_h_both_fp64,21,0.00031622776601683794,5.907808707890448e-05,6.333218924821555e-05,False
b1_s17017_h_both_fp64,22,0.00042169650342858224,5.907808707890448e-05,6.333218924821555e-05,False
b1_s17017_h_both_fp64,23,0.0005623413251903491,5.907808707890448e-05,6.333218924821555e-05,False
b1_s17017_h_both_fp64,24,0.0007498942093324559,5.907808707890448e-05,6.333218924821555e-05,False
b1_s17017_h_both_fp64,25,0.001,5.907808707890448e-05,6.333218924821555e-05,False
b1_s17017_h_both_fp64,26,0.001333521432163324,5.907808707890448e-05,6.333218924821555e-05,False
b1_s17017_h_both_fp64,27,0.0017782794100389228,5.907808707890448e-05,6.333218924821555e-05,False
b1_s17017_h_both_fp64,28,0.0023713737056616554,5.907808707890448e-05,6.333218924821555e-05,False
b1_s17017_h_both_fp64,29,0.0031622776601683794,6.229202989604267e-05,6.665651452482464e-05,False
b1_s17017_h_both_fp64,30,0.004216965034285823,6.791930643396281e-05,7.521035045468744e-05,False
b1_s17017_h_both_fp64,31,0.005623413251903491,6.856093019685643e-05,7.617740467798093e-05,False
b1_s17017_h_both_fp64,32,0.007498942093324558,7.064701371259268e-05,7.891170200169215e-05,False
b1_s17017_h_both_fp64,33,0.01,7.17998338811601e-05,7.989221827394566e-05,False
b1_s17017_h_both_fp64,34,0.01333521432163324,6.991852175090212e-05,7.597893384628651e-05,False
b1_s17017_h_both_fp64,35,0.01778279410038923,0.0002746628226293792,0.00027243850192755595,False
b1_s17017_h_both_fp64,36,0.023713737056616554,0.00045361044640844256,0.0005069909563679438,False
b1_s17017_h_both_fp64,37,0.03162277660168379,0.0010704147922928624,0.001079307009985601,False
b1_s17017_h_both_fp64,38,0.042169650342858224,0.0010867763904055128,0.001085502056141111,True
b1_s17017_h_both_fp64,39,0.05623413251903491,0.0010867763904055128,0.001085502056141111,True
b1_s17017_h_both_fp64,40,0.07498942093324558,0.0010867763904055128,0.001085502056141111,True
b1_s17017_h_both_fp64,41,0.1,0.0010867763904055128,0.001085502056141111,True
b1_s17017_h_both_fp64,42,0.1333521432163324,0.0010867763904055128,0.001085502056141111,True
b1_s17017_h_both_fp64,43,0.1778279410038923,0.0010867763904055128,0.001085502056141111,True
b1_s17017_h_both_fp64,44,0.23713737056616552,0.047707892660079,0.05105475091022587,False
b1_s17017_h_both_fp64,45,0.31622776601683794,0.047707892660079,0.05105475091022587,False
b1_s17017_h_both_fp64,46,0.4216965034285822,0.047707892660079,0.05105475091022587,False
b1_s17017_h_both_fp64,47,0.5623413251903491,0.047707892660079,0.05105475091022587,False
b1_s17017_h_both_fp64,48,0.7498942093324559,0.047707892660079,0.05105475091022587,False
b1_s17017_h_both_fp64,49,1.0,1.0,1.0,False
b1_s17017_m2_hajek_fp64,0,0.0,6.075671208318322e-05,6.71567091727309e-05,False
b1_s17017_m2_hajek_fp64,1,1e-06,6.075671208318322e-05,6.71567091727309e-05,False
b1_s17017_m2_hajek_fp64,2,1.333521432163324e-06,6.075671208318322e-05,6.71567091727309e-05,False
b1_s17017_m2_hajek_fp64,3,1.778279410038923e-06,6.075671208318322e-05,6.71567091727309e-05,False
b1_s17017_m2_hajek_fp64,4,2.3713737056616552e-06,6.075671208318322e-05,6.71567091727309e-05,False
b1_s17017_m2_hajek_fp64,5,3.162277660168379e-06,6.075671208318322e-05,6.71567091727309e-05,False
b1_s17017_m2_hajek_fp64,6,4.216965034285822e-06,6.075671208318322e-05,6.71567091727309e-05,False
b1_s17017_m2_hajek_fp64,7,5.623413251903491e-06,6.075671208318322e-05,6.71567091727309e-05,False
b1_s17017_m2_hajek_fp64,8,7.498942093324558e-06,6.075671208318322e-05,6.71567091727309e-05,False
b1_s17017_m2_hajek_fp64,9,1e-05,6.075671208318322e-05,6.71567091727309e-05,False
b1_s17017_m2_hajek_fp64,10,1.333521432163324e-05,6.075671208318322e-05,6.71567091727309e-05,False
b1_s17017_m2_hajek_fp64,11,1.778279410038923e-05,6.075671208318322e-05,6.71567091727309e-05,False
b1_s17017_m2_hajek_fp64,12,2.3713737056616554e-05,6.075671208318322e-05,6.71567091727309e-05,False
b1_s17017_m2_hajek_fp64,13,3.1622776601683795e-05,6.075671208318322e-05,6.71567091727309e-05,False
b1_s17017_m2_hajek_fp64,14,4.216965034285822e-05,6.075671208318322e-05,6.71567091727309e-05,False
b1_s17017_m2_hajek_fp64,15,5.623413251903491e-05,6.075671208318322e-05,6.71567091727309e-05,False
b1_s17017_m2_hajek_fp64,16,7.498942093324559e-05,6.075405295439681e-05,6.715461479626355e-05,False
b1_s17017_m2_hajek_fp64,17,0.0001,6.075405295439681e-05,6.715461479626355e-05,False
b1_s17017_m2_hajek_fp64,18,0.0001333521432163324,6.075405295439681e-05,6.715461479626355e-05,False
b1_s17017_m2_hajek_fp64,19,0.00017782794100389227,6.0756853626553855e-05,6.715799681414839e-05,False
b1_s17017_m2_hajek_fp64,20,0.00023713737056616554,6.0727163943616315e-05,6.71315632993428e-05,False
b1_s17017_m2_hajek_fp64,21,0.00031622776601683794,6.0697561599211774e-05,6.709581628841282e-05,False
b1_s17017_m2_hajek_fp64,22,0.00042169650342858224,6.063110508695603e-05,6.70452400824292e-05,False
b1_s17017_m2_hajek_fp64,23,0.0005623413251903491,6.036202439279792e-05,6.668105548870487e-05,False
b1_s17017_m2_hajek_fp64,24,0.0007498942093324559,6.036202439279792e-05,6.668105548870487e-05,False
b1_s17017_m2_hajek_fp64,25,0.001,6.033823953288595e-05,6.666232211590512e-05,False
b1_s17017_m2_hajek_fp64,26,0.001333521432163324,6.027903681744388e-05,6.660961236287541e-05,False
b1_s17017_m2_hajek_fp64,27,0.0017782794100389228,6.027903681744388e-05,6.660961236287541e-05,False
b1_s17017_m2_hajek_fp64,28,0.0023713737056616554,6.027903681744388e-05,6.660961236287541e-05,False
b1_s17017_m2_hajek_fp64,29,0.0031622776601683794,5.943657528938428e-05,6.546939117277948e-05,False
b1_s17017_m2_hajek_fp64,30,0.004216965034285823,5.943657528938428e-05,6.546939117277948e-05,False
b1_s17017_m2_hajek_fp64,31,0.005623413251903491,5.943657528938428e-05,6.546939117277948e-05,False
b1_s17017_m2_hajek_fp64,32,0.007498942093324558,5.943657528938428e-05,6.546939117277948e-05,False
b1_s17017_m2_hajek_fp64,33,0.01,5.943657528938428e-05,6.546939117277948e-05,False
b1_s17017_m2_hajek_fp64,34,0.01333521432163324,8.179360325838447e-05,9.572828868770275e-05,False
b1_s17017_m2_hajek_fp64,35,0.01778279410038923,9.61828439133062e-05,0.0001077067994262394,False
b1_s17017_m2_hajek_fp64,36,0.023713737056616554,9.61828439133062e-05,0.0001077067994262394,False
b1_s17017_m2_hajek_fp64,37,0.03162277660168379,0.0009320155601190468,0.001025298682043408,False
b1_s17017_m2_hajek_fp64,38,0.042169650342858224,0.001314734010800286,0.0013685886399964883,True
b1_s17017_m2_hajek_fp64,39,0.05623413251903491,0.001314734010800286,0.0013685886399964883,True
b1_s17017_m2_hajek_fp64,40,0.07498942093324558,0.001314734010800286,0.0013685886399964883,True
b1_s17017_m2_hajek_fp64,41,0.1,0.001314734010800286,0.0013685886399964883,True
b1_s17017_m2_hajek_fp64,42,0.1333521432163324,0.001314734010800286,0.0013685886399964883,True
b1_s17017_m2_hajek_fp64,43,0.1778279410038923,0.001314734010800286,0.0013685886399964883,True
b1_s17017_m2_hajek_fp64,44,0.23713737056616552,0.05520951904535454,0.059726155074479204,False
b1_s17017_m2_hajek_fp64,45,0.31622776601683794,0.05520951904535454,0.059726155074479204,False
b1_s17017_m2_hajek_fp64,46,0.4216965034285822,0.05520951904535454,0.059726155074479204,False
b1_s17017_m2_hajek_fp64,47,0.5623413251903491,0.05520951904535454,0.059726155074479204,False
b1_s17017_m2_hajek_fp64,48,0.7498942093324559,0.05520951904535454,0.059726155074479204,False
b1_s17017_m2_hajek_fp64,49,1.0,1.0,1.0,False
b1_s17018_h_both_fp64,0,0.0,9.723114488626666e-05,0.00011025988351011059,False
b1_s17018_h_both_fp64,1,1e-06,9.723114488626666e-05,0.00011025988351011059,False
b1_s17018_h_both_fp64,2,1.333521432163324e-06,9.723114488626666e-05,0.00011025988351011059,False
b1_s17018_h_both_fp64,3,1.778279410038923e-06,9.723114488626666e-05,0.00011025988351011059,False
b1_s17018_h_both_fp64,4,2.3713737056616552e-06,9.723114488626666e-05,0.00011025988351011059,False
b1_s17018_h_both_fp64,5,3.162277660168379e-06,9.723114488626666e-05,0.00011025988351011059,False
b1_s17018_h_both_fp64,6,4.216965034285822e-06,9.723114488626666e-05,0.00011025988351011059,False
b1_s17018_h_both_fp64,7,5.623413251903491e-06,9.723114488626666e-05,0.00011025988351011059,False
b1_s17018_h_both_fp64,8,7.498942093324558e-06,9.723114488626666e-05,0.00011025988351011059,False
b1_s17018_h_both_fp64,9,1e-05,9.723114488626666e-05,0.00011025988351011059,False
b1_s17018_h_both_fp64,10,1.333521432163324e-05,9.723114488626666e-05,0.00011025988351011059,False
b1_s17018_h_both_fp64,11,1.778279410038923e-05,9.723114488626666e-05,0.00011025988351011059,False
b1_s17018_h_both_fp64,12,2.3713737056616554e-05,9.723114488626666e-05,0.00011025988351011059,False
b1_s17018_h_both_fp64,13,3.1622776601683795e-05,9.723114488626666e-05,0.00011025988351011059,False
b1_s17018_h_both_fp64,14,4.216965034285822e-05,9.723114488626666e-05,0.00011025988351011059,False
b1_s17018_h_both_fp64,15,5.623413251903491e-05,9.723114488626666e-05,0.00011025988351011059,False
b1_s17018_h_both_fp64,16,7.498942093324559e-05,9.723114488626666e-05,0.00011025988351011059,False
b1_s17018_h_both_fp64,17,0.0001,9.723114488626666e-05,0.00011025988351011059,False
b1_s17018_h_both_fp64,18,0.0001333521432163324,9.723114488626666e-05,0.00011025988351011059,False
b1_s17018_h_both_fp64,19,0.00017782794100389227,9.723114488626666e-05,0.00011025988351011059,False
b1_s17018_h_both_fp64,20,0.00023713737056616554,9.723114488626666e-05,0.00011025988351011059,False
b1_s17018_h_both_fp64,21,0.00031622776601683794,9.723114488626666e-05,0.00011025988351011059,False
b1_s17018_h_both_fp64,22,0.00042169650342858224,9.723114488626666e-05,0.00011025988351011059,False
b1_s17018_h_both_fp64,23,0.0005623413251903491,9.723114488626666e-05,0.00011025988351011059,False
b1_s17018_h_both_fp64,24,0.0007498942093324559,9.703155027787951e-05,0.00010997410427867451,False
b1_s17018_h_both_fp64,25,0.001,9.699812445063819e-05,0.00010992624523430285,False
b1_s17018_h_both_fp64,26,0.001333521432163324,9.699812445063819e-05,0.00010992624523430285,False
b1_s17018_h_both_fp64,27,0.0017782794100389228,9.699812445063819e-05,0.00010992624523430285,False
b1_s17018_h_both_fp64,28,0.0023713737056616554,9.72184451327818e-05,0.00011020716149757009,False
b1_s17018_h_both_fp64,29,0.0031622776601683794,9.871495558415699e-05,0.00011211526254305732,False
b1_s17018_h_both_fp64,30,0.004216965034285823,9.866984706346058e-05,0.00011207621684414641,False
b1_s17018_h_both_fp64,31,0.005623413251903491,0.00010298817991537814,0.00011495334515053159,False
b1_s17018_h_both_fp64,32,0.007498942093324558,0.00012127647470966713,0.00013447991731671433,False
b1_s17018_h_both_fp64,33,0.01,0.00012127647470966713,0.00013447991731671433,False
b1_s17018_h_both_fp64,34,0.01333521432163324,0.00012689551787178465,0.00014031406720321632,False
b1_s17018_h_both_fp64,35,0.01778279410038923,0.0002214766264069445,0.0002099523647560566,False
b1_s17018_h_both_fp64,36,0.023713737056616554,0.00025137183745359976,0.00023983305779358416,False
b1_s17018_h_both_fp64,37,0.03162277660168379,0.0007736068316694331,0.0007329623065978966,False
b1_s17018_h_both_fp64,38,0.042169650342858224,0.0011018470292630982,0.001202936080703056,True
b1_s17018_h_both_fp64,39,0.05623413251903491,0.0011018470292630982,0.001202936080703056,True
b1_s17018_h_both_fp64,40,0.07498942093324558,0.0011018470292630982,0.001202936080703056,True
b1_s17018_h_both_fp64,41,0.1,0.0011018470292630982,0.001202936080703056,True
b1_s17018_h_both_fp64,42,0.1333521432163324,0.0011018470292630982,0.001202936080703056,True
b1_s17018_h_both_fp64,43,0.1778279410038923,0.0011018470292630982,0.001202936080703056,True
b1_s17018_h_both_fp64,44,0.23713737056616552,0.047455770575819914,0.051202427535234955,False
b1_s17018_h_both_fp64,45,0.31622776601683794,0.047455770575819914,0.051202427535234955,False
b1_s17018_h_both_fp64,46,0.4216965034285822,0.047455770575819914,0.051202427535234955,False
b1_s17018_h_both_fp64,47,0.5623413251903491,0.047455770575819914,0.051202427535234955,False
b1_s17018_h_both_fp64,48,0.7498942093324559,0.047455770575819914,0.051202427535234955,False
b1_s17018_h_both_fp64,49,1.0,1.0,1.0,False
b1_s17018_m2_hajek_fp64,0,0.0,0.00012237829699966022,0.00014088284346266286,False
b1_s17018_m2_hajek_fp64,1,1e-06,0.00012237829699966022,0.00014088284346266286,False
b1_s17018_m2_hajek_fp64,2,1.333521432163324e-06,0.00012237829699966022,0.00014088284346266286,False
b1_s17018_m2_hajek_fp64,3,1.778279410038923e-06,0.00012237829699966022,0.00014088284346266286,False
b1_s17018_m2_hajek_fp64,4,2.3713737056616552e-06,0.00012237829699966022,0.00014088284346266286,False
b1_s17018_m2_hajek_fp64,5,3.162277660168379e-06,0.00012237829699966022,0.00014088284346266286,False
b1_s17018_m2_hajek_fp64,6,4.216965034285822e-06,0.00012237829699966022,0.00014088284346266286,False
b1_s17018_m2_hajek_fp64,7,5.623413251903491e-06,0.00012237829699966022,0.00014088284346266286,False
b1_s17018_m2_hajek_fp64,8,7.498942093324558e-06,0.00012237829699966022,0.00014088284346266286,False
b1_s17018_m2_hajek_fp64,9,1e-05,0.00012237829699966022,0.00014088284346266286,False
b1_s17018_m2_hajek_fp64,10,1.333521432163324e-05,0.00012237829699966022,0.00014088284346266286,False
b1_s17018_m2_hajek_fp64,11,1.778279410038923e-05,0.00012237829699966022,0.00014088284346266286,False
b1_s17018_m2_hajek_fp64,12,2.3713737056616554e-05,0.00012237829699966022,0.00014088284346266286,False
b1_s17018_m2_hajek_fp64,13,3.1622776601683795e-05,0.00012237829699966022,0.00014088284346266286,False
b1_s17018_m2_hajek_fp64,14,4.216965034285822e-05,0.00012237829699966022,0.00014088284346266286,False
b1_s17018_m2_hajek_fp64,15,5.623413251903491e-05,0.00012237829699966022,0.00014088284346266286,False
b1_s17018_m2_hajek_fp64,16,7.498942093324559e-05,0.00012237829699966022,0.00014088284346266286,False
b1_s17018_m2_hajek_fp64,17,0.0001,0.00012237829699966022,0.00014088284346266286,False
b1_s17018_m2_hajek_fp64,18,0.0001333521432163324,0.00012237829699966022,0.00014088284346266286,False
b1_s17018_m2_hajek_fp64,19,0.00017782794100389227,0.00012237829699966022,0.00014088284346266286,False
b1_s17018_m2_hajek_fp64,20,0.00023713737056616554,0.00012237829699966022,0.00014088284346266286,False
b1_s17018_m2_hajek_fp64,21,0.00031622776601683794,0.00012237829699966022,0.00014088284346266286,False
b1_s17018_m2_hajek_fp64,22,0.00042169650342858224,0.00012237829699966022,0.00014088284346266286,False
b1_s17018_m2_hajek_fp64,23,0.0005623413251903491,0.00012233984570467776,0.00014085119379373228,False
b1_s17018_m2_hajek_fp64,24,0.0007498942093324559,0.00012229779410662326,0.0001408133270784446,False
b1_s17018_m2_hajek_fp64,25,0.001,0.00012229779410662326,0.0001408133270784446,False
b1_s17018_m2_hajek_fp64,26,0.001333521432163324,0.00012230271272289432,0.000140822385792408,False
b1_s17018_m2_hajek_fp64,27,0.0017782794100389228,0.00012230271272289432,0.000140822385792408,False
b1_s17018_m2_hajek_fp64,28,0.0023713737056616554,0.00013493252556643823,0.00015716186891736746,False
b1_s17018_m2_hajek_fp64,29,0.0031622776601683794,0.00013493252556643823,0.00015716186891736746,False
b1_s17018_m2_hajek_fp64,30,0.004216965034285823,0.00013493252556643823,0.00015716186891736746,False
b1_s17018_m2_hajek_fp64,31,0.005623413251903491,0.00013493252556643823,0.00015716186891736746,False
b1_s17018_m2_hajek_fp64,32,0.007498942093324558,0.00013493252556643823,0.00015716186891736746,False
b1_s17018_m2_hajek_fp64,33,0.01,0.00013493252556643823,0.00015716186891736746,False
b1_s17018_m2_hajek_fp64,34,0.01333521432163324,0.00014414019478877876,0.00016841630233383107,False
b1_s17018_m2_hajek_fp64,35,0.01778279410038923,0.00015197483168308458,0.00017486507509972094,False
b1_s17018_m2_hajek_fp64,36,0.023713737056616554,0.0001473432464045417,0.00016810272942442152,False
b1_s17018_m2_hajek_fp64,37,0.03162277660168379,0.0005006556426538771,0.0006251912079212364,False
b1_s17018_m2_hajek_fp64,38,0.042169650342858224,0.0005006556426538771,0.0006251912079212364,False
b1_s17018_m2_hajek_fp64,39,0.05623413251903491,0.0010548688758465544,0.0013421897797575564,False
b1_s17018_m2_hajek_fp64,40,0.07498942093324558,0.0024650878793037877,0.002660043499055212,False
b1_s17018_m2_hajek_fp64,41,0.1,0.009922587150731087,0.011165615675083217,True
b1_s17018_m2_hajek_fp64,42,0.1333521432163324,0.009922587150731087,0.011165615675083217,True
b1_s17018_m2_hajek_fp64,43,0.1778279410038923,0.022107481308629724,0.026929497130711858,False
b1_s17018_m2_hajek_fp64,44,0.23713737056616552,0.04926388312084109,0.052937277605195454,False
b1_s17018_m2_hajek_fp64,45,0.31622776601683794,0.0553196683740327,0.058390404397873734,False
b1_s17018_m2_hajek_fp64,46,0.4216965034285822,0.0553196683740327,0.058390404397873734,False
b1_s17018_m2_hajek_fp64,47,0.5623413251903491,0.0553196683740327,0.058390404397873734,False
b1_s17018_m2_hajek_fp64,48,0.7498942093324559,0.0553196683740327,0.058390404397873734,False
b1_s17018_m2_hajek_fp64,49,1.0,1.0,1.0,False
b1_s17019_h_both_fp64,0,0.0,4.66763872984073e-05,4.8804186049168614e-05,False
b1_s17019_h_both_fp64,1,1e-06,4.66763872984073e-05,4.8804186049168614e-05,False
b1_s17019_h_both_fp64,2,1.333521432163324e-06,4.66763872984073e-05,4.8804186049168614e-05,False
b1_s17019_h_both_fp64,3,1.778279410038923e-06,4.66763872984073e-05,4.8804186049168614e-05,False
b1_s17019_h_both_fp64,4,2.3713737056616552e-06,4.66763872984073e-05,4.8804186049168614e-05,False
b1_s17019_h_both_fp64,5,3.162277660168379e-06,4.66763872984073e-05,4.8804186049168614e-05,False
b1_s17019_h_both_fp64,6,4.216965034285822e-06,4.66763872984073e-05,4.8804186049168614e-05,False
b1_s17019_h_both_fp64,7,5.623413251903491e-06,4.66763872984073e-05,4.8804186049168614e-05,False
b1_s17019_h_both_fp64,8,7.498942093324558e-06,4.66763872984073e-05,4.8804186049168614e-05,False
b1_s17019_h_both_fp64,9,1e-05,4.66763872984073e-05,4.8804186049168614e-05,False
b1_s17019_h_both_fp64,10,1.333521432163324e-05,4.66763872984073e-05,4.8804186049168614e-05,False
b1_s17019_h_both_fp64,11,1.778279410038923e-05,4.66763872984073e-05,4.8804186049168614e-05,False
b1_s17019_h_both_fp64,12,2.3713737056616554e-05,4.66763872984073e-05,4.8804186049168614e-05,False
b1_s17019_h_both_fp64,13,3.1622776601683795e-05,4.66763872984073e-05,4.8804186049168614e-05,False
b1_s17019_h_both_fp64,14,4.216965034285822e-05,4.66763872984073e-05,4.8804186049168614e-05,False
b1_s17019_h_both_fp64,15,5.623413251903491e-05,4.66763872984073e-05,4.8804186049168614e-05,False
b1_s17019_h_both_fp64,16,7.498942093324559e-05,4.66763872984073e-05,4.8804186049168614e-05,False
b1_s17019_h_both_fp64,17,0.0001,4.66763872984073e-05,4.8804186049168614e-05,False
b1_s17019_h_both_fp64,18,0.0001333521432163324,4.66763872984073e-05,4.8804186049168614e-05,False
b1_s17019_h_both_fp64,19,0.00017782794100389227,4.66763872984073e-05,4.8804186049168614e-05,False
b1_s17019_h_both_fp64,20,0.00023713737056616554,4.66763872984073e-05,4.8804186049168614e-05,False
b1_s17019_h_both_fp64,21,0.00031622776601683794,4.66763872984073e-05,4.8804186049168614e-05,False
b1_s17019_h_both_fp64,22,0.00042169650342858224,4.661539444146191e-05,4.873281937131147e-05,False
b1_s17019_h_both_fp64,23,0.0005623413251903491,4.661539444146191e-05,4.873281937131147e-05,False
b1_s17019_h_both_fp64,24,0.0007498942093324559,4.661539444146191e-05,4.873281937131147e-05,False
b1_s17019_h_both_fp64,25,0.001,4.667717704490927e-05,4.87848593179395e-05,False
b1_s17019_h_both_fp64,26,0.001333521432163324,4.667717704490927e-05,4.87848593179395e-05,False
b1_s17019_h_both_fp64,27,0.0017782794100389228,4.667717704490927e-05,4.87848593179395e-05,False
b1_s17019_h_both_fp64,28,0.0023713737056616554,4.804320321608537e-05,5.05257716106248e-05,False
b1_s17019_h_both_fp64,29,0.0031622776601683794,4.804320321608537e-05,5.05257716106248e-05,False
b1_s17019_h_both_fp64,30,0.004216965034285823,5.0290439390443824e-05,5.2796959573546755e-05,False
b1_s17019_h_both_fp64,31,0.005623413251903491,5.103874425567501e-05,5.469085620898338e-05,False
b1_s17019_h_both_fp64,32,0.007498942093324558,6.810075636732652e-05,7.313579373787629e-05,False
b1_s17019_h_both_fp64,33,0.01,6.810075636732652e-05,7.313579373787629e-05,False
b1_s17019_h_both_fp64,34,0.01333521432163324,7.130366351006604e-05,7.492864690394301e-05,False
b1_s17019_h_both_fp64,35,0.01778279410038923,7.877454563350752e-05,8.367019574284658e-05,False
b1_s17019_h_both_fp64,36,0.023713737056616554,0.00022172613146517918,0.00021330410560656783,False
b1_s17019_h_both_fp64,37,0.03162277660168379,0.00046030586734277545,0.0004894545638773521,True
b1_s17019_h_both_fp64,38,0.042169650342858224,0.00046030586734277545,0.0004894545638773521,True
b1_s17019_h_both_fp64,39,0.05623413251903491,0.00046030586734277545,0.0004894545638773521,True
b1_s17019_h_both_fp64,40,0.07498942093324558,0.00046030586734277545,0.0004894545638773521,True
b1_s17019_h_both_fp64,41,0.1,0.00046030586734277545,0.0004894545638773521,True
b1_s17019_h_both_fp64,42,0.1333521432163324,0.00046030586734277545,0.0004894545638773521,True
b1_s17019_h_both_fp64,43,0.1778279410038923,0.00046030586734277545,0.0004894545638773521,True
b1_s17019_h_both_fp64,44,0.23713737056616552,0.043508137655362905,0.04846778909442433,False
b1_s17019_h_both_fp64,45,0.31622776601683794,0.04913741366129836,0.05247892026552034,False
b1_s17019_h_both_fp64,46,0.4216965034285822,0.04913741366129836,0.05247892026552034,False
b1_s17019_h_both_fp64,47,0.5623413251903491,0.04913741366129836,0.05247892026552034,False
b1_s17019_h_both_fp64,48,0.7498942093324559,0.04913741366129836,0.05247892026552034,False
b1_s17019_h_both_fp64,49,1.0,1.0,1.0,False
b1_s17019_m2_hajek_fp64,0,0.0,4.769353794603724e-05,5.353512556047027e-05,False
b1_s17019_m2_hajek_fp64,1,1e-06,4.769353794603724e-05,5.353512556047027e-05,False
b1_s17019_m2_hajek_fp64,2,1.333521432163324e-06,4.769353794603724e-05,5.353512556047027e-05,False
b1_s17019_m2_hajek_fp64,3,1.778279410038923e-06,4.769353794603724e-05,5.353512556047027e-05,False
b1_s17019_m2_hajek_fp64,4,2.3713737056616552e-06,4.769353794603724e-05,5.353512556047027e-05,False
b1_s17019_m2_hajek_fp64,5,3.162277660168379e-06,4.769353794603724e-05,5.353512556047027e-05,False
b1_s17019_m2_hajek_fp64,6,4.216965034285822e-06,4.769353794603724e-05,5.353512556047027e-05,False
b1_s17019_m2_hajek_fp64,7,5.623413251903491e-06,4.769353794603724e-05,5.353512556047027e-05,False
b1_s17019_m2_hajek_fp64,8,7.498942093324558e-06,4.769353794603724e-05,5.353512556047027e-05,False
b1_s17019_m2_hajek_fp64,9,1e-05,4.769353794603724e-05,5.353512556047027e-05,False
b1_s17019_m2_hajek_fp64,10,1.333521432163324e-05,4.769353794603724e-05,5.353512556047027e-05,False
b1_s17019_m2_hajek_fp64,11,1.778279410038923e-05,4.769353794603724e-05,5.353512556047027e-05,False
b1_s17019_m2_hajek_fp64,12,2.3713737056616554e-05,4.769353794603724e-05,5.353512556047027e-05,False
b1_s17019_m2_hajek_fp64,13,3.1622776601683795e-05,4.769353794603724e-05,5.353512556047027e-05,False
b1_s17019_m2_hajek_fp64,14,4.216965034285822e-05,4.769353794603724e-05,5.353512556047027e-05,False
b1_s17019_m2_hajek_fp64,15,5.623413251903491e-05,4.769353794603724e-05,5.353512556047027e-05,False
b1_s17019_m2_hajek_fp64,16,7.498942093324559e-05,4.769353794603724e-05,5.353512556047027e-05,False
b1_s17019_m2_hajek_fp64,17,0.0001,4.769353794603724e-05,5.353512556047027e-05,False
b1_s17019_m2_hajek_fp64,18,0.0001333521432163324,4.769353794603724e-05,5.353512556047027e-05,False
b1_s17019_m2_hajek_fp64,19,0.00017782794100389227,4.769353794603724e-05,5.353512556047027e-05,False
b1_s17019_m2_hajek_fp64,20,0.00023713737056616554,4.769353794603724e-05,5.353512556047027e-05,False
b1_s17019_m2_hajek_fp64,21,0.00031622776601683794,4.769122671922602e-05,5.3533034480034866e-05,False
b1_s17019_m2_hajek_fp64,22,0.00042169650342858224,4.766592232705964e-05,5.349694756293134e-05,False
b1_s17019_m2_hajek_fp64,23,0.0005623413251903491,4.766592232705964e-05,5.349694756293134e-05,False
b1_s17019_m2_hajek_fp64,24,0.0007498942093324559,4.740349128192727e-05,5.316564697472444e-05,False
b1_s17019_m2_hajek_fp64,25,0.001,4.715194080038646e-05,5.295469938581906e-05,False
b1_s17019_m2_hajek_fp64,26,0.001333521432163324,4.697063203560737e-05,5.275001790541715e-05,False
b1_s17019_m2_hajek_fp64,27,0.0017782794100389228,4.684693449437621e-05,5.265466199028667e-05,False
b1_s17019_m2_hajek_fp64,28,0.0023713737056616554,4.684693449437621e-05,5.265466199028667e-05,False
b1_s17019_m2_hajek_fp64,29,0.0031622776601683794,4.321738114582854e-05,4.7478509567789645e-05,False
b1_s17019_m2_hajek_fp64,30,0.004216965034285823,4.2788209552039164e-05,4.713440006517459e-05,False
b1_s17019_m2_hajek_fp64,31,0.005623413251903491,4.2141618402305494e-05,4.637120417755076e-05,False
b1_s17019_m2_hajek_fp64,32,0.007498942093324558,7.025203876753618e-05,7.925551466376604e-05,False
b1_s17019_m2_hajek_fp64,33,0.01,7.051289825170006e-05,7.946467162719757e-05,False
b1_s17019_m2_hajek_fp64,34,0.01333521432163324,7.025918302564494e-05,7.917824968762533e-05,False
b1_s17019_m2_hajek_fp64,35,0.01778279410038923,7.025918302564494e-05,7.917824968762533e-05,False
b1_s17019_m2_hajek_fp64,36,0.023713737056616554,7.025918302564494e-05,7.917824968762533e-05,False
b1_s17019_m2_hajek_fp64,37,0.03162277660168379,7.025918302564494e-05,7.917824968762533e-05,False
b1_s17019_m2_hajek_fp64,38,0.042169650342858224,0.0005790578542687728,0.0006403335776194469,True
b1_s17019_m2_hajek_fp64,39,0.05623413251903491,0.0005790578542687728,0.0006403335776194469,True
b1_s17019_m2_hajek_fp64,40,0.07498942093324558,0.0005790578542687728,0.0006403335776194469,True
b1_s17019_m2_hajek_fp64,41,0.1,0.0005790578542687728,0.0006403335776194469,True
b1_s17019_m2_hajek_fp64,42,0.1333521432163324,0.0005790578542687728,0.0006403335776194469,True
b1_s17019_m2_hajek_fp64,43,0.1778279410038923,0.0005790578542687728,0.0006403335776194469,True
b1_s17019_m2_hajek_fp64,44,0.23713737056616552,0.03857321108656304,0.043325532686259195,False
b1_s17019_m2_hajek_fp64,45,0.31622776601683794,0.05114492907743521,0.05414736677142187,False
b1_s17019_m2_hajek_fp64,46,0.4216965034285822,0.05114492907743521,0.05414736677142187,False
b1_s17019_m2_hajek_fp64,47,0.5623413251903491,0.05114492907743521,0.05414736677142187,False
b1_s17019_m2_hajek_fp64,48,0.7498942093324559,0.05114492907743521,0.05414736677142187,False
b1_s17019_m2_hajek_fp64,49,1.0,1.0,1.0,False
b2_s17110_h_both_fp64,0,0.0,6.933103814580423e-05,7.447859656022155e-05,False
b2_s17110_h_both_fp64,1,1e-06,6.933103814580423e-05,7.447859656022155e-05,False
b2_s17110_h_both_fp64,2,1.333521432163324e-06,6.933103814580423e-05,7.447859656022155e-05,False
b2_s17110_h_both_fp64,3,1.778279410038923e-06,6.933103814580423e-05,7.447859656022155e-05,False
b2_s17110_h_both_fp64,4,2.3713737056616552e-06,6.933103814580423e-05,7.447859656022155e-05,False
b2_s17110_h_both_fp64,5,3.162277660168379e-06,6.933103814580423e-05,7.447859656022155e-05,False
b2_s17110_h_both_fp64,6,4.216965034285822e-06,6.933103814580423e-05,7.447859656022155e-05,False
b2_s17110_h_both_fp64,7,5.623413251903491e-06,6.933103814580423e-05,7.447859656022155e-05,False
b2_s17110_h_both_fp64,8,7.498942093324558e-06,6.933103814580423e-05,7.447859656022155e-05,False
b2_s17110_h_both_fp64,9,1e-05,6.933103814580423e-05,7.447859656022155e-05,False
b2_s17110_h_both_fp64,10,1.333521432163324e-05,6.933103814580423e-05,7.447859656022155e-05,False
b2_s17110_h_both_fp64,11,1.778279410038923e-05,6.933103814580423e-05,7.447859656022155e-05,False
b2_s17110_h_both_fp64,12,2.3713737056616554e-05,6.933103814580423e-05,7.447859656022155e-05,False
b2_s17110_h_both_fp64,13,3.1622776601683795e-05,6.933103814580423e-05,7.447859656022155e-05,False
b2_s17110_h_both_fp64,14,4.216965034285822e-05,6.933103814580423e-05,7.447859656022155e-05,False
b2_s17110_h_both_fp64,15,5.623413251903491e-05,6.933103814580423e-05,7.447859656022155e-05,False
b2_s17110_h_both_fp64,16,7.498942093324559e-05,6.933103814580423e-05,7.447859656022155e-05,False
b2_s17110_h_both_fp64,17,0.0001,6.933103814580423e-05,7.447859656022155e-05,False
b2_s17110_h_both_fp64,18,0.0001333521432163324,6.933103814580423e-05,7.447859656022155e-05,False
b2_s17110_h_both_fp64,19,0.00017782794100389227,6.933103814580423e-05,7.447859656022155e-05,False
b2_s17110_h_both_fp64,20,0.00023713737056616554,6.933103814580423e-05,7.447859656022155e-05,False
b2_s17110_h_both_fp64,21,0.00031622776601683794,6.933103814580423e-05,7.447859656022155e-05,False
b2_s17110_h_both_fp64,22,0.00042169650342858224,6.933103814580423e-05,7.447859656022155e-05,False
b2_s17110_h_both_fp64,23,0.0005623413251903491,6.933103814580423e-05,7.447859656022155e-05,False
b2_s17110_h_both_fp64,24,0.0007498942093324559,6.933103814580423e-05,7.447859656022155e-05,False
b2_s17110_h_both_fp64,25,0.001,6.963844517114443e-05,7.490933359706502e-05,False
b2_s17110_h_both_fp64,26,0.001333521432163324,7.044416998314166e-05,7.603831078178246e-05,False
b2_s17110_h_both_fp64,27,0.0017782794100389228,7.051184049675053e-05,7.612146831430075e-05,False
b2_s17110_h_both_fp64,28,0.0023713737056616554,6.990211895000806e-05,7.534974552881468e-05,False
b2_s17110_h_both_fp64,29,0.0031622776601683794,7.530055854789645e-05,8.182901655680178e-05,False
b2_s17110_h_both_fp64,30,0.004216965034285823,7.48041550143127e-05,8.140661241832788e-05,False
b2_s17110_h_both_fp64,31,0.005623413251903491,7.248341414397443e-05,7.926810374896912e-05,False
b2_s17110_h_both_fp64,32,0.007498942093324558,7.129977590512244e-05,7.845881746439559e-05,False
b2_s17110_h_both_fp64,33,0.01,7.53884221520033e-05,8.151337221480722e-05,False
b2_s17110_h_both_fp64,34,0.01333521432163324,7.119050172304518e-05,7.635471911815721e-05,False
b2_s17110_h_both_fp64,35,0.01778279410038923,0.00044024214065227426,0.00042319851665627886,False
b2_s17110_h_both_fp64,36,0.023713737056616554,0.0006723103718035679,0.000660043638515617,False
b2_s17110_h_both_fp64,37,0.03162277660168379,0.0009996263562216136,0.0010040585261554189,True
b2_s17110_h_both_fp64,38,0.042169650342858224,0.0009996263562216136,0.0010040585261554189,True
b2_s17110_h_both_fp64,39,0.05623413251903491,0.0009996263562216136,0.0010040585261554189,True
b2_s17110_h_both_fp64,40,0.07498942093324558,0.0009996263562216136,0.0010040585261554189,True
b2_s17110_h_both_fp64,41,0.1,0.0009996263562216136,0.0010040585261554189,True
b2_s17110_h_both_fp64,42,0.1333521432163324,0.0009996263562216136,0.0010040585261554189,True
b2_s17110_h_both_fp64,43,0.1778279410038923,0.0009996263562216136,0.0010040585261554189,True
b2_s17110_h_both_fp64,44,0.23713737056616552,0.04386347492327825,0.047113734805095606,False
b2_s17110_h_both_fp64,45,0.31622776601683794,0.04386347492327825,0.047113734805095606,False
b2_s17110_h_both_fp64,46,0.4216965034285822,0.04386347492327825,0.047113734805095606,False
b2_s17110_h_both_fp64,47,0.5623413251903491,0.04386347492327825,0.047113734805095606,False
b2_s17110_h_both_fp64,48,0.7498942093324559,0.04386347492327825,0.047113734805095606,False
b2_s17110_h_both_fp64,49,1.0,1.0,1.0,False
b2_s17110_m2_hajek_fp64,0,0.0,3.796137367852761e-05,4.0106494788802986e-05,False
b2_s17110_m2_hajek_fp64,1,1e-06,3.796137367852761e-05,4.0106494788802986e-05,False
b2_s17110_m2_hajek_fp64,2,1.333521432163324e-06,3.796137367852761e-05,4.0106494788802986e-05,False
b2_s17110_m2_hajek_fp64,3,1.778279410038923e-06,3.796137367852761e-05,4.0106494788802986e-05,False
b2_s17110_m2_hajek_fp64,4,2.3713737056616552e-06,3.796137367852761e-05,4.0106494788802986e-05,False
b2_s17110_m2_hajek_fp64,5,3.162277660168379e-06,3.796137367852761e-05,4.0106494788802986e-05,False
b2_s17110_m2_hajek_fp64,6,4.216965034285822e-06,3.796137367852761e-05,4.0106494788802986e-05,False
b2_s17110_m2_hajek_fp64,7,5.623413251903491e-06,3.796137367852761e-05,4.0106494788802986e-05,False
b2_s17110_m2_hajek_fp64,8,7.498942093324558e-06,3.796137367852761e-05,4.0106494788802986e-05,False
b2_s17110_m2_hajek_fp64,9,1e-05,3.796137367852761e-05,4.0106494788802986e-05,False
b2_s17110_m2_hajek_fp64,10,1.333521432163324e-05,3.796137367852761e-05,4.0106494788802986e-05,False
b2_s17110_m2_hajek_fp64,11,1.778279410038923e-05,3.796137367852761e-05,4.0106494788802986e-05,False
b2_s17110_m2_hajek_fp64,12,2.3713737056616554e-05,3.796137367852761e-05,4.0106494788802986e-05,False
b2_s17110_m2_hajek_fp64,13,3.1622776601683795e-05,3.796137367852761e-05,4.0106494788802986e-05,False
b2_s17110_m2_hajek_fp64,14,4.216965034285822e-05,3.796137367852761e-05,4.0106494788802986e-05,False
b2_s17110_m2_hajek_fp64,15,5.623413251903491e-05,3.796137367852761e-05,4.0106494788802986e-05,False
b2_s17110_m2_hajek_fp64,16,7.498942093324559e-05,3.796137367852761e-05,4.0106494788802986e-05,False
b2_s17110_m2_hajek_fp64,17,0.0001,3.796137367852761e-05,4.0106494788802986e-05,False
b2_s17110_m2_hajek_fp64,18,0.0001333521432163324,3.796137367852761e-05,4.0106494788802986e-05,False
b2_s17110_m2_hajek_fp64,19,0.00017782794100389227,3.7961643037114826e-05,4.0106735475956916e-05,False
b2_s17110_m2_hajek_fp64,20,0.00023713737056616554,3.7961643037114826e-05,4.0106735475956916e-05,False
b2_s17110_m2_hajek_fp64,21,0.00031622776601683794,3.795691120980298e-05,4.0101310891706857e-05,False
b2_s17110_m2_hajek_fp64,22,0.00042169650342858224,3.7907680007647727e-05,4.0034296294936696e-05,False
b2_s17110_m2_hajek_fp64,23,0.0005623413251903491,3.7879706348759764e-05,3.999483094028238e-05,False
b2_s17110_m2_hajek_fp64,24,0.0007498942093324559,3.783865401089322e-05,3.995904920550241e-05,False
b2_s17110_m2_hajek_fp64,25,0.001,3.787757698198459e-05,3.998660383209591e-05,False
b2_s17110_m2_hajek_fp64,26,0.001333521432163324,3.786799243832155e-05,3.9975616075956034e-05,False
b2_s17110_m2_hajek_fp64,27,0.0017782794100389228,3.786799243832155e-05,3.9975616075956034e-05,False
b2_s17110_m2_hajek_fp64,28,0.0023713737056616554,3.7077377277307415e-05,3.94533090846409e-05,False
b2_s17110_m2_hajek_fp64,29,0.0031622776601683794,3.701471375637257e-05,3.887979682075064e-05,False
b2_s17110_m2_hajek_fp64,30,0.004216965034285823,3.636501480256533e-05,3.813497954830251e-05,False
b2_s17110_m2_hajek_fp64,31,0.005623413251903491,3.7340842710053085e-05,3.894411942591273e-05,False
b2_s17110_m2_hajek_fp64,32,0.007498942093324558,3.7340842710053085e-05,3.894411942591273e-05,False
b2_s17110_m2_hajek_fp64,33,0.01,3.914492177565027e-05,4.0692552937998546e-05,False
b2_s17110_m2_hajek_fp64,34,0.01333521432163324,3.914492177565027e-05,4.0692552937998546e-05,False
b2_s17110_m2_hajek_fp64,35,0.01778279410038923,0.00022763655000315186,0.00029727150911263106,False
b2_s17110_m2_hajek_fp64,36,0.023713737056616554,0.0008551411184931082,0.0009926721213397867,False
b2_s17110_m2_hajek_fp64,37,0.03162277660168379,0.0010686192530021616,0.0011947873828623173,True
b2_s17110_m2_hajek_fp64,38,0.042169650342858224,0.0010686192530021616,0.0011947873828623173,True
b2_s17110_m2_hajek_fp64,39,0.05623413251903491,0.0010686192530021616,0.0011947873828623173,True
b2_s17110_m2_hajek_fp64,40,0.07498942093324558,0.0010686192530021616,0.0011947873828623173,True
b2_s17110_m2_hajek_fp64,41,0.1,0.0010686192530021616,0.0011947873828623173,True
b2_s17110_m2_hajek_fp64,42,0.1333521432163324,0.0010686192530021616,0.0011947873828623173,True
b2_s17110_m2_hajek_fp64,43,0.1778279410038923,0.0010686192530021616,0.0011947873828623173,True
b2_s17110_m2_hajek_fp64,44,0.23713737056616552,0.04728144736652386,0.05048938419189743,False
b2_s17110_m2_hajek_fp64,45,0.31622776601683794,0.04728144736652386,0.05048938419189743,False
b2_s17110_m2_hajek_fp64,46,0.4216965034285822,0.04728144736652386,0.05048938419189743,False
b2_s17110_m2_hajek_fp64,47,0.5623413251903491,0.04728144736652386,0.05048938419189743,False
b2_s17110_m2_hajek_fp64,48,0.7498942093324559,0.04728144736652386,0.05048938419189743,False
b2_s17110_m2_hajek_fp64,49,1.0,1.0,1.0,False
b2_s17111_h_both_fp64,0,0.0,3.810758470269442e-05,3.583691787841248e-05,False
b2_s17111_h_both_fp64,1,1e-06,3.810758470269442e-05,3.583691787841248e-05,False
b2_s17111_h_both_fp64,2,1.333521432163324e-06,3.810758470269442e-05,3.583691787841248e-05,False
b2_s17111_h_both_fp64,3,1.778279410038923e-06,3.810758470269442e-05,3.583691787841248e-05,False
b2_s17111_h_both_fp64,4,2.3713737056616552e-06,3.810758470269442e-05,3.583691787841248e-05,False
b2_s17111_h_both_fp64,5,3.162277660168379e-06,3.810758470269442e-05,3.583691787841248e-05,False
b2_s17111_h_both_fp64,6,4.216965034285822e-06,3.810758470269442e-05,3.583691787841248e-05,False
b2_s17111_h_both_fp64,7,5.623413251903491e-06,3.810758470269442e-05,3.583691787841248e-05,False
b2_s17111_h_both_fp64,8,7.498942093324558e-06,3.810758470269442e-05,3.583691787841248e-05,False
b2_s17111_h_both_fp64,9,1e-05,3.810758470269442e-05,3.583691787841248e-05,False
b2_s17111_h_both_fp64,10,1.333521432163324e-05,3.810758470269442e-05,3.583691787841248e-05,False
b2_s17111_h_both_fp64,11,1.778279410038923e-05,3.810758470269442e-05,3.583691787841248e-05,False
b2_s17111_h_both_fp64,12,2.3713737056616554e-05,3.810758470269442e-05,3.583691787841248e-05,False
b2_s17111_h_both_fp64,13,3.1622776601683795e-05,3.810758470269442e-05,3.583691787841248e-05,False
b2_s17111_h_both_fp64,14,4.216965034285822e-05,3.810758470269442e-05,3.583691787841248e-05,False
b2_s17111_h_both_fp64,15,5.623413251903491e-05,3.810758470269442e-05,3.583691787841248e-05,False
b2_s17111_h_both_fp64,16,7.498942093324559e-05,3.810758470269442e-05,3.583691787841248e-05,False
b2_s17111_h_both_fp64,17,0.0001,3.810758470269442e-05,3.583691787841248e-05,False
b2_s17111_h_both_fp64,18,0.0001333521432163324,3.810758470269442e-05,3.583691787841248e-05,False
b2_s17111_h_both_fp64,19,0.00017782794100389227,3.810758470269442e-05,3.583691787841248e-05,False
b2_s17111_h_both_fp64,20,0.00023713737056616554,3.810758470269442e-05,3.583691787841248e-05,False
b2_s17111_h_both_fp64,21,0.00031622776601683794,3.810758470269442e-05,3.583691787841248e-05,False
b2_s17111_h_both_fp64,22,0.00042169650342858224,3.810758470269442e-05,3.583691787841248e-05,False
b2_s17111_h_both_fp64,23,0.0005623413251903491,3.810758470269442e-05,3.583691787841248e-05,False
b2_s17111_h_both_fp64,24,0.0007498942093324559,3.810758470269442e-05,3.583691787841248e-05,False
b2_s17111_h_both_fp64,25,0.001,3.810758470269442e-05,3.583691787841248e-05,False
b2_s17111_h_both_fp64,26,0.001333521432163324,3.810758470269442e-05,3.583691787841248e-05,False
b2_s17111_h_both_fp64,27,0.0017782794100389228,3.810758470269442e-05,3.583691787841248e-05,False
b2_s17111_h_both_fp64,28,0.0023713737056616554,3.810758470269442e-05,3.583691787841248e-05,False
b2_s17111_h_both_fp64,29,0.0031622776601683794,3.810758470269442e-05,3.583691787841248e-05,False
b2_s17111_h_both_fp64,30,0.004216965034285823,3.843340018060215e-05,3.606574088230683e-05,False
b2_s17111_h_both_fp64,31,0.005623413251903491,3.843340018060215e-05,3.606574088230683e-05,False
b2_s17111_h_both_fp64,32,0.007498942093324558,5.1886136988950305e-05,4.703024204962024e-05,False
b2_s17111_h_both_fp64,33,0.01,6.280113406131321e-05,5.8585393890819825e-05,False
b2_s17111_h_both_fp64,34,0.01333521432163324,6.672188844358103e-05,6.72013545666834e-05,False
b2_s17111_h_both_fp64,35,0.01778279410038923,0.00019190016019457923,0.0001817842289324022,False
b2_s17111_h_both_fp64,36,0.023713737056616554,0.00036974431586527353,0.00041825262846813065,False
b2_s17111_h_both_fp64,37,0.03162277660168379,0.0007078453664492912,0.0007398947571451934,True
b2_s17111_h_both_fp64,38,0.042169650342858224,0.0007078453664492912,0.0007398947571451934,True
b2_s17111_h_both_fp64,39,0.05623413251903491,0.0007078453664492912,0.0007398947571451934,True
b2_s17111_h_both_fp64,40,0.07498942093324558,0.0007078453664492912,0.0007398947571451934,True
b2_s17111_h_both_fp64,41,0.1,0.0007078453664492912,0.0007398947571451934,True
b2_s17111_h_both_fp64,42,0.1333521432163324,0.0007078453664492912,0.0007398947571451934,True
b2_s17111_h_both_fp64,43,0.1778279410038923,0.0007078453664492912,0.0007398947571451934,True
b2_s17111_h_both_fp64,44,0.23713737056616552,0.03646745600838307,0.04328721618968653,False
b2_s17111_h_both_fp64,45,0.31622776601683794,0.05016433487910264,0.05355524638675341,False
b2_s17111_h_both_fp64,46,0.4216965034285822,0.05016433487910264,0.05355524638675341,False
b2_s17111_h_both_fp64,47,0.5623413251903491,0.05016433487910264,0.05355524638675341,False
b2_s17111_h_both_fp64,48,0.7498942093324559,0.05016433487910264,0.05355524638675341,False
b2_s17111_h_both_fp64,49,1.0,1.0,1.0,False
b2_s17111_m2_hajek_fp64,0,0.0,3.778555938384306e-05,3.886978466583874e-05,False
b2_s17111_m2_hajek_fp64,1,1e-06,3.778555938384306e-05,3.886978466583874e-05,False
b2_s17111_m2_hajek_fp64,2,1.333521432163324e-06,3.778555938384306e-05,3.886978466583874e-05,False
b2_s17111_m2_hajek_fp64,3,1.778279410038923e-06,3.778555938384306e-05,3.886978466583874e-05,False
b2_s17111_m2_hajek_fp64,4,2.3713737056616552e-06,3.778555938384306e-05,3.886978466583874e-05,False
b2_s17111_m2_hajek_fp64,5,3.162277660168379e-06,3.778555938384306e-05,3.886978466583874e-05,False
b2_s17111_m2_hajek_fp64,6,4.216965034285822e-06,3.778555938384306e-05,3.886978466583874e-05,False
b2_s17111_m2_hajek_fp64,7,5.623413251903491e-06,3.778555938384306e-05,3.886978466583874e-05,False
b2_s17111_m2_hajek_fp64,8,7.498942093324558e-06,3.778555938384306e-05,3.886978466583874e-05,False
b2_s17111_m2_hajek_fp64,9,1e-05,3.778555938384306e-05,3.886978466583874e-05,False
b2_s17111_m2_hajek_fp64,10,1.333521432163324e-05,3.778555938384306e-05,3.886978466583874e-05,False
b2_s17111_m2_hajek_fp64,11,1.778279410038923e-05,3.778555938384306e-05,3.886978466583874e-05,False
b2_s17111_m2_hajek_fp64,12,2.3713737056616554e-05,3.778555938384306e-05,3.886978466583874e-05,False
b2_s17111_m2_hajek_fp64,13,3.1622776601683795e-05,3.778555938384306e-05,3.886978466583874e-05,False
b2_s17111_m2_hajek_fp64,14,4.216965034285822e-05,3.778555938384306e-05,3.886978466583874e-05,False
b2_s17111_m2_hajek_fp64,15,5.623413251903491e-05,3.778555938384306e-05,3.886978466583874e-05,False
b2_s17111_m2_hajek_fp64,16,7.498942093324559e-05,3.778555938384306e-05,3.886978466583874e-05,False
b2_s17111_m2_hajek_fp64,17,0.0001,3.778555938384306e-05,3.886978466583874e-05,False
b2_s17111_m2_hajek_fp64,18,0.0001333521432163324,3.778555938384306e-05,3.886978466583874e-05,False
b2_s17111_m2_hajek_fp64,19,0.00017782794100389227,3.778555938384306e-05,3.886978466583874e-05,False
b2_s17111_m2_hajek_fp64,20,0.00023713737056616554,3.778555938384306e-05,3.886978466583874e-05,False
b2_s17111_m2_hajek_fp64,21,0.00031622776601683794,3.778555938384306e-05,3.886978466583874e-05,False
b2_s17111_m2_hajek_fp64,22,0.00042169650342858224,3.778555938384306e-05,3.886978466583874e-05,False
b2_s17111_m2_hajek_fp64,23,0.0005623413251903491,3.778555938384306e-05,3.886978466583874e-05,False
b2_s17111_m2_hajek_fp64,24,0.0007498942093324559,3.778555938384306e-05,3.886978466583874e-05,False
b2_s17111_m2_hajek_fp64,25,0.001,3.778555938384306e-05,3.886978466583874e-05,False
b2_s17111_m2_hajek_fp64,26,0.001333521432163324,3.778555938384306e-05,3.886978466583874e-05,False
b2_s17111_m2_hajek_fp64,27,0.0017782794100389228,3.791324715347209e-05,3.8980016771645165e-05,False
b2_s17111_m2_hajek_fp64,28,0.0023713737056616554,3.791324715347209e-05,3.8980016771645165e-05,False
b2_s17111_m2_hajek_fp64,29,0.0031622776601683794,3.791324715347209e-05,3.8980016771645165e-05,False
b2_s17111_m2_hajek_fp64,30,0.004216965034285823,3.7840537487102545e-05,3.8895266317327416e-05,False
b2_s17111_m2_hajek_fp64,31,0.005623413251903491,3.7724946032952666e-05,3.879640988113116e-05,False
b2_s17111_m2_hajek_fp64,32,0.007498942093324558,3.825538335672527e-05,3.931282067211845e-05,False
b2_s17111_m2_hajek_fp64,33,0.01,0.00010435698265972233,0.00011506169947771455,False
b2_s17111_m2_hajek_fp64,34,0.01333521432163324,0.00015889382290594625,0.00015471988647903625,False
b2_s17111_m2_hajek_fp64,35,0.01778279410038923,0.00016730355915662676,0.0001645222828250084,False
b2_s17111_m2_hajek_fp64,36,0.023713737056616554,0.00031853338468949686,0.0003527332838948847,False
b2_s17111_m2_hajek_fp64,37,0.03162277660168379,0.0005179201715543957,0.0005477942938609219,True
b2_s17111_m2_hajek_fp64,38,0.042169650342858224,0.0005179201715543957,0.0005477942938609219,True
b2_s17111_m2_hajek_fp64,39,0.05623413251903491,0.0005179201715543957,0.0005477942938609219,True
b2_s17111_m2_hajek_fp64,40,0.07498942093324558,0.0005179201715543957,0.0005477942938609219,True
b2_s17111_m2_hajek_fp64,41,0.1,0.0005179201715543957,0.0005477942938609219,True
b2_s17111_m2_hajek_fp64,42,0.1333521432163324,0.0005179201715543957,0.0005477942938609219,True
b2_s17111_m2_hajek_fp64,43,0.1778279410038923,0.0005179201715543957,0.0005477942938609219,True
b2_s17111_m2_hajek_fp64,44,0.23713737056616552,0.050386920890098386,0.052922339827858565,False
b2_s17111_m2_hajek_fp64,45,0.31622776601683794,0.050386920890098386,0.052922339827858565,False
b2_s17111_m2_hajek_fp64,46,0.4216965034285822,0.050386920890098386,0.052922339827858565,False
b2_s17111_m2_hajek_fp64,47,0.5623413251903491,0.050386920890098386,0.052922339827858565,False
b2_s17111_m2_hajek_fp64,48,0.7498942093324559,0.050386920890098386,0.052922339827858565,False
b2_s17111_m2_hajek_fp64,49,1.0,1.0,1.0,False
b2_s17112_h_both_fp64,0,0.0,0.00018327229059119212,0.00023838606693781496,False
b2_s17112_h_both_fp64,1,1e-06,0.00018327229059119212,0.00023838606693781496,False
b2_s17112_h_both_fp64,2,1.333521432163324e-06,0.00018327229059119212,0.00023838606693781496,False
b2_s17112_h_both_fp64,3,1.778279410038923e-06,0.00018327229059119212,0.00023838606693781496,False
b2_s17112_h_both_fp64,4,2.3713737056616552e-06,0.00018327229059119212,0.00023838606693781496,False
b2_s17112_h_both_fp64,5,3.162277660168379e-06,0.00018327229059119212,0.00023838606693781496,False
b2_s17112_h_both_fp64,6,4.216965034285822e-06,0.00018327229059119212,0.00023838606693781496,False
b2_s17112_h_both_fp64,7,5.623413251903491e-06,0.00018327229059119212,0.00023838606693781496,False
b2_s17112_h_both_fp64,8,7.498942093324558e-06,0.00018327229059119212,0.00023838606693781496,False
b2_s17112_h_both_fp64,9,1e-05,0.00018327229059119212,0.00023838606693781496,False
b2_s17112_h_both_fp64,10,1.333521432163324e-05,0.00018327229059119212,0.00023838606693781496,False
b2_s17112_h_both_fp64,11,1.778279410038923e-05,0.00018327229059119212,0.00023838606693781496,False
b2_s17112_h_both_fp64,12,2.3713737056616554e-05,0.00018327229059119212,0.00023838606693781496,False
b2_s17112_h_both_fp64,13,3.1622776601683795e-05,0.00018327229059119212,0.00023838606693781496,False
b2_s17112_h_both_fp64,14,4.216965034285822e-05,0.00018327229059119212,0.00023838606693781496,False
b2_s17112_h_both_fp64,15,5.623413251903491e-05,0.00018327229059119212,0.00023838606693781496,False
b2_s17112_h_both_fp64,16,7.498942093324559e-05,0.00018327229059119212,0.00023838606693781496,False
b2_s17112_h_both_fp64,17,0.0001,0.00018327229059119212,0.00023838606693781496,False
b2_s17112_h_both_fp64,18,0.0001333521432163324,0.00018323377720496048,0.0002383366964759328,False
b2_s17112_h_both_fp64,19,0.00017782794100389227,0.00018323377720496048,0.0002383366964759328,False
b2_s17112_h_both_fp64,20,0.00023713737056616554,0.00018323377720496048,0.0002383366964759328,False
b2_s17112_h_both_fp64,21,0.00031622776601683794,0.00018323377720496048,0.0002383366964759328,False
b2_s17112_h_both_fp64,22,0.00042169650342858224,0.00018323377720496048,0.0002383366964759328,False
b2_s17112_h_both_fp64,23,0.0005623413251903491,0.00018323377720496048,0.0002383366964759328,False
b2_s17112_h_both_fp64,24,0.0007498942093324559,0.00018323377720496048,0.0002383366964759328,False
b2_s17112_h_both_fp64,25,0.001,0.00018323377720496048,0.0002383366964759328,False
b2_s17112_h_both_fp64,26,0.001333521432163324,0.00018323377720496048,0.0002383366964759328,False
b2_s17112_h_both_fp64,27,0.0017782794100389228,0.00018323377720496048,0.0002383366964759328,False
b2_s17112_h_both_fp64,28,0.0023713737056616554,0.00018137434532980781,0.00023508670427950144,False
b2_s17112_h_both_fp64,29,0.0031622776601683794,0.0001802466433455425,0.00023408477778653872,False
b2_s17112_h_both_fp64,30,0.004216965034285823,0.0001577084558464436,0.00020109186293680473,False
b2_s17112_h_both_fp64,31,0.005623413251903491,0.00015870853743677463,0.00020147972942661653,False
b2_s17112_h_both_fp64,32,0.007498942093324558,0.00016173940423127564,0.00020386106995089748,False
b2_s17112_h_both_fp64,33,0.01,0.00019060976620596614,0.00024587985625994636,False
b2_s17112_h_both_fp64,34,0.01333521432163324,0.00019680249066784022,0.0002513107209572581,False
b2_s17112_h_both_fp64,35,0.01778279410038923,0.0002711960918155833,0.00031460515807303434,False
b2_s17112_h_both_fp64,36,0.023713737056616554,0.0002711960918155833,0.00031460515807303434,False
b2_s17112_h_both_fp64,37,0.03162277660168379,0.0002711960918155833,0.00031460515807303434,False
b2_s17112_h_both_fp64,38,0.042169650342858224,0.0012208401571634198,0.001696745468142181,False
b2_s17112_h_both_fp64,39,0.05623413251903491,0.0013907620091922709,0.0019066827131429753,True
b2_s17112_h_both_fp64,40,0.07498942093324558,0.0013907620091922709,0.0019066827131429753,True
b2_s17112_h_both_fp64,41,0.1,0.0013907620091922709,0.0019066827131429753,True
b2_s17112_h_both_fp64,42,0.1333521432163324,0.0013907620091922709,0.0019066827131429753,True
b2_s17112_h_both_fp64,43,0.1778279410038923,0.0013907620091922709,0.0019066827131429753,True
b2_s17112_h_both_fp64,44,0.23713737056616552,0.03966956075226831,0.049556075274661805,False
b2_s17112_h_both_fp64,45,0.31622776601683794,0.053800410191270145,0.05973759492419035,False
b2_s17112_h_both_fp64,46,0.4216965034285822,0.053800410191270145,0.05973759492419035,False
b2_s17112_h_both_fp64,47,0.5623413251903491,0.053800410191270145,0.05973759492419035,False
b2_s17112_h_both_fp64,48,0.7498942093324559,0.053800410191270145,0.05973759492419035,False
b2_s17112_h_both_fp64,49,1.0,1.0,1.0,False
b2_s17112_m2_hajek_fp64,0,0.0,0.00021289466638125376,0.0002624930169414347,False
b2_s17112_m2_hajek_fp64,1,1e-06,0.00021289466638125376,0.0002624930169414347,False
b2_s17112_m2_hajek_fp64,2,1.333521432163324e-06,0.00021289466638125376,0.0002624930169414347,False
b2_s17112_m2_hajek_fp64,3,1.778279410038923e-06,0.00021289466638125376,0.0002624930169414347,False
b2_s17112_m2_hajek_fp64,4,2.3713737056616552e-06,0.00021289466638125376,0.0002624930169414347,False
b2_s17112_m2_hajek_fp64,5,3.162277660168379e-06,0.00021289466638125376,0.0002624930169414347,False
b2_s17112_m2_hajek_fp64,6,4.216965034285822e-06,0.00021289466638125376,0.0002624930169414347,False
b2_s17112_m2_hajek_fp64,7,5.623413251903491e-06,0.00021289466638125376,0.0002624930169414347,False
b2_s17112_m2_hajek_fp64,8,7.498942093324558e-06,0.00021289466638125376,0.0002624930169414347,False
b2_s17112_m2_hajek_fp64,9,1e-05,0.00021289466638125376,0.0002624930169414347,False
b2_s17112_m2_hajek_fp64,10,1.333521432163324e-05,0.00021289466638125376,0.0002624930169414347,False
b2_s17112_m2_hajek_fp64,11,1.778279410038923e-05,0.00021289466638125376,0.0002624930169414347,False
b2_s17112_m2_hajek_fp64,12,2.3713737056616554e-05,0.00021289466638125376,0.0002624930169414347,False
b2_s17112_m2_hajek_fp64,13,3.1622776601683795e-05,0.00021289466638125376,0.0002624930169414347,False
b2_s17112_m2_hajek_fp64,14,4.216965034285822e-05,0.00021289466638125376,0.0002624930169414347,False
b2_s17112_m2_hajek_fp64,15,5.623413251903491e-05,0.00021289466638125376,0.0002624930169414347,False
b2_s17112_m2_hajek_fp64,16,7.498942093324559e-05,0.00021289466638125376,0.0002624930169414347,False
b2_s17112_m2_hajek_fp64,17,0.0001,0.00021289466638125376,0.0002624930169414347,False
b2_s17112_m2_hajek_fp64,18,0.0001333521432163324,0.00021289466638125376,0.0002624930169414347,False
b2_s17112_m2_hajek_fp64,19,0.00017782794100389227,0.00021289466638125376,0.0002624930169414347,False
b2_s17112_m2_hajek_fp64,20,0.00023713737056616554,0.00021289466638125376,0.0002624930169414347,False
b2_s17112_m2_hajek_fp64,21,0.00031622776601683794,0.00021289466638125376,0.0002624930169414347,False
b2_s17112_m2_hajek_fp64,22,0.00042169650342858224,0.00021285812325317187,0.00026246282731949333,False
b2_s17112_m2_hajek_fp64,23,0.0005623413251903491,0.00021285812325317187,0.00026246282731949333,False
b2_s17112_m2_hajek_fp64,24,0.0007498942093324559,0.00021285812325317187,0.00026246282731949333,False
b2_s17112_m2_hajek_fp64,25,0.001,0.0002133152669303629,0.00026284390080103957,False
b2_s17112_m2_hajek_fp64,26,0.001333521432163324,0.0002133152669303629,0.00026284390080103957,False
b2_s17112_m2_hajek_fp64,27,0.0017782794100389228,0.00021192133559169748,0.00026082602654717995,False
b2_s17112_m2_hajek_fp64,28,0.0023713737056616554,0.0002093602276717092,0.00025851917530656426,False
b2_s17112_m2_hajek_fp64,29,0.0031622776601683794,0.0002022516881327641,0.00024905130018479843,False
b2_s17112_m2_hajek_fp64,30,0.004216965034285823,0.00020215200541994798,0.00024895020288513014,False
b2_s17112_m2_hajek_fp64,31,0.005623413251903491,0.0001893302097866259,0.00023147559436772147,False
b2_s17112_m2_hajek_fp64,32,0.007498942093324558,0.00019594410907294307,0.00024048956589769948,False
b2_s17112_m2_hajek_fp64,33,0.01,0.0004915758208918112,0.0006335224406190645,False
b2_s17112_m2_hajek_fp64,34,0.01333521432163324,0.000519297205642251,0.0006559341239818097,False
b2_s17112_m2_hajek_fp64,35,0.01778279410038923,0.0005250539384682989,0.000660034434257603,False
b2_s17112_m2_hajek_fp64,36,0.023713737056616554,0.0005253831233951968,0.0006603088417413427,False
b2_s17112_m2_hajek_fp64,37,0.03162277660168379,0.0006108184064755435,0.000776747144776144,False
b2_s17112_m2_hajek_fp64,38,0.042169650342858224,0.000809684233840347,0.0009862046360516212,True
b2_s17112_m2_hajek_fp64,39,0.05623413251903491,0.000809684233840347,0.0009862046360516212,True
b2_s17112_m2_hajek_fp64,40,0.07498942093324558,0.000809684233840347,0.0009862046360516212,True
b2_s17112_m2_hajek_fp64,41,0.1,0.000809684233840347,0.0009862046360516212,True
b2_s17112_m2_hajek_fp64,42,0.1333521432163324,0.000809684233840347,0.0009862046360516212,True
b2_s17112_m2_hajek_fp64,43,0.1778279410038923,0.000809684233840347,0.0009862046360516212,True
b2_s17112_m2_hajek_fp64,44,0.23713737056616552,0.049810428131663045,0.05276256142813974,False
b2_s17112_m2_hajek_fp64,45,0.31622776601683794,0.049810428131663045,0.05276256142813974,False
b2_s17112_m2_hajek_fp64,46,0.4216965034285822,0.049810428131663045,0.05276256142813974,False
b2_s17112_m2_hajek_fp64,47,0.5623413251903491,0.049810428131663045,0.05276256142813974,False
b2_s17112_m2_hajek_fp64,48,0.7498942093324559,0.049810428131663045,0.05276256142813974,False
b2_s17112_m2_hajek_fp64,49,1.0,1.0,1.0,False
b2_s17113_h_both_fp64,0,0.0,6.650437253343639e-05,7.408259521640534e-05,False
b2_s17113_h_both_fp64,1,1e-06,6.650437253343639e-05,7.408259521640534e-05,False
b2_s17113_h_both_fp64,2,1.333521432163324e-06,6.650437253343639e-05,7.408259521640534e-05,False
b2_s17113_h_both_fp64,3,1.778279410038923e-06,6.650437253343639e-05,7.408259521640534e-05,False
b2_s17113_h_both_fp64,4,2.3713737056616552e-06,6.650437253343639e-05,7.408259521640534e-05,False
b2_s17113_h_both_fp64,5,3.162277660168379e-06,6.650437253343639e-05,7.408259521640534e-05,False
b2_s17113_h_both_fp64,6,4.216965034285822e-06,6.650437253343639e-05,7.408259521640534e-05,False
b2_s17113_h_both_fp64,7,5.623413251903491e-06,6.650437253343639e-05,7.408259521640534e-05,False
b2_s17113_h_both_fp64,8,7.498942093324558e-06,6.650437253343639e-05,7.408259521640534e-05,False
b2_s17113_h_both_fp64,9,1e-05,6.650437253343639e-05,7.408259521640534e-05,False
b2_s17113_h_both_fp64,10,1.333521432163324e-05,6.650437253343639e-05,7.408259521640534e-05,False
b2_s17113_h_both_fp64,11,1.778279410038923e-05,6.650437253343639e-05,7.408259521640534e-05,False
b2_s17113_h_both_fp64,12,2.3713737056616554e-05,6.650437253343639e-05,7.408259521640534e-05,False
b2_s17113_h_both_fp64,13,3.1622776601683795e-05,6.650437253343639e-05,7.408259521640534e-05,False
b2_s17113_h_both_fp64,14,4.216965034285822e-05,6.650437253343639e-05,7.408259521640534e-05,False
b2_s17113_h_both_fp64,15,5.623413251903491e-05,6.650437253343639e-05,7.408259521640534e-05,False
b2_s17113_h_both_fp64,16,7.498942093324559e-05,6.650437253343639e-05,7.408259521640534e-05,False
b2_s17113_h_both_fp64,17,0.0001,6.650437253343639e-05,7.408259521640534e-05,False
b2_s17113_h_both_fp64,18,0.0001333521432163324,6.650437253343639e-05,7.408259521640534e-05,False
b2_s17113_h_both_fp64,19,0.00017782794100389227,6.650437253343639e-05,7.408259521640534e-05,False
b2_s17113_h_both_fp64,20,0.00023713737056616554,6.650437253343639e-05,7.408259521640534e-05,False
b2_s17113_h_both_fp64,21,0.00031622776601683794,6.650437253343639e-05,7.408259521640534e-05,False
b2_s17113_h_both_fp64,22,0.00042169650342858224,6.650437253343639e-05,7.408259521640534e-05,False
b2_s17113_h_both_fp64,23,0.0005623413251903491,6.650437253343639e-05,7.408259521640534e-05,False
b2_s17113_h_both_fp64,24,0.0007498942093324559,6.650437253343639e-05,7.408259521640534e-05,False
b2_s17113_h_both_fp64,25,0.001,6.650437253343639e-05,7.408259521640534e-05,False
b2_s17113_h_both_fp64,26,0.001333521432163324,6.650437253343639e-05,7.408259521640534e-05,False
b2_s17113_h_both_fp64,27,0.0017782794100389228,6.650437253343639e-05,7.408259521640534e-05,False
b2_s17113_h_both_fp64,28,0.0023713737056616554,6.650437253343639e-05,7.408259521640534e-05,False
b2_s17113_h_both_fp64,29,0.0031622776601683794,6.650437253343639e-05,7.408259521640534e-05,False
b2_s17113_h_both_fp64,30,0.004216965034285823,6.650437253343639e-05,7.408259521640534e-05,False
b2_s17113_h_both_fp64,31,0.005623413251903491,6.650437253343639e-05,7.408259521640534e-05,False
b2_s17113_h_both_fp64,32,0.007498942093324558,6.650437253343639e-05,7.408259521640534e-05,False
b2_s17113_h_both_fp64,33,0.01,9.274478487416417e-05,0.00010659423923323322,False
b2_s17113_h_both_fp64,34,0.01333521432163324,9.274478487416417e-05,0.00010659423923323322,False
b2_s17113_h_both_fp64,35,0.01778279410038923,9.274478487416417e-05,0.00010659423923323322,False
b2_s17113_h_both_fp64,36,0.023713737056616554,0.00019950073019124934,0.0002684530963860276,False
b2_s17113_h_both_fp64,37,0.03162277660168379,0.0003593900987153043,0.00043147451304359756,False
b2_s17113_h_both_fp64,38,0.042169650342858224,0.0003429148424665643,0.0004018547137176596,False
b2_s17113_h_both_fp64,39,0.05623413251903491,0.0007555439978802489,0.0009126960386429429,False
b2_s17113_h_both_fp64,40,0.07498942093324558,0.002386283082835548,0.002705810048397883,True
b2_s17113_h_both_fp64,41,0.1,0.002386283082835548,0.002705810048397883,True
b2_s17113_h_both_fp64,42,0.1333521432163324,0.002386283082835548,0.002705810048397883,True
b2_s17113_h_both_fp64,43,0.1778279410038923,0.002386283082835548,0.002705810048397883,True
b2_s17113_h_both_fp64,44,0.23713737056616552,0.03247026723784481,0.04489187408240275,False
b2_s17113_h_both_fp64,45,0.31622776601683794,0.05219477506386979,0.060172202692865696,False
b2_s17113_h_both_fp64,46,0.4216965034285822,0.05219477506386979,0.060172202692865696,False
b2_s17113_h_both_fp64,47,0.5623413251903491,0.05219477506386979,0.060172202692865696,False
b2_s17113_h_both_fp64,48,0.7498942093324559,0.05219477506386979,0.060172202692865696,False
b2_s17113_h_both_fp64,49,1.0,1.0,1.0,False
b2_s17113_m2_hajek_fp64,0,0.0,8.296349231695813e-05,8.391846397725395e-05,False
b2_s17113_m2_hajek_fp64,1,1e-06,8.296349231695813e-05,8.391846397725395e-05,False
b2_s17113_m2_hajek_fp64,2,1.333521432163324e-06,8.296349231695813e-05,8.391846397725395e-05,False
b2_s17113_m2_hajek_fp64,3,1.778279410038923e-06,8.296349231695813e-05,8.391846397725395e-05,False
b2_s17113_m2_hajek_fp64,4,2.3713737056616552e-06,8.296349231695813e-05,8.391846397725395e-05,False
b2_s17113_m2_hajek_fp64,5,3.162277660168379e-06,8.296349231695813e-05,8.391846397725395e-05,False
b2_s17113_m2_hajek_fp64,6,4.216965034285822e-06,8.296349231695813e-05,8.391846397725395e-05,False
b2_s17113_m2_hajek_fp64,7,5.623413251903491e-06,8.296349231695813e-05,8.391846397725395e-05,False
b2_s17113_m2_hajek_fp64,8,7.498942093324558e-06,8.296349231695813e-05,8.391846397725395e-05,False
b2_s17113_m2_hajek_fp64,9,1e-05,8.296349231695813e-05,8.391846397725395e-05,False
b2_s17113_m2_hajek_fp64,10,1.333521432163324e-05,8.296349231695813e-05,8.391846397725395e-05,False
b2_s17113_m2_hajek_fp64,11,1.778279410038923e-05,8.296349231695813e-05,8.391846397725395e-05,False
b2_s17113_m2_hajek_fp64,12,2.3713737056616554e-05,8.296349231695813e-05,8.391846397725395e-05,False
b2_s17113_m2_hajek_fp64,13,3.1622776601683795e-05,8.296349231695813e-05,8.391846397725395e-05,False
b2_s17113_m2_hajek_fp64,14,4.216965034285822e-05,8.296349231695813e-05,8.391846397725395e-05,False
b2_s17113_m2_hajek_fp64,15,5.623413251903491e-05,8.296349231695813e-05,8.391846397725395e-05,False
b2_s17113_m2_hajek_fp64,16,7.498942093324559e-05,8.296349231695813e-05,8.391846397725395e-05,False
b2_s17113_m2_hajek_fp64,17,0.0001,8.296349231695813e-05,8.391846397725395e-05,False
b2_s17113_m2_hajek_fp64,18,0.0001333521432163324,8.296349231695813e-05,8.391846397725395e-05,False
b2_s17113_m2_hajek_fp64,19,0.00017782794100389227,8.296349231695813e-05,8.391846397725395e-05,False
b2_s17113_m2_hajek_fp64,20,0.00023713737056616554,8.296349231695813e-05,8.391846397725395e-05,False
b2_s17113_m2_hajek_fp64,21,0.00031622776601683794,8.296349231695813e-05,8.391846397725395e-05,False
b2_s17113_m2_hajek_fp64,22,0.00042169650342858224,8.296349231695813e-05,8.391846397725395e-05,False
b2_s17113_m2_hajek_fp64,23,0.0005623413251903491,8.296349231695813e-05,8.391846397725395e-05,False
b2_s17113_m2_hajek_fp64,24,0.0007498942093324559,8.296349231695813e-05,8.391846397725395e-05,False
b2_s17113_m2_hajek_fp64,25,0.001,8.296349231695813e-05,8.391846397725395e-05,False
b2_s17113_m2_hajek_fp64,26,0.001333521432163324,8.296349231695813e-05,8.391846397725395e-05,False
b2_s17113_m2_hajek_fp64,27,0.0017782794100389228,8.296349231695813e-05,8.391846397725395e-05,False
b2_s17113_m2_hajek_fp64,28,0.0023713737056616554,8.38740515094555e-05,8.519138541702088e-05,False
b2_s17113_m2_hajek_fp64,29,0.0031622776601683794,8.420981728788203e-05,8.550603910139715e-05,False
b2_s17113_m2_hajek_fp64,30,0.004216965034285823,8.399068751890215e-05,8.529065250853212e-05,False
b2_s17113_m2_hajek_fp64,31,0.005623413251903491,8.399068751890215e-05,8.529065250853212e-05,False
b2_s17113_m2_hajek_fp64,32,0.007498942093324558,8.399068751890215e-05,8.529065250853212e-05,False
b2_s17113_m2_hajek_fp64,33,0.01,8.399068751890215e-05,8.529065250853212e-05,False
b2_s17113_m2_hajek_fp64,34,0.01333521432163324,0.00010816205328540468,0.00011795434957951207,False
b2_s17113_m2_hajek_fp64,35,0.01778279410038923,0.00011146930127355276,0.00012092800880133586,False
b2_s17113_m2_hajek_fp64,36,0.023713737056616554,0.00030380373077138324,0.0003577951339647235,False
b2_s17113_m2_hajek_fp64,37,0.03162277660168379,0.0004032314426599937,0.0004414553605324788,False
b2_s17113_m2_hajek_fp64,38,0.042169650342858224,0.0004032314426599937,0.0004414553605324788,False
b2_s17113_m2_hajek_fp64,39,0.05623413251903491,0.0011157191843135946,0.0012176428635277924,False
b2_s17113_m2_hajek_fp64,40,0.07498942093324558,0.0011499934427577402,0.0012533010025315965,True
b2_s17113_m2_hajek_fp64,41,0.1,0.0011499934427577402,0.0012533010025315965,True
b2_s17113_m2_hajek_fp64,42,0.1333521432163324,0.0011499934427577402,0.0012533010025315965,True
b2_s17113_m2_hajek_fp64,43,0.1778279410038923,0.0011499934427577402,0.0012533010025315965,True
b2_s17113_m2_hajek_fp64,44,0.23713737056616552,0.03881374512645487,0.046108811927827,False
b2_s17113_m2_hajek_fp64,45,0.31622776601683794,0.04950202752347061,0.054641184120027345,False
b2_s17113_m2_hajek_fp64,46,0.4216965034285822,0.04950202752347061,0.054641184120027345,False
b2_s17113_m2_hajek_fp64,47,0.5623413251903491,0.04950202752347061,0.054641184120027345,False
b2_s17113_m2_hajek_fp64,48,0.7498942093324559,0.04950202752347061,0.054641184120027345,False
b2_s17113_m2_hajek_fp64,49,1.0,1.0,1.0,False
b2_s17114_h_both_fp64,0,0.0,4.581481125965206e-05,5.107036970968564e-05,False
b2_s17114_h_both_fp64,1,1e-06,4.581481125965206e-05,5.107036970968564e-05,False
b2_s17114_h_both_fp64,2,1.333521432163324e-06,4.581481125965206e-05,5.107036970968564e-05,False
b2_s17114_h_both_fp64,3,1.778279410038923e-06,4.581481125965206e-05,5.107036970968564e-05,False
b2_s17114_h_both_fp64,4,2.3713737056616552e-06,4.581481125965206e-05,5.107036970968564e-05,False
b2_s17114_h_both_fp64,5,3.162277660168379e-06,4.581481125965206e-05,5.107036970968564e-05,False
b2_s17114_h_both_fp64,6,4.216965034285822e-06,4.581481125965206e-05,5.107036970968564e-05,False
b2_s17114_h_both_fp64,7,5.623413251903491e-06,4.581481125965206e-05,5.107036970968564e-05,False
b2_s17114_h_both_fp64,8,7.498942093324558e-06,4.581481125965206e-05,5.107036970968564e-05,False
b2_s17114_h_both_fp64,9,1e-05,4.581481125965206e-05,5.107036970968564e-05,False
b2_s17114_h_both_fp64,10,1.333521432163324e-05,4.581481125965206e-05,5.107036970968564e-05,False
b2_s17114_h_both_fp64,11,1.778279410038923e-05,4.581481125965206e-05,5.107036970968564e-05,False
b2_s17114_h_both_fp64,12,2.3713737056616554e-05,4.581481125965206e-05,5.107036970968564e-05,False
b2_s17114_h_both_fp64,13,3.1622776601683795e-05,4.581481125965206e-05,5.107036970968564e-05,False
b2_s17114_h_both_fp64,14,4.216965034285822e-05,4.581481125965206e-05,5.107036970968564e-05,False
b2_s17114_h_both_fp64,15,5.623413251903491e-05,4.581481125965206e-05,5.107036970968564e-05,False
b2_s17114_h_both_fp64,16,7.498942093324559e-05,4.581481125965206e-05,5.107036970968564e-05,False
b2_s17114_h_both_fp64,17,0.0001,4.5834862701148646e-05,5.108475810045031e-05,False
b2_s17114_h_both_fp64,18,0.0001333521432163324,4.5834862701148646e-05,5.108475810045031e-05,False
b2_s17114_h_both_fp64,19,0.00017782794100389227,4.5834862701148646e-05,5.108475810045031e-05,False
b2_s17114_h_both_fp64,20,0.00023713737056616554,4.5802550295346806e-05,5.103653262313011e-05,False
b2_s17114_h_both_fp64,21,0.00031622776601683794,4.5802550295346806e-05,5.103653262313011e-05,False
b2_s17114_h_both_fp64,22,0.00042169650342858224,4.581475214241766e-05,5.105046437626788e-05,False
b2_s17114_h_both_fp64,23,0.0005623413251903491,4.581475214241766e-05,5.105046437626788e-05,False
b2_s17114_h_both_fp64,24,0.0007498942093324559,4.581475214241766e-05,5.105046437626788e-05,False
b2_s17114_h_both_fp64,25,0.001,4.5866312881117375e-05,5.110933509305321e-05,False
b2_s17114_h_both_fp64,26,0.001333521432163324,4.59404746464443e-05,5.11742403879207e-05,False
b2_s17114_h_both_fp64,27,0.0017782794100389228,4.60256097814053e-05,5.1280169548782644e-05,False
b2_s17114_h_both_fp64,28,0.0023713737056616554,4.3989174932796305e-05,4.83473244209113e-05,False
b2_s17114_h_both_fp64,29,0.0031622776601683794,4.520797766350852e-05,4.9218470242692674e-05,False
b2_s17114_h_both_fp64,30,0.004216965034285823,4.3933465035869677e-05,4.7835768550903676e-05,False
b2_s17114_h_both_fp64,31,0.005623413251903491,4.3933465035869677e-05,4.7835768550903676e-05,False
b2_s17114_h_both_fp64,32,0.007498942093324558,8.270387277093996e-05,9.435242107989073e-05,False
b2_s17114_h_both_fp64,33,0.01,0.00011722734716230745,0.00012264100441796306,False
b2_s17114_h_both_fp64,34,0.01333521432163324,0.00013689223892553921,0.0001456562185839834,False
b2_s17114_h_both_fp64,35,0.01778279410038923,0.00013689223892553921,0.0001456562185839834,False
b2_s17114_h_both_fp64,36,0.023713737056616554,0.00037252018111548263,0.0003628213229026244,False
b2_s17114_h_both_fp64,37,0.03162277660168379,0.00037252018111548263,0.0003628213229026244,False
b2_s17114_h_both_fp64,38,0.042169650342858224,0.00037252018111548263,0.0003628213229026244,False
b2_s17114_h_both_fp64,39,0.05623413251903491,0.0008157281065866563,0.0008725843961367907,True
b2_s17114_h_both_fp64,40,0.07498942093324558,0.0008157281065866563,0.0008725843961367907,True
b2_s17114_h_both_fp64,41,0.1,0.0008157281065866563,0.0008725843961367907,True
b2_s17114_h_both_fp64,42,0.1333521432163324,0.0008157281065866563,0.0008725843961367907,True
b2_s17114_h_both_fp64,43,0.1778279410038923,0.0008157281065866563,0.0008725843961367907,True
b2_s17114_h_both_fp64,44,0.23713737056616552,0.04213953142788313,0.045164680946804696,False
b2_s17114_h_both_fp64,45,0.31622776601683794,0.04213953142788313,0.045164680946804696,False
b2_s17114_h_both_fp64,46,0.4216965034285822,0.04213953142788313,0.045164680946804696,False
b2_s17114_h_both_fp64,47,0.5623413251903491,0.04213953142788313,0.045164680946804696,False
b2_s17114_h_both_fp64,48,0.7498942093324559,0.04213953142788313,0.045164680946804696,False
b2_s17114_h_both_fp64,49,1.0,1.0,1.0,False
b2_s17114_m2_hajek_fp64,0,0.0,4.7191678324830356e-05,5.193339070774887e-05,False
b2_s17114_m2_hajek_fp64,1,1e-06,4.7191678324830356e-05,5.193339070774887e-05,False
b2_s17114_m2_hajek_fp64,2,1.333521432163324e-06,4.7191678324830356e-05,5.193339070774887e-05,False
b2_s17114_m2_hajek_fp64,3,1.778279410038923e-06,4.7191678324830356e-05,5.193339070774887e-05,False
b2_s17114_m2_hajek_fp64,4,2.3713737056616552e-06,4.7191678324830356e-05,5.193339070774887e-05,False
b2_s17114_m2_hajek_fp64,5,3.162277660168379e-06,4.7191678324830356e-05,5.193339070774887e-05,False
b2_s17114_m2_hajek_fp64,6,4.216965034285822e-06,4.7191678324830356e-05,5.193339070774887e-05,False
b2_s17114_m2_hajek_fp64,7,5.623413251903491e-06,4.7191678324830356e-05,5.193339070774887e-05,False
b2_s17114_m2_hajek_fp64,8,7.498942093324558e-06,4.7191678324830356e-05,5.193339070774887e-05,False
b2_s17114_m2_hajek_fp64,9,1e-05,4.7191678324830356e-05,5.193339070774887e-05,False
b2_s17114_m2_hajek_fp64,10,1.333521432163324e-05,4.7191678324830356e-05,5.193339070774887e-05,False
b2_s17114_m2_hajek_fp64,11,1.778279410038923e-05,4.7191678324830356e-05,5.193339070774887e-05,False
b2_s17114_m2_hajek_fp64,12,2.3713737056616554e-05,4.7191678324830356e-05,5.193339070774887e-05,False
b2_s17114_m2_hajek_fp64,13,3.1622776601683795e-05,4.7191678324830356e-05,5.193339070774887e-05,False
b2_s17114_m2_hajek_fp64,14,4.216965034285822e-05,4.7191678324830356e-05,5.193339070774887e-05,False
b2_s17114_m2_hajek_fp64,15,5.623413251903491e-05,4.7191678324830356e-05,5.193339070774887e-05,False
b2_s17114_m2_hajek_fp64,16,7.498942093324559e-05,4.7191678324830356e-05,5.193339070774887e-05,False
b2_s17114_m2_hajek_fp64,17,0.0001,4.7191678324830356e-05,5.193339070774887e-05,False
b2_s17114_m2_hajek_fp64,18,0.0001333521432163324,4.7191678324830356e-05,5.193339070774887e-05,False
b2_s17114_m2_hajek_fp64,19,0.00017782794100389227,4.7191678324830356e-05,5.193339070774887e-05,False
b2_s17114_m2_hajek_fp64,20,0.00023713737056616554,4.7191678324830356e-05,5.193339070774887e-05,False
b2_s17114_m2_hajek_fp64,21,0.00031622776601683794,4.7191678324830356e-05,5.193339070774887e-05,False
b2_s17114_m2_hajek_fp64,22,0.00042169650342858224,4.718561622900009e-05,5.19285457892682e-05,False
b2_s17114_m2_hajek_fp64,23,0.0005623413251903491,4.718561622900009e-05,5.19285457892682e-05,False
b2_s17114_m2_hajek_fp64,24,0.0007498942093324559,4.718561622900009e-05,5.19285457892682e-05,False
b2_s17114_m2_hajek_fp64,25,0.001,4.718561622900009e-05,5.19285457892682e-05,False
b2_s17114_m2_hajek_fp64,26,0.001333521432163324,4.7051758703306724e-05,5.181871119032929e-05,False
b2_s17114_m2_hajek_fp64,27,0.0017782794100389228,4.650152936314014e-05,5.131188323896386e-05,False
b2_s17114_m2_hajek_fp64,28,0.0023713737056616554,4.633479234907485e-05,5.112779885038513e-05,False
b2_s17114_m2_hajek_fp64,29,0.0031622776601683794,4.5217954002938934e-05,4.9822558915807684e-05,False
b2_s17114_m2_hajek_fp64,30,0.004216965034285823,4.626703811268154e-05,5.112721818521082e-05,False
b2_s17114_m2_hajek_fp64,31,0.005623413251903491,4.195708407243119e-05,4.515229693884477e-05,False
b2_s17114_m2_hajek_fp64,32,0.007498942093324558,4.141367789985426e-05,4.2024232627809664e-05,False
b2_s17114_m2_hajek_fp64,33,0.01,6.188252082132189e-05,6.537645358329983e-05,False
b2_s17114_m2_hajek_fp64,34,0.01333521432163324,0.00012678814323833845,0.00013626423308047442,False
b2_s17114_m2_hajek_fp64,35,0.01778279410038923,0.00027184541793050406,0.0002836059932977679,False
b2_s17114_m2_hajek_fp64,36,0.023713737056616554,0.00030633231288552454,0.0003216809162976935,False
b2_s17114_m2_hajek_fp64,37,0.03162277660168379,0.00030633231288552454,0.0003216809162976935,False
b2_s17114_m2_hajek_fp64,38,0.042169650342858224,0.00030633231288552454,0.0003216809162976935,False
b2_s17114_m2_hajek_fp64,39,0.05623413251903491,0.00036110764971372715,0.00038215509742501436,False
b2_s17114_m2_hajek_fp64,40,0.07498942093324558,0.0006699725852629728,0.0007222273999751896,True
b2_s17114_m2_hajek_fp64,41,0.1,0.0006699725852629728,0.0007222273999751896,True
b2_s17114_m2_hajek_fp64,42,0.1333521432163324,0.0006699725852629728,0.0007222273999751896,True
b2_s17114_m2_hajek_fp64,43,0.1778279410038923,0.0006699725852629728,0.0007222273999751896,True
b2_s17114_m2_hajek_fp64,44,0.23713737056616552,0.04459454670642781,0.04699307537078749,False
b2_s17114_m2_hajek_fp64,45,0.31622776601683794,0.04459454670642781,0.04699307537078749,False
b2_s17114_m2_hajek_fp64,46,0.4216965034285822,0.04459454670642781,0.04699307537078749,False
b2_s17114_m2_hajek_fp64,47,0.5623413251903491,0.04459454670642781,0.04699307537078749,False
b2_s17114_m2_hajek_fp64,48,0.7498942093324559,0.04459454670642781,0.04699307537078749,False
b2_s17114_m2_hajek_fp64,49,1.0,1.0,1.0,False
b2_s17115_h_both_fp64,0,0.0,5.386648188868217e-05,5.446104269901358e-05,False
b2_s17115_h_both_fp64,1,1e-06,5.386648188868217e-05,5.446104269901358e-05,False
b2_s17115_h_both_fp64,2,1.333521432163324e-06,5.386648188868217e-05,5.446104269901358e-05,False
b2_s17115_h_both_fp64,3,1.778279410038923e-06,5.386648188868217e-05,5.446104269901358e-05,False
b2_s17115_h_both_fp64,4,2.3713737056616552e-06,5.386648188868217e-05,5.446104269901358e-05,False
b2_s17115_h_both_fp64,5,3.162277660168379e-06,5.386648188868217e-05,5.446104269901358e-05,False
b2_s17115_h_both_fp64,6,4.216965034285822e-06,5.386648188868217e-05,5.446104269901358e-05,False
b2_s17115_h_both_fp64,7,5.623413251903491e-06,5.386648188868217e-05,5.446104269901358e-05,False
b2_s17115_h_both_fp64,8,7.498942093324558e-06,5.386648188868217e-05,5.446104269901358e-05,False
b2_s17115_h_both_fp64,9,1e-05,5.386648188868217e-05,5.446104269901358e-05,False
b2_s17115_h_both_fp64,10,1.333521432163324e-05,5.386648188868217e-05,5.446104269901358e-05,False
b2_s17115_h_both_fp64,11,1.778279410038923e-05,5.386648188868217e-05,5.446104269901358e-05,False
b2_s17115_h_both_fp64,12,2.3713737056616554e-05,5.386648188868217e-05,5.446104269901358e-05,False
b2_s17115_h_both_fp64,13,3.1622776601683795e-05,5.386648188868217e-05,5.446104269901358e-05,False
b2_s17115_h_both_fp64,14,4.216965034285822e-05,5.386648188868217e-05,5.446104269901358e-05,False
b2_s17115_h_both_fp64,15,5.623413251903491e-05,5.386648188868217e-05,5.446104269901358e-05,False
b2_s17115_h_both_fp64,16,7.498942093324559e-05,5.386648188868217e-05,5.446104269901358e-05,False
b2_s17115_h_both_fp64,17,0.0001,5.386648188868217e-05,5.446104269901358e-05,False
b2_s17115_h_both_fp64,18,0.0001333521432163324,5.386648188868217e-05,5.446104269901358e-05,False
b2_s17115_h_both_fp64,19,0.00017782794100389227,5.386648188868217e-05,5.446104269901358e-05,False
b2_s17115_h_both_fp64,20,0.00023713737056616554,5.386648188868217e-05,5.446104269901358e-05,False
b2_s17115_h_both_fp64,21,0.00031622776601683794,5.386648188868217e-05,5.446104269901358e-05,False
b2_s17115_h_both_fp64,22,0.00042169650342858224,5.386648188868217e-05,5.446104269901358e-05,False
b2_s17115_h_both_fp64,23,0.0005623413251903491,5.386648188868217e-05,5.446104269901358e-05,False
b2_s17115_h_both_fp64,24,0.0007498942093324559,5.386648188868217e-05,5.446104269901358e-05,False
b2_s17115_h_both_fp64,25,0.001,5.386648188868217e-05,5.446104269901358e-05,False
b2_s17115_h_both_fp64,26,0.001333521432163324,5.386648188868217e-05,5.446104269901358e-05,False
b2_s17115_h_both_fp64,27,0.0017782794100389228,5.386648188868217e-05,5.446104269901358e-05,False
b2_s17115_h_both_fp64,28,0.0023713737056616554,5.386648188868217e-05,5.446104269901358e-05,False
b2_s17115_h_both_fp64,29,0.0031622776601683794,5.386648188868217e-05,5.446104269901358e-05,False
b2_s17115_h_both_fp64,30,0.004216965034285823,5.416223056082144e-05,5.469799624205421e-05,False
b2_s17115_h_both_fp64,31,0.005623413251903491,5.675882495290922e-05,5.753152283643643e-05,False
b2_s17115_h_both_fp64,32,0.007498942093324558,6.393812623770731e-05,6.472840465314043e-05,False
b2_s17115_h_both_fp64,33,0.01,7.171179939111425e-05,7.488236373434864e-05,False
b2_s17115_h_both_fp64,34,0.01333521432163324,0.0001265764505328658,0.0001150466167413809,False
b2_s17115_h_both_fp64,35,0.01778279410038923,0.00023488434771756778,0.0002645534213356658,False
b2_s17115_h_both_fp64,36,0.023713737056616554,0.00023488434771756778,0.0002645534213356658,False
b2_s17115_h_both_fp64,37,0.03162277660168379,0.0005023391023301268,0.0005293411265311495,True
b2_s17115_h_both_fp64,38,0.042169650342858224,0.0005023391023301268,0.0005293411265311495,True
b2_s17115_h_both_fp64,39,0.05623413251903491,0.0005023391023301268,0.0005293411265311495,True
b2_s17115_h_both_fp64,40,0.07498942093324558,0.0005023391023301268,0.0005293411265311495,True
b2_s17115_h_both_fp64,41,0.1,0.0005023391023301268,0.0005293411265311495,True
b2_s17115_h_both_fp64,42,0.1333521432163324,0.0005023391023301268,0.0005293411265311495,True
b2_s17115_h_both_fp64,43,0.1778279410038923,0.0005023391023301268,0.0005293411265311495,True
b2_s17115_h_both_fp64,44,0.23713737056616552,0.04405551330032682,0.048304107839857835,False
b2_s17115_h_both_fp64,45,0.31622776601683794,0.04405551330032682,0.048304107839857835,False
b2_s17115_h_both_fp64,46,0.4216965034285822,0.04405551330032682,0.048304107839857835,False
b2_s17115_h_both_fp64,47,0.5623413251903491,0.04405551330032682,0.048304107839857835,False
b2_s17115_h_both_fp64,48,0.7498942093324559,0.04405551330032682,0.048304107839857835,False
b2_s17115_h_both_fp64,49,1.0,1.0,1.0,False
b2_s17115_m2_hajek_fp64,0,0.0,9.428629365092198e-05,9.265881475564337e-05,False
b2_s17115_m2_hajek_fp64,1,1e-06,9.428629365092198e-05,9.265881475564337e-05,False
b2_s17115_m2_hajek_fp64,2,1.333521432163324e-06,9.428629365092198e-05,9.265881475564337e-05,False
b2_s17115_m2_hajek_fp64,3,1.778279410038923e-06,9.428629365092198e-05,9.265881475564337e-05,False
b2_s17115_m2_hajek_fp64,4,2.3713737056616552e-06,9.428629365092198e-05,9.265881475564337e-05,False
b2_s17115_m2_hajek_fp64,5,3.162277660168379e-06,9.428629365092198e-05,9.265881475564337e-05,False
b2_s17115_m2_hajek_fp64,6,4.216965034285822e-06,9.428629365092198e-05,9.265881475564337e-05,False
b2_s17115_m2_hajek_fp64,7,5.623413251903491e-06,9.428629365092198e-05,9.265881475564337e-05,False
b2_s17115_m2_hajek_fp64,8,7.498942093324558e-06,9.428629365092198e-05,9.265881475564337e-05,False
b2_s17115_m2_hajek_fp64,9,1e-05,9.428629365092198e-05,9.265881475564337e-05,False
b2_s17115_m2_hajek_fp64,10,1.333521432163324e-05,9.428629365092198e-05,9.265881475564337e-05,False
b2_s17115_m2_hajek_fp64,11,1.778279410038923e-05,9.428629365092198e-05,9.265881475564337e-05,False
b2_s17115_m2_hajek_fp64,12,2.3713737056616554e-05,9.428629365092198e-05,9.265881475564337e-05,False
b2_s17115_m2_hajek_fp64,13,3.1622776601683795e-05,9.428629365092198e-05,9.265881475564337e-05,False
b2_s17115_m2_hajek_fp64,14,4.216965034285822e-05,9.428629365092198e-05,9.265881475564337e-05,False
b2_s17115_m2_hajek_fp64,15,5.623413251903491e-05,9.428629365092198e-05,9.265881475564337e-05,False
b2_s17115_m2_hajek_fp64,16,7.498942093324559e-05,9.428629365092198e-05,9.265881475564337e-05,False
b2_s17115_m2_hajek_fp64,17,0.0001,9.428629365092198e-05,9.265881475564337e-05,False
b2_s17115_m2_hajek_fp64,18,0.0001333521432163324,9.428629365092198e-05,9.265881475564337e-05,False
b2_s17115_m2_hajek_fp64,19,0.00017782794100389227,9.428629365092198e-05,9.265881475564337e-05,False
b2_s17115_m2_hajek_fp64,20,0.00023713737056616554,9.428629365092198e-05,9.265881475564337e-05,False
b2_s17115_m2_hajek_fp64,21,0.00031622776601683794,9.428629365092198e-05,9.265881475564337e-05,False
b2_s17115_m2_hajek_fp64,22,0.00042169650342858224,9.428629365092198e-05,9.265881475564337e-05,False
b2_s17115_m2_hajek_fp64,23,0.0005623413251903491,9.428629365092198e-05,9.265881475564337e-05,False
b2_s17115_m2_hajek_fp64,24,0.0007498942093324559,9.428629365092198e-05,9.265881475564337e-05,False
b2_s17115_m2_hajek_fp64,25,0.001,9.428629365092198e-05,9.265881475564337e-05,False
b2_s17115_m2_hajek_fp64,26,0.001333521432163324,9.428629365092198e-05,9.265881475564337e-05,False
b2_s17115_m2_hajek_fp64,27,0.0017782794100389228,9.428629365092198e-05,9.265881475564337e-05,False
b2_s17115_m2_hajek_fp64,28,0.0023713737056616554,9.428629365092198e-05,9.265881475564337e-05,False
b2_s17115_m2_hajek_fp64,29,0.0031622776601683794,9.571221156389475e-05,9.420770440006503e-05,False
b2_s17115_m2_hajek_fp64,30,0.004216965034285823,9.657799971202563e-05,9.483690494039764e-05,False
b2_s17115_m2_hajek_fp64,31,0.005623413251903491,9.766407763310526e-05,9.64685037707644e-05,False
b2_s17115_m2_hajek_fp64,32,0.007498942093324558,9.724566104671939e-05,9.616442483089154e-05,False
b2_s17115_m2_hajek_fp64,33,0.01,0.00013167443867753665,0.00012642552343644571,False
b2_s17115_m2_hajek_fp64,34,0.01333521432163324,0.00012825718286220512,0.0001237463029579265,False
b2_s17115_m2_hajek_fp64,35,0.01778279410038923,0.00026175016946907006,0.0003042605735497743,False
b2_s17115_m2_hajek_fp64,36,0.023713737056616554,0.00034518262629952535,0.0003853587472882782,False
b2_s17115_m2_hajek_fp64,37,0.03162277660168379,0.0005949323226860003,0.0006355103561933347,True
b2_s17115_m2_hajek_fp64,38,0.042169650342858224,0.0005949323226860003,0.0006355103561933347,True
b2_s17115_m2_hajek_fp64,39,0.05623413251903491,0.0005949323226860003,0.0006355103561933347,True
b2_s17115_m2_hajek_fp64,40,0.07498942093324558,0.0005949323226860003,0.0006355103561933347,True
b2_s17115_m2_hajek_fp64,41,0.1,0.0005949323226860003,0.0006355103561933347,True
b2_s17115_m2_hajek_fp64,42,0.1333521432163324,0.0005949323226860003,0.0006355103561933347,True
b2_s17115_m2_hajek_fp64,43,0.1778279410038923,0.0005949323226860003,0.0006355103561933347,True
b2_s17115_m2_hajek_fp64,44,0.23713737056616552,0.04600770960860741,0.04921352314428085,False
b2_s17115_m2_hajek_fp64,45,0.31622776601683794,0.04600770960860741,0.04921352314428085,False
b2_s17115_m2_hajek_fp64,46,0.4216965034285822,0.04600770960860741,0.04921352314428085,False
b2_s17115_m2_hajek_fp64,47,0.5623413251903491,0.04600770960860741,0.04921352314428085,False
b2_s17115_m2_hajek_fp64,48,0.7498942093324559,0.04600770960860741,0.04921352314428085,False
b2_s17115_m2_hajek_fp64,49,1.0,1.0,1.0,False
b2_s17116_h_both_fp64,0,0.0,4.310159136967548e-05,4.8080785472889476e-05,False
b2_s17116_h_both_fp64,1,1e-06,4.310159136967548e-05,4.8080785472889476e-05,False
b2_s17116_h_both_fp64,2,1.333521432163324e-06,4.310159136967548e-05,4.8080785472889476e-05,False
b2_s17116_h_both_fp64,3,1.778279410038923e-06,4.310159136967548e-05,4.8080785472889476e-05,False
b2_s17116_h_both_fp64,4,2.3713737056616552e-06,4.310159136967548e-05,4.8080785472889476e-05,False
b2_s17116_h_both_fp64,5,3.162277660168379e-06,4.310159136967548e-05,4.8080785472889476e-05,False
b2_s17116_h_both_fp64,6,4.216965034285822e-06,4.310159136967548e-05,4.8080785472889476e-05,False
b2_s17116_h_both_fp64,7,5.623413251903491e-06,4.310159136967548e-05,4.8080785472889476e-05,False
b2_s17116_h_both_fp64,8,7.498942093324558e-06,4.310159136967548e-05,4.8080785472889476e-05,False
b2_s17116_h_both_fp64,9,1e-05,4.310159136967548e-05,4.8080785472889476e-05,False
b2_s17116_h_both_fp64,10,1.333521432163324e-05,4.310159136967548e-05,4.8080785472889476e-05,False
b2_s17116_h_both_fp64,11,1.778279410038923e-05,4.310159136967548e-05,4.8080785472889476e-05,False
b2_s17116_h_both_fp64,12,2.3713737056616554e-05,4.310159136967548e-05,4.8080785472889476e-05,False
b2_s17116_h_both_fp64,13,3.1622776601683795e-05,4.310159136967548e-05,4.8080785472889476e-05,False
b2_s17116_h_both_fp64,14,4.216965034285822e-05,4.310159136967548e-05,4.8080785472889476e-05,False
b2_s17116_h_both_fp64,15,5.623413251903491e-05,4.310159136967548e-05,4.8080785472889476e-05,False
b2_s17116_h_both_fp64,16,7.498942093324559e-05,4.310159136967548e-05,4.8080785472889476e-05,False
b2_s17116_h_both_fp64,17,0.0001,4.310159136967548e-05,4.8080785472889476e-05,False
b2_s17116_h_both_fp64,18,0.0001333521432163324,4.310159136967548e-05,4.8080785472889476e-05,False
b2_s17116_h_both_fp64,19,0.00017782794100389227,4.310159136967548e-05,4.8080785472889476e-05,False
b2_s17116_h_both_fp64,20,0.00023713737056616554,4.3112088235754827e-05,4.808963860152956e-05,False
b2_s17116_h_both_fp64,21,0.00031622776601683794,4.3112088235754827e-05,4.808963860152956e-05,False
b2_s17116_h_both_fp64,22,0.00042169650342858224,4.3112088235754827e-05,4.808963860152956e-05,False
b2_s17116_h_both_fp64,23,0.0005623413251903491,4.3112088235754827e-05,4.808963860152956e-05,False
b2_s17116_h_both_fp64,24,0.0007498942093324559,4.316060421280407e-05,4.812767423464959e-05,False
b2_s17116_h_both_fp64,25,0.001,4.336485248691988e-05,4.8299938625906525e-05,False
b2_s17116_h_both_fp64,26,0.001333521432163324,4.198612807286465e-05,4.7269890805040705e-05,False
b2_s17116_h_both_fp64,27,0.0017782794100389228,4.1485184649766906e-05,4.68694487005621e-05,False
b2_s17116_h_both_fp64,28,0.0023713737056616554,4.2672068495117205e-05,4.851015566055163e-05,False
b2_s17116_h_both_fp64,29,0.0031622776601683794,3.854973337711538e-05,4.208219415496057e-05,False
b2_s17116_h_both_fp64,30,0.004216965034285823,3.854973337711538e-05,4.208219415496057e-05,False
b2_s17116_h_both_fp64,31,0.005623413251903491,4.1199261140073646e-05,4.375830278142933e-05,False
b2_s17116_h_both_fp64,32,0.007498942093324558,9.540419080049267e-05,0.00010286048014535101,False
b2_s17116_h_both_fp64,33,0.01,0.0001224568218990125,0.0001266223303783796,False
b2_s17116_h_both_fp64,34,0.01333521432163324,0.00012223548566293895,0.0001262772005515831,False
b2_s17116_h_both_fp64,35,0.01778279410038923,0.0001420675026871399,0.00014631632660989783,False
b2_s17116_h_both_fp64,36,0.023713737056616554,0.0001924811107449688,0.00019556435166836027,True
b2_s17116_h_both_fp64,37,0.03162277660168379,0.0001924811107449688,0.00019556435166836027,True
b2_s17116_h_both_fp64,38,0.042169650342858224,0.0001924811107449688,0.00019556435166836027,True
b2_s17116_h_both_fp64,39,0.05623413251903491,0.0001924811107449688,0.00019556435166836027,True
b2_s17116_h_both_fp64,40,0.07498942093324558,0.0001924811107449688,0.00019556435166836027,True
b2_s17116_h_both_fp64,41,0.1,0.0001924811107449688,0.00019556435166836027,True
b2_s17116_h_both_fp64,42,0.1333521432163324,0.0001924811107449688,0.00019556435166836027,True
b2_s17116_h_both_fp64,43,0.1778279410038923,0.0001924811107449688,0.00019556435166836027,True
b2_s17116_h_both_fp64,44,0.23713737056616552,0.04559217182952443,0.04860503955164469,False
b2_s17116_h_both_fp64,45,0.31622776601683794,0.04559217182952443,0.04860503955164469,False
b2_s17116_h_both_fp64,46,0.4216965034285822,0.04559217182952443,0.04860503955164469,False
b2_s17116_h_both_fp64,47,0.5623413251903491,0.04559217182952443,0.04860503955164469,False
b2_s17116_h_both_fp64,48,0.7498942093324559,0.04559217182952443,0.04860503955164469,False
b2_s17116_h_both_fp64,49,1.0,1.0,1.0,False
b2_s17116_m2_hajek_fp64,0,0.0,5.240826214536935e-05,5.684384592481453e-05,False
b2_s17116_m2_hajek_fp64,1,1e-06,5.240826214536935e-05,5.684384592481453e-05,False
b2_s17116_m2_hajek_fp64,2,1.333521432163324e-06,5.240826214536935e-05,5.684384592481453e-05,False
b2_s17116_m2_hajek_fp64,3,1.778279410038923e-06,5.240826214536935e-05,5.684384592481453e-05,False
b2_s17116_m2_hajek_fp64,4,2.3713737056616552e-06,5.240826214536935e-05,5.684384592481453e-05,False
b2_s17116_m2_hajek_fp64,5,3.162277660168379e-06,5.240826214536935e-05,5.684384592481453e-05,False
b2_s17116_m2_hajek_fp64,6,4.216965034285822e-06,5.240826214536935e-05,5.684384592481453e-05,False
b2_s17116_m2_hajek_fp64,7,5.623413251903491e-06,5.240826214536935e-05,5.684384592481453e-05,False
b2_s17116_m2_hajek_fp64,8,7.498942093324558e-06,5.240826214536935e-05,5.684384592481453e-05,False
b2_s17116_m2_hajek_fp64,9,1e-05,5.240826214536935e-05,5.684384592481453e-05,False
b2_s17116_m2_hajek_fp64,10,1.333521432163324e-05,5.240826214536935e-05,5.684384592481453e-05,False
b2_s17116_m2_hajek_fp64,11,1.778279410038923e-05,5.240826214536935e-05,5.684384592481453e-05,False
b2_s17116_m2_hajek_fp64,12,2.3713737056616554e-05,5.240826214536935e-05,5.684384592481453e-05,False
b2_s17116_m2_hajek_fp64,13,3.1622776601683795e-05,5.240826214536935e-05,5.684384592481453e-05,False
b2_s17116_m2_hajek_fp64,14,4.216965034285822e-05,5.240826214536935e-05,5.684384592481453e-05,False
b2_s17116_m2_hajek_fp64,15,5.623413251903491e-05,5.240826214536935e-05,5.684384592481453e-05,False
b2_s17116_m2_hajek_fp64,16,7.498942093324559e-05,5.240826214536935e-05,5.684384592481453e-05,False
b2_s17116_m2_hajek_fp64,17,0.0001,5.240826214536935e-05,5.684384592481453e-05,False
b2_s17116_m2_hajek_fp64,18,0.0001333521432163324,5.240826214536935e-05,5.684384592481453e-05,False
b2_s17116_m2_hajek_fp64,19,0.00017782794100389227,5.240826214536935e-05,5.684384592481453e-05,False
b2_s17116_m2_hajek_fp64,20,0.00023713737056616554,5.240826214536935e-05,5.684384592481453e-05,False
b2_s17116_m2_hajek_fp64,21,0.00031622776601683794,5.240826214536935e-05,5.684384592481453e-05,False
b2_s17116_m2_hajek_fp64,22,0.00042169650342858224,5.240826214536935e-05,5.684384592481453e-05,False
b2_s17116_m2_hajek_fp64,23,0.0005623413251903491,5.240826214536935e-05,5.684384592481453e-05,False
b2_s17116_m2_hajek_fp64,24,0.0007498942093324559,5.237208535902812e-05,5.6803840352023304e-05,False
b2_s17116_m2_hajek_fp64,25,0.001,5.232560552415912e-05,5.676924127641718e-05,False
b2_s17116_m2_hajek_fp64,26,0.001333521432163324,5.232560552415912e-05,5.676924127641718e-05,False
b2_s17116_m2_hajek_fp64,27,0.0017782794100389228,5.2127907769558766e-05,5.6594693864507206e-05,False
b2_s17116_m2_hajek_fp64,28,0.0023713737056616554,5.142782917246499e-05,5.5970110863595e-05,False
b2_s17116_m2_hajek_fp64,29,0.0031622776601683794,5.058312843273239e-05,5.521432640444642e-05,False
b2_s17116_m2_hajek_fp64,30,0.004216965034285823,5.2064307225335356e-05,5.674640306663473e-05,False
b2_s17116_m2_hajek_fp64,31,0.005623413251903491,5.2125639772970054e-05,5.68005535929122e-05,False
b2_s17116_m2_hajek_fp64,32,0.007498942093324558,4.7558239614619725e-05,5.0573654262455606e-05,False
b2_s17116_m2_hajek_fp64,33,0.01,0.00010252830809007886,0.00011438007172447849,False
b2_s17116_m2_hajek_fp64,34,0.01333521432163324,0.00017087734603675066,0.00018376932604156782,False
b2_s17116_m2_hajek_fp64,35,0.01778279410038923,0.00017087734603675066,0.00018376932604156782,False
b2_s17116_m2_hajek_fp64,36,0.023713737056616554,0.00024059035416827871,0.0002528689680495838,True
b2_s17116_m2_hajek_fp64,37,0.03162277660168379,0.00024059035416827871,0.0002528689680495838,True
b2_s17116_m2_hajek_fp64,38,0.042169650342858224,0.00024059035416827871,0.0002528689680495838,True
b2_s17116_m2_hajek_fp64,39,0.05623413251903491,0.00024059035416827871,0.0002528689680495838,True
b2_s17116_m2_hajek_fp64,40,0.07498942093324558,0.00024059035416827871,0.0002528689680495838,True
b2_s17116_m2_hajek_fp64,41,0.1,0.00024059035416827871,0.0002528689680495838,True
b2_s17116_m2_hajek_fp64,42,0.1333521432163324,0.00024059035416827871,0.0002528689680495838,True
b2_s17116_m2_hajek_fp64,43,0.1778279410038923,0.00024059035416827871,0.0002528689680495838,True
b2_s17116_m2_hajek_fp64,44,0.23713737056616552,0.046338536034358765,0.04863567340224058,False
b2_s17116_m2_hajek_fp64,45,0.31622776601683794,0.046338536034358765,0.04863567340224058,False
b2_s17116_m2_hajek_fp64,46,0.4216965034285822,0.046338536034358765,0.04863567340224058,False
b2_s17116_m2_hajek_fp64,47,0.5623413251903491,0.046338536034358765,0.04863567340224058,False
b2_s17116_m2_hajek_fp64,48,0.7498942093324559,0.046338536034358765,0.04863567340224058,False
b2_s17116_m2_hajek_fp64,49,1.0,1.0,1.0,False
b2_s17117_h_both_fp64,0,0.0,5.5438813327920394e-05,5.35241190909928e-05,False
b2_s17117_h_both_fp64,1,1e-06,5.5438813327920394e-05,5.35241190909928e-05,False
b2_s17117_h_both_fp64,2,1.333521432163324e-06,5.5438813327920394e-05,5.35241190909928e-05,False
b2_s17117_h_both_fp64,3,1.778279410038923e-06,5.5438813327920394e-05,5.35241190909928e-05,False
b2_s17117_h_both_fp64,4,2.3713737056616552e-06,5.5438813327920394e-05,5.35241190909928e-05,False
b2_s17117_h_both_fp64,5,3.162277660168379e-06,5.5438813327920394e-05,5.35241190909928e-05,False
b2_s17117_h_both_fp64,6,4.216965034285822e-06,5.5438813327920394e-05,5.35241190909928e-05,False
b2_s17117_h_both_fp64,7,5.623413251903491e-06,5.5438813327920394e-05,5.35241190909928e-05,False
b2_s17117_h_both_fp64,8,7.498942093324558e-06,5.5438813327920394e-05,5.35241190909928e-05,False
b2_s17117_h_both_fp64,9,1e-05,5.5438813327920394e-05,5.35241190909928e-05,False
b2_s17117_h_both_fp64,10,1.333521432163324e-05,5.5438813327920394e-05,5.35241190909928e-05,False
b2_s17117_h_both_fp64,11,1.778279410038923e-05,5.5438813327920394e-05,5.35241190909928e-05,False
b2_s17117_h_both_fp64,12,2.3713737056616554e-05,5.5438813327920394e-05,5.35241190909928e-05,False
b2_s17117_h_both_fp64,13,3.1622776601683795e-05,5.5438813327920394e-05,5.35241190909928e-05,False
b2_s17117_h_both_fp64,14,4.216965034285822e-05,5.5438813327920394e-05,5.35241190909928e-05,False
b2_s17117_h_both_fp64,15,5.623413251903491e-05,5.5438813327920394e-05,5.35241190909928e-05,False
b2_s17117_h_both_fp64,16,7.498942093324559e-05,5.5438813327920394e-05,5.35241190909928e-05,False
b2_s17117_h_both_fp64,17,0.0001,5.5438813327920394e-05,5.35241190909928e-05,False
b2_s17117_h_both_fp64,18,0.0001333521432163324,5.5438813327920394e-05,5.35241190909928e-05,False
b2_s17117_h_both_fp64,19,0.00017782794100389227,5.5438813327920394e-05,5.35241190909928e-05,False
b2_s17117_h_both_fp64,20,0.00023713737056616554,5.5438813327920394e-05,5.35241190909928e-05,False
b2_s17117_h_both_fp64,21,0.00031622776601683794,5.5438813327920394e-05,5.35241190909928e-05,False
b2_s17117_h_both_fp64,22,0.00042169650342858224,5.5438813327920394e-05,5.35241190909928e-05,False
b2_s17117_h_both_fp64,23,0.0005623413251903491,5.5438813327920394e-05,5.35241190909928e-05,False
b2_s17117_h_both_fp64,24,0.0007498942093324559,5.5438813327920394e-05,5.35241190909928e-05,False
b2_s17117_h_both_fp64,25,0.001,5.5438813327920394e-05,5.35241190909928e-05,False
b2_s17117_h_both_fp64,26,0.001333521432163324,5.549153703872445e-05,5.357165400307392e-05,False
b2_s17117_h_both_fp64,27,0.0017782794100389228,5.572648396345699e-05,5.378137570032322e-05,False
b2_s17117_h_both_fp64,28,0.0023713737056616554,5.580230778981166e-05,5.386938158242898e-05,False
b2_s17117_h_both_fp64,29,0.0031622776601683794,5.579167836510092e-05,5.385319618713803e-05,False
b2_s17117_h_both_fp64,30,0.004216965034285823,5.579167836510092e-05,5.385319618713803e-05,False
b2_s17117_h_both_fp64,31,0.005623413251903491,5.560272309600371e-05,5.361910047298211e-05,False
b2_s17117_h_both_fp64,32,0.007498942093324558,6.410134227692278e-05,5.844846257112705e-05,False
b2_s17117_h_both_fp64,33,0.01,0.00012609134122696533,0.0001236310958682057,False
b2_s17117_h_both_fp64,34,0.01333521432163324,0.00012609134122696533,0.0001236310958682057,False
b2_s17117_h_both_fp64,35,0.01778279410038923,0.00012883755564867076,0.00012674619247202604,False
b2_s17117_h_both_fp64,36,0.023713737056616554,0.0004879087510620226,0.0004933789946190216,False
b2_s17117_h_both_fp64,37,0.03162277660168379,0.000591925938171384,0.0005892481238877278,True
b2_s17117_h_both_fp64,38,0.042169650342858224,0.000591925938171384,0.0005892481238877278,True
b2_s17117_h_both_fp64,39,0.05623413251903491,0.000591925938171384,0.0005892481238877278,True
b2_s17117_h_both_fp64,40,0.07498942093324558,0.000591925938171384,0.0005892481238877278,True
b2_s17117_h_both_fp64,41,0.1,0.000591925938171384,0.0005892481238877278,True
b2_s17117_h_both_fp64,42,0.1333521432163324,0.000591925938171384,0.0005892481238877278,True
b2_s17117_h_both_fp64,43,0.1778279410038923,0.000591925938171384,0.0005892481238877278,True
b2_s17117_h_both_fp64,44,0.23713737056616552,0.04627575720003527,0.0501229992139942,False
b2_s17117_h_both_fp64,45,0.31622776601683794,0.04627575720003527,0.0501229992139942,False
b2_s17117_h_both_fp64,46,0.4216965034285822,0.04627575720003527,0.0501229992139942,False
b2_s17117_h_both_fp64,47,0.5623413251903491,0.04627575720003527,0.0501229992139942,False
b2_s17117_h_both_fp64,48,0.7498942093324559,0.04627575720003527,0.0501229992139942,False
b2_s17117_h_both_fp64,49,1.0,1.0,1.0,False
b2_s17117_m2_hajek_fp64,0,0.0,4.2430689511260485e-05,4.18119840714693e-05,False
b2_s17117_m2_hajek_fp64,1,1e-06,4.2430689511260485e-05,4.18119840714693e-05,False
b2_s17117_m2_hajek_fp64,2,1.333521432163324e-06,4.2430689511260485e-05,4.18119840714693e-05,False
b2_s17117_m2_hajek_fp64,3,1.778279410038923e-06,4.2430689511260485e-05,4.18119840714693e-05,False
b2_s17117_m2_hajek_fp64,4,2.3713737056616552e-06,4.2430689511260485e-05,4.18119840714693e-05,False
b2_s17117_m2_hajek_fp64,5,3.162277660168379e-06,4.2430689511260485e-05,4.18119840714693e-05,False
b2_s17117_m2_hajek_fp64,6,4.216965034285822e-06,4.2430689511260485e-05,4.18119840714693e-05,False
b2_s17117_m2_hajek_fp64,7,5.623413251903491e-06,4.2430689511260485e-05,4.18119840714693e-05,False
b2_s17117_m2_hajek_fp64,8,7.498942093324558e-06,4.2430689511260485e-05,4.18119840714693e-05,False
b2_s17117_m2_hajek_fp64,9,1e-05,4.2430689511260485e-05,4.18119840714693e-05,False
b2_s17117_m2_hajek_fp64,10,1.333521432163324e-05,4.2430689511260485e-05,4.18119840714693e-05,False
b2_s17117_m2_hajek_fp64,11,1.778279410038923e-05,4.2430689511260485e-05,4.18119840714693e-05,False
b2_s17117_m2_hajek_fp64,12,2.3713737056616554e-05,4.2430689511260485e-05,4.18119840714693e-05,False
b2_s17117_m2_hajek_fp64,13,3.1622776601683795e-05,4.2430689511260485e-05,4.18119840714693e-05,False
b2_s17117_m2_hajek_fp64,14,4.216965034285822e-05,4.2430689511260485e-05,4.18119840714693e-05,False
b2_s17117_m2_hajek_fp64,15,5.623413251903491e-05,4.2430689511260485e-05,4.18119840714693e-05,False
b2_s17117_m2_hajek_fp64,16,7.498942093324559e-05,4.2430689511260485e-05,4.18119840714693e-05,False
b2_s17117_m2_hajek_fp64,17,0.0001,4.2430689511260485e-05,4.18119840714693e-05,False
b2_s17117_m2_hajek_fp64,18,0.0001333521432163324,4.2430689511260485e-05,4.18119840714693e-05,False
b2_s17117_m2_hajek_fp64,19,0.00017782794100389227,4.2430689511260485e-05,4.18119840714693e-05,False
b2_s17117_m2_hajek_fp64,20,0.00023713737056616554,4.2430689511260485e-05,4.18119840714693e-05,False
b2_s17117_m2_hajek_fp64,21,0.00031622776601683794,4.2430689511260485e-05,4.18119840714693e-05,False
b2_s17117_m2_hajek_fp64,22,0.00042169650342858224,4.2430689511260485e-05,4.18119840714693e-05,False
b2_s17117_m2_hajek_fp64,23,0.0005623413251903491,4.2430689511260485e-05,4.18119840714693e-05,False
b2_s17117_m2_hajek_fp64,24,0.0007498942093324559,4.2430689511260485e-05,4.18119840714693e-05,False
b2_s17117_m2_hajek_fp64,25,0.001,4.245606249084037e-05,4.184000476504998e-05,False
b2_s17117_m2_hajek_fp64,26,0.001333521432163324,4.246380611210429e-05,4.185111554806749e-05,False
b2_s17117_m2_hajek_fp64,27,0.0017782794100389228,4.249962284999486e-05,4.1883112487928876e-05,False
b2_s17117_m2_hajek_fp64,28,0.0023713737056616554,4.2603545496445214e-05,4.197595194971531e-05,False
b2_s17117_m2_hajek_fp64,29,0.0031622776601683794,4.257506215462806e-05,4.195026414496563e-05,False
b2_s17117_m2_hajek_fp64,30,0.004216965034285823,4.213724162301912e-05,4.1658845239552015e-05,False
b2_s17117_m2_hajek_fp64,31,0.005623413251903491,4.213724162301912e-05,4.1658845239552015e-05,False
b2_s17117_m2_hajek_fp64,32,0.007498942093324558,4.150251992222075e-05,4.094228330930475e-05,False
b2_s17117_m2_hajek_fp64,33,0.01,4.4983123901194405e-05,4.413858520955184e-05,False
b2_s17117_m2_hajek_fp64,34,0.01333521432163324,0.0001498045707838163,0.00015275530557045346,False
b2_s17117_m2_hajek_fp64,35,0.01778279410038923,0.0002604623452165902,0.000269516077593519,False
b2_s17117_m2_hajek_fp64,36,0.023713737056616554,0.0003568507966425795,0.00033939360424134636,False
b2_s17117_m2_hajek_fp64,37,0.03162277660168379,0.0004067683981590593,0.0003843275295481512,True
b2_s17117_m2_hajek_fp64,38,0.042169650342858224,0.0004067683981590593,0.0003843275295481512,True
b2_s17117_m2_hajek_fp64,39,0.05623413251903491,0.0004067683981590593,0.0003843275295481512,True
b2_s17117_m2_hajek_fp64,40,0.07498942093324558,0.0004067683981590593,0.0003843275295481512,True
b2_s17117_m2_hajek_fp64,41,0.1,0.0004067683981590593,0.0003843275295481512,True
b2_s17117_m2_hajek_fp64,42,0.1333521432163324,0.0004067683981590593,0.0003843275295481512,True
b2_s17117_m2_hajek_fp64,43,0.1778279410038923,0.0004067683981590593,0.0003843275295481512,True
b2_s17117_m2_hajek_fp64,44,0.23713737056616552,0.04892608681068684,0.052298531315325324,False
b2_s17117_m2_hajek_fp64,45,0.31622776601683794,0.04892608681068684,0.052298531315325324,False
b2_s17117_m2_hajek_fp64,46,0.4216965034285822,0.04892608681068684,0.052298531315325324,False
b2_s17117_m2_hajek_fp64,47,0.5623413251903491,0.04892608681068684,0.052298531315325324,False
b2_s17117_m2_hajek_fp64,48,0.7498942093324559,0.04892608681068684,0.052298531315325324,False
b2_s17117_m2_hajek_fp64,49,1.0,1.0,1.0,False
b2_s17118_h_both_fp64,0,0.0,7.681705432703761e-05,7.477842803254557e-05,False
b2_s17118_h_both_fp64,1,1e-06,7.681705432703761e-05,7.477842803254557e-05,False
b2_s17118_h_both_fp64,2,1.333521432163324e-06,7.681705432703761e-05,7.477842803254557e-05,False
b2_s17118_h_both_fp64,3,1.778279410038923e-06,7.681705432703761e-05,7.477842803254557e-05,False
b2_s17118_h_both_fp64,4,2.3713737056616552e-06,7.681705432703761e-05,7.477842803254557e-05,False
b2_s17118_h_both_fp64,5,3.162277660168379e-06,7.681705432703761e-05,7.477842803254557e-05,False
b2_s17118_h_both_fp64,6,4.216965034285822e-06,7.681705432703761e-05,7.477842803254557e-05,False
b2_s17118_h_both_fp64,7,5.623413251903491e-06,7.681705432703761e-05,7.477842803254557e-05,False
b2_s17118_h_both_fp64,8,7.498942093324558e-06,7.681705432703761e-05,7.477842803254557e-05,False
b2_s17118_h_both_fp64,9,1e-05,7.681705432703761e-05,7.477842803254557e-05,False
b2_s17118_h_both_fp64,10,1.333521432163324e-05,7.681705432703761e-05,7.477842803254557e-05,False
b2_s17118_h_both_fp64,11,1.778279410038923e-05,7.681705432703761e-05,7.477842803254557e-05,False
b2_s17118_h_both_fp64,12,2.3713737056616554e-05,7.681705432703761e-05,7.477842803254557e-05,False
b2_s17118_h_both_fp64,13,3.1622776601683795e-05,7.681705432703761e-05,7.477842803254557e-05,False
b2_s17118_h_both_fp64,14,4.216965034285822e-05,7.681705432703761e-05,7.477842803254557e-05,False
b2_s17118_h_both_fp64,15,5.623413251903491e-05,7.681705432703761e-05,7.477842803254557e-05,False
b2_s17118_h_both_fp64,16,7.498942093324559e-05,7.681705432703761e-05,7.477842803254557e-05,False
b2_s17118_h_both_fp64,17,0.0001,7.681705432703761e-05,7.477842803254557e-05,False
b2_s17118_h_both_fp64,18,0.0001333521432163324,7.6845828738961e-05,7.481826458020472e-05,False
b2_s17118_h_both_fp64,19,0.00017782794100389227,7.6845828738961e-05,7.481826458020472e-05,False
b2_s17118_h_both_fp64,20,0.00023713737056616554,7.6845828738961e-05,7.481826458020472e-05,False
b2_s17118_h_both_fp64,21,0.00031622776601683794,7.6845828738961e-05,7.481826458020472e-05,False
b2_s17118_h_both_fp64,22,0.00042169650342858224,7.6845828738961e-05,7.481826458020472e-05,False
b2_s17118_h_both_fp64,23,0.0005623413251903491,7.6845828738961e-05,7.481826458020472e-05,False
b2_s17118_h_both_fp64,24,0.0007498942093324559,7.6845828738961e-05,7.481826458020472e-05,False
b2_s17118_h_both_fp64,25,0.001,7.729412481316731e-05,7.522625560072086e-05,False
b2_s17118_h_both_fp64,26,0.001333521432163324,7.74216982579052e-05,7.533218251261897e-05,False
b2_s17118_h_both_fp64,27,0.0017782794100389228,7.74216982579052e-05,7.533218251261897e-05,False
b2_s17118_h_both_fp64,28,0.0023713737056616554,7.771047126671344e-05,7.573197242869769e-05,False
b2_s17118_h_both_fp64,29,0.0031622776601683794,7.649029475837313e-05,7.404270698839974e-05,False
b2_s17118_h_both_fp64,30,0.004216965034285823,7.649029475837313e-05,7.404270698839974e-05,False
b2_s17118_h_both_fp64,31,0.005623413251903491,7.649029475837313e-05,7.404270698839974e-05,False
b2_s17118_h_both_fp64,32,0.007498942093324558,8.321628052391892e-05,7.872478805775486e-05,False
b2_s17118_h_both_fp64,33,0.01,0.00012149630355262546,0.00011356354864115384,False
b2_s17118_h_both_fp64,34,0.01333521432163324,0.00018624949480018247,0.00019087760106236638,False
b2_s17118_h_both_fp64,35,0.01778279410038923,0.00017734197580631498,0.00018499292251840428,True
b2_s17118_h_both_fp64,36,0.023713737056616554,0.00017734197580631498,0.00018499292251840428,True
b2_s17118_h_both_fp64,37,0.03162277660168379,0.00017734197580631498,0.00018499292251840428,True
b2_s17118_h_both_fp64,38,0.042169650342858224,0.00017734197580631498,0.00018499292251840428,True
b2_s17118_h_both_fp64,39,0.05623413251903491,0.00017734197580631498,0.00018499292251840428,True
b2_s17118_h_both_fp64,40,0.07498942093324558,0.00017734197580631498,0.00018499292251840428,True
b2_s17118_h_both_fp64,41,0.1,0.00017734197580631498,0.00018499292251840428,True
b2_s17118_h_both_fp64,42,0.1333521432163324,0.00017734197580631498,0.00018499292251840428,True
b2_s17118_h_both_fp64,43,0.1778279410038923,0.00017734197580631498,0.00018499292251840428,True
b2_s17118_h_both_fp64,44,0.23713737056616552,0.048210282348711095,0.051668100342687116,False
b2_s17118_h_both_fp64,45,0.31622776601683794,0.048210282348711095,0.051668100342687116,False
b2_s17118_h_both_fp64,46,0.4216965034285822,0.048210282348711095,0.051668100342687116,False
b2_s17118_h_both_fp64,47,0.5623413251903491,0.048210282348711095,0.051668100342687116,False
b2_s17118_h_both_fp64,48,0.7498942093324559,0.048210282348711095,0.051668100342687116,False
b2_s17118_h_both_fp64,49,1.0,1.0,1.0,False
b2_s17118_m2_hajek_fp64,0,0.0,8.965446859434534e-05,9.581211595797227e-05,False
b2_s17118_m2_hajek_fp64,1,1e-06,8.965446859434534e-05,9.581211595797227e-05,False
b2_s17118_m2_hajek_fp64,2,1.333521432163324e-06,8.965446859434534e-05,9.581211595797227e-05,False
b2_s17118_m2_hajek_fp64,3,1.778279410038923e-06,8.965446859434534e-05,9.581211595797227e-05,False
b2_s17118_m2_hajek_fp64,4,2.3713737056616552e-06,8.965446859434534e-05,9.581211595797227e-05,False
b2_s17118_m2_hajek_fp64,5,3.162277660168379e-06,8.965446859434534e-05,9.581211595797227e-05,False
b2_s17118_m2_hajek_fp64,6,4.216965034285822e-06,8.965446859434534e-05,9.581211595797227e-05,False
b2_s17118_m2_hajek_fp64,7,5.623413251903491e-06,8.965446859434534e-05,9.581211595797227e-05,False
b2_s17118_m2_hajek_fp64,8,7.498942093324558e-06,8.965446859434534e-05,9.581211595797227e-05,False
b2_s17118_m2_hajek_fp64,9,1e-05,8.965446859434534e-05,9.581211595797227e-05,False
b2_s17118_m2_hajek_fp64,10,1.333521432163324e-05,8.965446859434534e-05,9.581211595797227e-05,False
b2_s17118_m2_hajek_fp64,11,1.778279410038923e-05,8.965446859434534e-05,9.581211595797227e-05,False
b2_s17118_m2_hajek_fp64,12,2.3713737056616554e-05,8.965446859434534e-05,9.581211595797227e-05,False
b2_s17118_m2_hajek_fp64,13,3.1622776601683795e-05,8.965446859434534e-05,9.581211595797227e-05,False
b2_s17118_m2_hajek_fp64,14,4.216965034285822e-05,8.965446859434534e-05,9.581211595797227e-05,False
b2_s17118_m2_hajek_fp64,15,5.623413251903491e-05,8.965446859434534e-05,9.581211595797227e-05,False
b2_s17118_m2_hajek_fp64,16,7.498942093324559e-05,8.965446859434534e-05,9.581211595797227e-05,False
b2_s17118_m2_hajek_fp64,17,0.0001,8.965446859434534e-05,9.581211595797227e-05,False
b2_s17118_m2_hajek_fp64,18,0.0001333521432163324,8.965446859434534e-05,9.581211595797227e-05,False
b2_s17118_m2_hajek_fp64,19,0.00017782794100389227,8.965446859434534e-05,9.581211595797227e-05,False
b2_s17118_m2_hajek_fp64,20,0.00023713737056616554,8.965446859434534e-05,9.581211595797227e-05,False
b2_s17118_m2_hajek_fp64,21,0.00031622776601683794,8.965446859434534e-05,9.581211595797227e-05,False
b2_s17118_m2_hajek_fp64,22,0.00042169650342858224,8.965446859434534e-05,9.581211595797227e-05,False
b2_s17118_m2_hajek_fp64,23,0.0005623413251903491,8.965446859434534e-05,9.581211595797227e-05,False
b2_s17118_m2_hajek_fp64,24,0.0007498942093324559,8.965446859434534e-05,9.581211595797227e-05,False
b2_s17118_m2_hajek_fp64,25,0.001,8.965446859434534e-05,9.581211595797227e-05,False
b2_s17118_m2_hajek_fp64,26,0.001333521432163324,8.975018463474605e-05,9.589047737814436e-05,False
b2_s17118_m2_hajek_fp64,27,0.0017782794100389228,8.975018463474605e-05,9.589047737814436e-05,False
b2_s17118_m2_hajek_fp64,28,0.0023713737056616554,8.978653178761939e-05,9.592258726243655e-05,False
b2_s17118_m2_hajek_fp64,29,0.0031622776601683794,9.272978998706541e-05,9.927377657975139e-05,False
b2_s17118_m2_hajek_fp64,30,0.004216965034285823,9.499220635627234e-05,0.00010118797026578889,False
b2_s17118_m2_hajek_fp64,31,0.005623413251903491,9.18448196327475e-05,9.760436052087414e-05,False
b2_s17118_m2_hajek_fp64,32,0.007498942093324558,9.36050180532694e-05,9.960270031761851e-05,False
b2_s17118_m2_hajek_fp64,33,0.01,0.00011061103873621733,0.00012214494815997168,False
b2_s17118_m2_hajek_fp64,34,0.01333521432163324,0.00020801023171819664,0.00022344975931103443,False
b2_s17118_m2_hajek_fp64,35,0.01778279410038923,0.00020801023171819664,0.00022344975931103443,False
b2_s17118_m2_hajek_fp64,36,0.023713737056616554,0.00020801023171819664,0.00022344975931103443,False
b2_s17118_m2_hajek_fp64,37,0.03162277660168379,0.00024235473828611054,0.0002615501213172821,True
b2_s17118_m2_hajek_fp64,38,0.042169650342858224,0.00024235473828611054,0.0002615501213172821,True
b2_s17118_m2_hajek_fp64,39,0.05623413251903491,0.00024235473828611054,0.0002615501213172821,True
b2_s17118_m2_hajek_fp64,40,0.07498942093324558,0.00024235473828611054,0.0002615501213172821,True
b2_s17118_m2_hajek_fp64,41,0.1,0.00024235473828611054,0.0002615501213172821,True
b2_s17118_m2_hajek_fp64,42,0.1333521432163324,0.00024235473828611054,0.0002615501213172821,True
b2_s17118_m2_hajek_fp64,43,0.1778279410038923,0.00024235473828611054,0.0002615501213172821,True
b2_s17118_m2_hajek_fp64,44,0.23713737056616552,0.048719393687273176,0.05156694147120441,False
b2_s17118_m2_hajek_fp64,45,0.31622776601683794,0.048719393687273176,0.05156694147120441,False
b2_s17118_m2_hajek_fp64,46,0.4216965034285822,0.048719393687273176,0.05156694147120441,False
b2_s17118_m2_hajek_fp64,47,0.5623413251903491,0.048719393687273176,0.05156694147120441,False
b2_s17118_m2_hajek_fp64,48,0.7498942093324559,0.048719393687273176,0.05156694147120441,False
b2_s17118_m2_hajek_fp64,49,1.0,1.0,1.0,False
b2_s17119_h_both_fp64,0,0.0,5.6426301428469e-05,6.272121023196275e-05,False
b2_s17119_h_both_fp64,1,1e-06,5.6426301428469e-05,6.272121023196275e-05,False
b2_s17119_h_both_fp64,2,1.333521432163324e-06,5.6426301428469e-05,6.272121023196275e-05,False
b2_s17119_h_both_fp64,3,1.778279410038923e-06,5.6426301428469e-05,6.272121023196275e-05,False
b2_s17119_h_both_fp64,4,2.3713737056616552e-06,5.6426301428469e-05,6.272121023196275e-05,False
b2_s17119_h_both_fp64,5,3.162277660168379e-06,5.6426301428469e-05,6.272121023196275e-05,False
b2_s17119_h_both_fp64,6,4.216965034285822e-06,5.6426301428469e-05,6.272121023196275e-05,False
b2_s17119_h_both_fp64,7,5.623413251903491e-06,5.6426301428469e-05,6.272121023196275e-05,False
b2_s17119_h_both_fp64,8,7.498942093324558e-06,5.6426301428469e-05,6.272121023196275e-05,False
b2_s17119_h_both_fp64,9,1e-05,5.6426301428469e-05,6.272121023196275e-05,False
b2_s17119_h_both_fp64,10,1.333521432163324e-05,5.6426301428469e-05,6.272121023196275e-05,False
b2_s17119_h_both_fp64,11,1.778279410038923e-05,5.6426301428469e-05,6.272121023196275e-05,False
b2_s17119_h_both_fp64,12,2.3713737056616554e-05,5.6426301428469e-05,6.272121023196275e-05,False
b2_s17119_h_both_fp64,13,3.1622776601683795e-05,5.6426301428469e-05,6.272121023196275e-05,False
b2_s17119_h_both_fp64,14,4.216965034285822e-05,5.6426301428469e-05,6.272121023196275e-05,False
b2_s17119_h_both_fp64,15,5.623413251903491e-05,5.6426301428469e-05,6.272121023196275e-05,False
b2_s17119_h_both_fp64,16,7.498942093324559e-05,5.6426301428469e-05,6.272121023196275e-05,False
b2_s17119_h_both_fp64,17,0.0001,5.6426301428469e-05,6.272121023196275e-05,False
b2_s17119_h_both_fp64,18,0.0001333521432163324,5.6426301428469e-05,6.272121023196275e-05,False
b2_s17119_h_both_fp64,19,0.00017782794100389227,5.6426301428469e-05,6.272121023196275e-05,False
b2_s17119_h_both_fp64,20,0.00023713737056616554,5.6426301428469e-05,6.272121023196275e-05,False
b2_s17119_h_both_fp64,21,0.00031622776601683794,5.6426301428469e-05,6.272121023196275e-05,False
b2_s17119_h_both_fp64,22,0.00042169650342858224,5.6426301428469e-05,6.272121023196275e-05,False
b2_s17119_h_both_fp64,23,0.0005623413251903491,5.643157514652621e-05,6.272486026478877e-05,False
b2_s17119_h_both_fp64,24,0.0007498942093324559,5.643157514652621e-05,6.272486026478877e-05,False
b2_s17119_h_both_fp64,25,0.001,5.643157514652621e-05,6.272486026478877e-05,False
b2_s17119_h_both_fp64,26,0.001333521432163324,5.64305804934238e-05,6.272404346106247e-05,False
b2_s17119_h_both_fp64,27,0.0017782794100389228,5.64305804934238e-05,6.272404346106247e-05,False
b2_s17119_h_both_fp64,28,0.0023713737056616554,5.828855978083576e-05,6.547219172746355e-05,False
b2_s17119_h_both_fp64,29,0.0031622776601683794,5.8223188586885936e-05,6.539291333979033e-05,False
b2_s17119_h_both_fp64,30,0.004216965034285823,5.8112335981672146e-05,6.512615515541045e-05,False
b2_s17119_h_both_fp64,31,0.005623413251903491,5.707225634774865e-05,6.434487615773609e-05,False
b2_s17119_h_both_fp64,32,0.007498942093324558,6.511820788032927e-05,7.02737160473023e-05,False
b2_s17119_h_both_fp64,33,0.01,8.410059576013015e-05,9.136163339988832e-05,False
b2_s17119_h_both_fp64,34,0.01333521432163324,0.0002564233400179531,0.00024285695060405598,False
b2_s17119_h_both_fp64,35,0.01778279410038923,0.000391778098631965,0.0004000499673580926,True
b2_s17119_h_both_fp64,36,0.023713737056616554,0.000391778098631965,0.0004000499673580926,True
b2_s17119_h_both_fp64,37,0.03162277660168379,0.000391778098631965,0.0004000499673580926,True
b2_s17119_h_both_fp64,38,0.042169650342858224,0.000391778098631965,0.0004000499673580926,True
b2_s17119_h_both_fp64,39,0.05623413251903491,0.000391778098631965,0.0004000499673580926,True
b2_s17119_h_both_fp64,40,0.07498942093324558,0.000391778098631965,0.0004000499673580926,True
b2_s17119_h_both_fp64,41,0.1,0.000391778098631965,0.0004000499673580926,True
b2_s17119_h_both_fp64,42,0.1333521432163324,0.000391778098631965,0.0004000499673580926,True
b2_s17119_h_both_fp64,43,0.1778279410038923,0.000391778098631965,0.0004000499673580926,True
b2_s17119_h_both_fp64,44,0.23713737056616552,0.04442111414890726,0.04666842476484052,False
b2_s17119_h_both_fp64,45,0.31622776601683794,0.04442111414890726,0.04666842476484052,False
b2_s17119_h_both_fp64,46,0.4216965034285822,0.04442111414890726,0.04666842476484052,False
b2_s17119_h_both_fp64,47,0.5623413251903491,0.04442111414890726,0.04666842476484052,False
b2_s17119_h_both_fp64,48,0.7498942093324559,0.04442111414890726,0.04666842476484052,False
b2_s17119_h_both_fp64,49,1.0,1.0,1.0,False
b2_s17119_m2_hajek_fp64,0,0.0,6.375146513186211e-05,7.123493209415624e-05,False
b2_s17119_m2_hajek_fp64,1,1e-06,6.375146513186211e-05,7.123493209415624e-05,False
b2_s17119_m2_hajek_fp64,2,1.333521432163324e-06,6.375146513186211e-05,7.123493209415624e-05,False
b2_s17119_m2_hajek_fp64,3,1.778279410038923e-06,6.375146513186211e-05,7.123493209415624e-05,False
b2_s17119_m2_hajek_fp64,4,2.3713737056616552e-06,6.375146513186211e-05,7.123493209415624e-05,False
b2_s17119_m2_hajek_fp64,5,3.162277660168379e-06,6.375146513186211e-05,7.123493209415624e-05,False
b2_s17119_m2_hajek_fp64,6,4.216965034285822e-06,6.375146513186211e-05,7.123493209415624e-05,False
b2_s17119_m2_hajek_fp64,7,5.623413251903491e-06,6.375146513186211e-05,7.123493209415624e-05,False
b2_s17119_m2_hajek_fp64,8,7.498942093324558e-06,6.375146513186211e-05,7.123493209415624e-05,False
b2_s17119_m2_hajek_fp64,9,1e-05,6.375146513186211e-05,7.123493209415624e-05,False
b2_s17119_m2_hajek_fp64,10,1.333521432163324e-05,6.375146513186211e-05,7.123493209415624e-05,False
b2_s17119_m2_hajek_fp64,11,1.778279410038923e-05,6.375146513186211e-05,7.123493209415624e-05,False
b2_s17119_m2_hajek_fp64,12,2.3713737056616554e-05,6.375146513186211e-05,7.123493209415624e-05,False
b2_s17119_m2_hajek_fp64,13,3.1622776601683795e-05,6.375146513186211e-05,7.123493209415624e-05,False
b2_s17119_m2_hajek_fp64,14,4.216965034285822e-05,6.375146513186211e-05,7.123493209415624e-05,False
b2_s17119_m2_hajek_fp64,15,5.623413251903491e-05,6.375146513186211e-05,7.123493209415624e-05,False
b2_s17119_m2_hajek_fp64,16,7.498942093324559e-05,6.375146513186211e-05,7.123493209415624e-05,False
b2_s17119_m2_hajek_fp64,17,0.0001,6.375146513186211e-05,7.123493209415624e-05,False
b2_s17119_m2_hajek_fp64,18,0.0001333521432163324,6.375146513186211e-05,7.123493209415624e-05,False
b2_s17119_m2_hajek_fp64,19,0.00017782794100389227,6.375146513186211e-05,7.123493209415624e-05,False
b2_s17119_m2_hajek_fp64,20,0.00023713737056616554,6.375146513186211e-05,7.123493209415624e-05,False
b2_s17119_m2_hajek_fp64,21,0.00031622776601683794,6.375146513186211e-05,7.123493209415624e-05,False
b2_s17119_m2_hajek_fp64,22,0.00042169650342858224,6.375146513186211e-05,7.123493209415624e-05,False
b2_s17119_m2_hajek_fp64,23,0.0005623413251903491,6.375146513186211e-05,7.123493209415624e-05,False
b2_s17119_m2_hajek_fp64,24,0.0007498942093324559,6.375146513186211e-05,7.123493209415624e-05,False
b2_s17119_m2_hajek_fp64,25,0.001,6.375146513186211e-05,7.123493209415624e-05,False
b2_s17119_m2_hajek_fp64,26,0.001333521432163324,6.375146513186211e-05,7.123493209415624e-05,False
b2_s17119_m2_hajek_fp64,27,0.0017782794100389228,6.375146513186211e-05,7.123493209415624e-05,False
b2_s17119_m2_hajek_fp64,28,0.0023713737056616554,6.375146513186211e-05,7.123493209415624e-05,False
b2_s17119_m2_hajek_fp64,29,0.0031622776601683794,6.375146513186211e-05,7.123493209415624e-05,False
b2_s17119_m2_hajek_fp64,30,0.004216965034285823,6.397861960688228e-05,7.156420477491131e-05,False
b2_s17119_m2_hajek_fp64,31,0.005623413251903491,6.377673287149254e-05,7.003583861396685e-05,False
b2_s17119_m2_hajek_fp64,32,0.007498942093324558,6.377673287149254e-05,7.003583861396685e-05,False
b2_s17119_m2_hajek_fp64,33,0.01,0.00010976920113823557,0.00011438810326484008,False
b2_s17119_m2_hajek_fp64,34,0.01333521432163324,0.0001862354838327459,0.0002061114867832494,False
b2_s17119_m2_hajek_fp64,35,0.01778279410038923,0.0002846476374691601,0.00030256127384136036,True
b2_s17119_m2_hajek_fp64,36,0.023713737056616554,0.0002846476374691601,0.00030256127384136036,True
b2_s17119_m2_hajek_fp64,37,0.03162277660168379,0.0002846476374691601,0.00030256127384136036,True
b2_s17119_m2_hajek_fp64,38,0.042169650342858224,0.0002846476374691601,0.00030256127384136036,True
b2_s17119_m2_hajek_fp64,39,0.05623413251903491,0.0002846476374691601,0.00030256127384136036,True
b2_s17119_m2_hajek_fp64,40,0.07498942093324558,0.0002846476374691601,0.00030256127384136036,True
b2_s17119_m2_hajek_fp64,41,0.1,0.0002846476374691601,0.00030256127384136036,True
b2_s17119_m2_hajek_fp64,42,0.1333521432163324,0.0002846476374691601,0.00030256127384136036,True
b2_s17119_m2_hajek_fp64,43,0.1778279410038923,0.0002846476374691601,0.00030256127384136036,True
b2_s17119_m2_hajek_fp64,44,0.23713737056616552,0.0448852178389296,0.046778282825532556,False
b2_s17119_m2_hajek_fp64,45,0.31622776601683794,0.0448852178389296,0.046778282825532556,False
b2_s17119_m2_hajek_fp64,46,0.4216965034285822,0.0448852178389296,0.046778282825532556,False
b2_s17119_m2_hajek_fp64,47,0.5623413251903491,0.0448852178389296,0.046778282825532556,False
b2_s17119_m2_hajek_fp64,48,0.7498942093324559,0.0448852178389296,0.046778282825532556,False
b2_s17119_m2_hajek_fp64,49,1.0,1.0,1.0,False
b3_s17210_h_both_fp64,0,0.0,2.1288268934122215e-05,2.2467080016955586e-05,False
b3_s17210_h_both_fp64,1,1e-06,2.1288268934122215e-05,2.2467080016955586e-05,False
b3_s17210_h_both_fp64,2,1.333521432163324e-06,2.1288268934122215e-05,2.2467080016955586e-05,False
b3_s17210_h_both_fp64,3,1.778279410038923e-06,2.1288268934122215e-05,2.2467080016955586e-05,False
b3_s17210_h_both_fp64,4,2.3713737056616552e-06,2.1288268934122215e-05,2.2467080016955586e-05,False
b3_s17210_h_both_fp64,5,3.162277660168379e-06,2.1288268934122215e-05,2.2467080016955586e-05,False
b3_s17210_h_both_fp64,6,4.216965034285822e-06,2.1288268934122215e-05,2.2467080016955586e-05,False
b3_s17210_h_both_fp64,7,5.623413251903491e-06,2.1288268934122215e-05,2.2467080016955586e-05,False
b3_s17210_h_both_fp64,8,7.498942093324558e-06,2.1288268934122215e-05,2.2467080016955586e-05,False
b3_s17210_h_both_fp64,9,1e-05,2.1288268934122215e-05,2.2467080016955586e-05,False
b3_s17210_h_both_fp64,10,1.333521432163324e-05,2.1288268934122215e-05,2.2467080016955586e-05,False
b3_s17210_h_both_fp64,11,1.778279410038923e-05,2.1288268934122215e-05,2.2467080016955586e-05,False
b3_s17210_h_both_fp64,12,2.3713737056616554e-05,2.1288268934122215e-05,2.2467080016955586e-05,False
b3_s17210_h_both_fp64,13,3.1622776601683795e-05,2.1288268934122215e-05,2.2467080016955586e-05,False
b3_s17210_h_both_fp64,14,4.216965034285822e-05,2.1288268934122215e-05,2.2467080016955586e-05,False
b3_s17210_h_both_fp64,15,5.623413251903491e-05,2.1288268934122215e-05,2.2467080016955586e-05,False
b3_s17210_h_both_fp64,16,7.498942093324559e-05,2.1288268934122215e-05,2.2467080016955586e-05,False
b3_s17210_h_both_fp64,17,0.0001,2.1288268934122215e-05,2.2467080016955586e-05,False
b3_s17210_h_both_fp64,18,0.0001333521432163324,2.1288268934122215e-05,2.2467080016955586e-05,False
b3_s17210_h_both_fp64,19,0.00017782794100389227,2.1288268934122215e-05,2.2467080016955586e-05,False
b3_s17210_h_both_fp64,20,0.00023713737056616554,2.1282712812487056e-05,2.2459256727617107e-05,False
b3_s17210_h_both_fp64,21,0.00031622776601683794,2.1259886070228384e-05,2.244895540029852e-05,False
b3_s17210_h_both_fp64,22,0.00042169650342858224,2.1397821484289225e-05,2.2701712031502652e-05,False
b3_s17210_h_both_fp64,23,0.0005623413251903491,2.1397821484289225e-05,2.2701712031502652e-05,False
b3_s17210_h_both_fp64,24,0.0007498942093324559,2.1397821484289225e-05,2.2701712031502652e-05,False
b3_s17210_h_both_fp64,25,0.001,2.1397821484289225e-05,2.2701712031502652e-05,False
b3_s17210_h_both_fp64,26,0.001333521432163324,2.1397821484289225e-05,2.2701712031502652e-05,False
b3_s17210_h_both_fp64,27,0.0017782794100389228,2.0979613377483334e-05,2.1951362101744894e-05,False
b3_s17210_h_both_fp64,28,0.0023713737056616554,2.0979613377483334e-05,2.1951362101744894e-05,False
b3_s17210_h_both_fp64,29,0.0031622776601683794,2.6855326961597075e-05,2.554654430013701e-05,False
b3_s17210_h_both_fp64,30,0.004216965034285823,2.683202325779478e-05,2.512324788073774e-05,False
b3_s17210_h_both_fp64,31,0.005623413251903491,2.683202325779478e-05,2.512324788073774e-05,False
b3_s17210_h_both_fp64,32,0.007498942093324558,2.683202325779478e-05,2.512324788073774e-05,False
b3_s17210_h_both_fp64,33,0.01,8.110867351110834e-05,0.00010337989926128661,False
b3_s17210_h_both_fp64,34,0.01333521432163324,7.073412531599543e-05,7.652591173507234e-05,False
b3_s17210_h_both_fp64,35,0.01778279410038923,0.0001824247193644223,0.00024579065170051724,False
b3_s17210_h_both_fp64,36,0.023713737056616554,0.0002253290139926217,0.00029100410376896074,True
b3_s17210_h_both_fp64,37,0.03162277660168379,0.0002253290139926217,0.00029100410376896074,True
b3_s17210_h_both_fp64,38,0.042169650342858224,0.0002253290139926217,0.00029100410376896074,True
b3_s17210_h_both_fp64,39,0.05623413251903491,0.0002253290139926217,0.00029100410376896074,True
b3_s17210_h_both_fp64,40,0.07498942093324558,0.0002253290139926217,0.00029100410376896074,True
b3_s17210_h_both_fp64,41,0.1,0.0002253290139926217,0.00029100410376896074,True
b3_s17210_h_both_fp64,42,0.1333521432163324,0.0002253290139926217,0.00029100410376896074,True
b3_s17210_h_both_fp64,43,0.1778279410038923,0.0002253290139926217,0.00029100410376896074,True
b3_s17210_h_both_fp64,44,0.23713737056616552,0.0002253290139926217,0.00029100410376896074,True
b3_s17210_h_both_fp64,45,0.31622776601683794,0.07412787851698653,0.07765614778793632,False
b3_s17210_h_both_fp64,46,0.4216965034285822,0.07412787851698653,0.07765614778793632,False
b3_s17210_h_both_fp64,47,0.5623413251903491,0.07412787851698653,0.07765614778793632,False
b3_s17210_h_both_fp64,48,0.7498942093324559,0.07412787851698653,0.07765614778793632,False
b3_s17210_h_both_fp64,49,1.0,1.0,1.0,False
b3_s17210_m2_hajek_fp64,0,0.0,2.485255693358406e-05,2.788532344064171e-05,False
b3_s17210_m2_hajek_fp64,1,1e-06,2.485255693358406e-05,2.788532344064171e-05,False
b3_s17210_m2_hajek_fp64,2,1.333521432163324e-06,2.485255693358406e-05,2.788532344064171e-05,False
b3_s17210_m2_hajek_fp64,3,1.778279410038923e-06,2.485255693358406e-05,2.788532344064171e-05,False
b3_s17210_m2_hajek_fp64,4,2.3713737056616552e-06,2.485255693358406e-05,2.788532344064171e-05,False
b3_s17210_m2_hajek_fp64,5,3.162277660168379e-06,2.485255693358406e-05,2.788532344064171e-05,False
b3_s17210_m2_hajek_fp64,6,4.216965034285822e-06,2.485255693358406e-05,2.788532344064171e-05,False
b3_s17210_m2_hajek_fp64,7,5.623413251903491e-06,2.485255693358406e-05,2.788532344064171e-05,False
b3_s17210_m2_hajek_fp64,8,7.498942093324558e-06,2.485255693358406e-05,2.788532344064171e-05,False
b3_s17210_m2_hajek_fp64,9,1e-05,2.485255693358406e-05,2.788532344064171e-05,False
b3_s17210_m2_hajek_fp64,10,1.333521432163324e-05,2.485263105822097e-05,2.7885389217161608e-05,False
b3_s17210_m2_hajek_fp64,11,1.778279410038923e-05,2.485263105822097e-05,2.7885389217161608e-05,False
b3_s17210_m2_hajek_fp64,12,2.3713737056616554e-05,2.485263105822097e-05,2.7885389217161608e-05,False
b3_s17210_m2_hajek_fp64,13,3.1622776601683795e-05,2.485263105822097e-05,2.7885389217161608e-05,False
b3_s17210_m2_hajek_fp64,14,4.216965034285822e-05,2.485263105822097e-05,2.7885389217161608e-05,False
b3_s17210_m2_hajek_fp64,15,5.623413251903491e-05,2.485263105822097e-05,2.7885389217161608e-05,False
b3_s17210_m2_hajek_fp64,16,7.498942093324559e-05,2.485263105822097e-05,2.7885389217161608e-05,False
b3_s17210_m2_hajek_fp64,17,0.0001,2.4852242811379424e-05,2.7885110646334798e-05,False
b3_s17210_m2_hajek_fp64,18,0.0001333521432163324,2.4852242811379424e-05,2.7885110646334798e-05,False
b3_s17210_m2_hajek_fp64,19,0.00017782794100389227,2.4852242811379424e-05,2.7885110646334798e-05,False
b3_s17210_m2_hajek_fp64,20,0.00023713737056616554,2.4852242811379424e-05,2.7885110646334798e-05,False
b3_s17210_m2_hajek_fp64,21,0.00031622776601683794,2.4852242811379424e-05,2.7885110646334798e-05,False
b3_s17210_m2_hajek_fp64,22,0.00042169650342858224,2.481105486492041e-05,2.785727197318426e-05,False
b3_s17210_m2_hajek_fp64,23,0.0005623413251903491,2.5155933067290795e-05,2.8419771275561877e-05,False
b3_s17210_m2_hajek_fp64,24,0.0007498942093324559,2.511799592745136e-05,2.839775457694731e-05,False
b3_s17210_m2_hajek_fp64,25,0.001,2.5127984343307915e-05,2.8440909916686024e-05,False
b3_s17210_m2_hajek_fp64,26,0.001333521432163324,2.5127984343307915e-05,2.8440909916686024e-05,False
b3_s17210_m2_hajek_fp64,27,0.0017782794100389228,2.5521128026106557e-05,2.8573899816748936e-05,False
b3_s17210_m2_hajek_fp64,28,0.0023713737056616554,2.2117957692672105e-05,2.3331525547524777e-05,False
b3_s17210_m2_hajek_fp64,29,0.0031622776601683794,3.8652750949982755e-05,4.992486526012152e-05,False
b3_s17210_m2_hajek_fp64,30,0.004216965034285823,3.8652750949982755e-05,4.992486526012152e-05,False
b3_s17210_m2_hajek_fp64,31,0.005623413251903491,4.02766513633992e-05,5.188400398938686e-05,False
b3_s17210_m2_hajek_fp64,32,0.007498942093324558,5.201517187088722e-05,6.921949927785937e-05,False
b3_s17210_m2_hajek_fp64,33,0.01,0.00010133414850694786,0.0001155181973311004,False
b3_s17210_m2_hajek_fp64,34,0.01333521432163324,0.00010133414850694786,0.0001155181973311004,False
b3_s17210_m2_hajek_fp64,35,0.01778279410038923,0.0002805243574676893,0.0003735774951411891,False
b3_s17210_m2_hajek_fp64,36,0.023713737056616554,0.0002950656454171768,0.00038602068245809367,True
b3_s17210_m2_hajek_fp64,37,0.03162277660168379,0.0002950656454171768,0.00038602068245809367,True
b3_s17210_m2_hajek_fp64,38,0.042169650342858224,0.0002950656454171768,0.00038602068245809367,True
b3_s17210_m2_hajek_fp64,39,0.05623413251903491,0.0002950656454171768,0.00038602068245809367,True
b3_s17210_m2_hajek_fp64,40,0.07498942093324558,0.0002950656454171768,0.00038602068245809367,True
b3_s17210_m2_hajek_fp64,41,0.1,0.0002950656454171768,0.00038602068245809367,True
b3_s17210_m2_hajek_fp64,42,0.1333521432163324,0.0002950656454171768,0.00038602068245809367,True
b3_s17210_m2_hajek_fp64,43,0.1778279410038923,0.0002950656454171768,0.00038602068245809367,True
b3_s17210_m2_hajek_fp64,44,0.23713737056616552,0.0002950656454171768,0.00038602068245809367,True
b3_s17210_m2_hajek_fp64,45,0.31622776601683794,0.07080223065718409,0.07650259375493318,False
b3_s17210_m2_hajek_fp64,46,0.4216965034285822,0.07080223065718409,0.07650259375493318,False
b3_s17210_m2_hajek_fp64,47,0.5623413251903491,0.07080223065718409,0.07650259375493318,False
b3_s17210_m2_hajek_fp64,48,0.7498942093324559,0.07080223065718409,0.07650259375493318,False
b3_s17210_m2_hajek_fp64,49,1.0,1.0,1.0,False
b3_s17211_h_both_fp64,0,0.0,3.238932064421545e-05,3.054639206224903e-05,False
b3_s17211_h_both_fp64,1,1e-06,3.238932064421545e-05,3.054639206224903e-05,False
b3_s17211_h_both_fp64,2,1.333521432163324e-06,3.238932064421545e-05,3.054639206224903e-05,False
b3_s17211_h_both_fp64,3,1.778279410038923e-06,3.238932064421545e-05,3.054639206224903e-05,False
b3_s17211_h_both_fp64,4,2.3713737056616552e-06,3.238932064421545e-05,3.054639206224903e-05,False
b3_s17211_h_both_fp64,5,3.162277660168379e-06,3.238932064421545e-05,3.054639206224903e-05,False
b3_s17211_h_both_fp64,6,4.216965034285822e-06,3.238932064421545e-05,3.054639206224903e-05,False
b3_s17211_h_both_fp64,7,5.623413251903491e-06,3.238932064421545e-05,3.054639206224903e-05,False
b3_s17211_h_both_fp64,8,7.498942093324558e-06,3.238932064421545e-05,3.054639206224903e-05,False
b3_s17211_h_both_fp64,9,1e-05,3.238932064421545e-05,3.054639206224903e-05,False
b3_s17211_h_both_fp64,10,1.333521432163324e-05,3.238932064421545e-05,3.054639206224903e-05,False
b3_s17211_h_both_fp64,11,1.778279410038923e-05,3.238932064421545e-05,3.054639206224903e-05,False
b3_s17211_h_both_fp64,12,2.3713737056616554e-05,3.238932064421545e-05,3.054639206224903e-05,False
b3_s17211_h_both_fp64,13,3.1622776601683795e-05,3.238932064421545e-05,3.054639206224903e-05,False
b3_s17211_h_both_fp64,14,4.216965034285822e-05,3.238932064421545e-05,3.054639206224903e-05,False
b3_s17211_h_both_fp64,15,5.623413251903491e-05,3.238932064421545e-05,3.054639206224903e-05,False
b3_s17211_h_both_fp64,16,7.498942093324559e-05,3.238932064421545e-05,3.054639206224903e-05,False
b3_s17211_h_both_fp64,17,0.0001,3.238932064421545e-05,3.054639206224903e-05,False
b3_s17211_h_both_fp64,18,0.0001333521432163324,3.238932064421545e-05,3.054639206224903e-05,False
b3_s17211_h_both_fp64,19,0.00017782794100389227,3.238932064421545e-05,3.054639206224903e-05,False
b3_s17211_h_both_fp64,20,0.00023713737056616554,3.238932064421545e-05,3.054639206224903e-05,False
b3_s17211_h_both_fp64,21,0.00031622776601683794,3.238932064421545e-05,3.054639206224903e-05,False
b3_s17211_h_both_fp64,22,0.00042169650342858224,3.238932064421545e-05,3.054639206224903e-05,False
b3_s17211_h_both_fp64,23,0.0005623413251903491,3.238932064421545e-05,3.054639206224903e-05,False
b3_s17211_h_both_fp64,24,0.0007498942093324559,3.238932064421545e-05,3.054639206224903e-05,False
b3_s17211_h_both_fp64,25,0.001,3.238932064421545e-05,3.054639206224903e-05,False
b3_s17211_h_both_fp64,26,0.001333521432163324,3.238932064421545e-05,3.054639206224903e-05,False
b3_s17211_h_both_fp64,27,0.0017782794100389228,3.238932064421545e-05,3.054639206224903e-05,False
b3_s17211_h_both_fp64,28,0.0023713737056616554,3.238932064421545e-05,3.054639206224903e-05,False
b3_s17211_h_both_fp64,29,0.0031622776601683794,3.238932064421545e-05,3.054639206224903e-05,False
b3_s17211_h_both_fp64,30,0.004216965034285823,3.238932064421545e-05,3.054639206224903e-05,False
b3_s17211_h_both_fp64,31,0.005623413251903491,3.238932064421545e-05,3.054639206224903e-05,False
b3_s17211_h_both_fp64,32,0.007498942093324558,3.238932064421545e-05,3.054639206224903e-05,False
b3_s17211_h_both_fp64,33,0.01,3.238932064421545e-05,3.054639206224903e-05,False
b3_s17211_h_both_fp64,34,0.01333521432163324,3.238932064421545e-05,3.054639206224903e-05,False
b3_s17211_h_both_fp64,35,0.01778279410038923,0.00021141728663385753,0.00024173498166837144,False
b3_s17211_h_both_fp64,36,0.023713737056616554,0.0009496511011582975,0.0008484255713425986,False
b3_s17211_h_both_fp64,37,0.03162277660168379,0.001341404020709816,0.00110593318862367,False
b3_s17211_h_both_fp64,38,0.042169650342858224,0.001582834654783693,0.0013353016563601222,True
b3_s17211_h_both_fp64,39,0.05623413251903491,0.001582834654783693,0.0013353016563601222,True
b3_s17211_h_both_fp64,40,0.07498942093324558,0.001582834654783693,0.0013353016563601222,True
b3_s17211_h_both_fp64,41,0.1,0.001582834654783693,0.0013353016563601222,True
b3_s17211_h_both_fp64,42,0.1333521432163324,0.001582834654783693,0.0013353016563601222,True
b3_s17211_h_both_fp64,43,0.1778279410038923,0.001582834654783693,0.0013353016563601222,True
b3_s17211_h_both_fp64,44,0.23713737056616552,0.001582834654783693,0.0013353016563601222,True
b3_s17211_h_both_fp64,45,0.31622776601683794,0.07736146642598173,0.08203452153229292,False
b3_s17211_h_both_fp64,46,0.4216965034285822,0.07736146642598173,0.08203452153229292,False
b3_s17211_h_both_fp64,47,0.5623413251903491,0.07736146642598173,0.08203452153229292,False
b3_s17211_h_both_fp64,48,0.7498942093324559,0.07736146642598173,0.08203452153229292,False
b3_s17211_h_both_fp64,49,1.0,1.0,1.0,False
b3_s17211_m2_hajek_fp64,0,0.0,3.70871018963045e-05,3.69183303935988e-05,False
b3_s17211_m2_hajek_fp64,1,1e-06,3.70871018963045e-05,3.69183303935988e-05,False
b3_s17211_m2_hajek_fp64,2,1.333521432163324e-06,3.70871018963045e-05,3.69183303935988e-05,False
b3_s17211_m2_hajek_fp64,3,1.778279410038923e-06,3.70871018963045e-05,3.69183303935988e-05,False
b3_s17211_m2_hajek_fp64,4,2.3713737056616552e-06,3.70871018963045e-05,3.69183303935988e-05,False
b3_s17211_m2_hajek_fp64,5,3.162277660168379e-06,3.70871018963045e-05,3.69183303935988e-05,False
b3_s17211_m2_hajek_fp64,6,4.216965034285822e-06,3.70871018963045e-05,3.69183303935988e-05,False
b3_s17211_m2_hajek_fp64,7,5.623413251903491e-06,3.70871018963045e-05,3.69183303935988e-05,False
b3_s17211_m2_hajek_fp64,8,7.498942093324558e-06,3.70871018963045e-05,3.69183303935988e-05,False
b3_s17211_m2_hajek_fp64,9,1e-05,3.70871018963045e-05,3.69183303935988e-05,False
b3_s17211_m2_hajek_fp64,10,1.333521432163324e-05,3.70871018963045e-05,3.69183303935988e-05,False
b3_s17211_m2_hajek_fp64,11,1.778279410038923e-05,3.70871018963045e-05,3.69183303935988e-05,False
b3_s17211_m2_hajek_fp64,12,2.3713737056616554e-05,3.70871018963045e-05,3.69183303935988e-05,False
b3_s17211_m2_hajek_fp64,13,3.1622776601683795e-05,3.70871018963045e-05,3.69183303935988e-05,False
b3_s17211_m2_hajek_fp64,14,4.216965034285822e-05,3.70871018963045e-05,3.69183303935988e-05,False
b3_s17211_m2_hajek_fp64,15,5.623413251903491e-05,3.70871018963045e-05,3.69183303935988e-05,False
b3_s17211_m2_hajek_fp64,16,7.498942093324559e-05,3.70871018963045e-05,3.69183303935988e-05,False
b3_s17211_m2_hajek_fp64,17,0.0001,3.70871018963045e-05,3.69183303935988e-05,False
b3_s17211_m2_hajek_fp64,18,0.0001333521432163324,3.70871018963045e-05,3.69183303935988e-05,False
b3_s17211_m2_hajek_fp64,19,0.00017782794100389227,3.70871018963045e-05,3.69183303935988e-05,False
b3_s17211_m2_hajek_fp64,20,0.00023713737056616554,3.70871018963045e-05,3.69183303935988e-05,False
b3_s17211_m2_hajek_fp64,21,0.00031622776601683794,3.70871018963045e-05,3.69183303935988e-05,False
b3_s17211_m2_hajek_fp64,22,0.00042169650342858224,3.70871018963045e-05,3.69183303935988e-05,False
b3_s17211_m2_hajek_fp64,23,0.0005623413251903491,3.688671383832364e-05,3.67432112923824e-05,False
b3_s17211_m2_hajek_fp64,24,0.0007498942093324559,3.688671383832364e-05,3.67432112923824e-05,False
b3_s17211_m2_hajek_fp64,25,0.001,3.688671383832364e-05,3.67432112923824e-05,False
b3_s17211_m2_hajek_fp64,26,0.001333521432163324,3.691010369167071e-05,3.677067036204434e-05,False
b3_s17211_m2_hajek_fp64,27,0.0017782794100389228,3.6804323120944906e-05,3.670054713066422e-05,False
b3_s17211_m2_hajek_fp64,28,0.0023713737056616554,3.6670469019839764e-05,3.7048423770873124e-05,False
b3_s17211_m2_hajek_fp64,29,0.0031622776601683794,3.6670469019839764e-05,3.7048423770873124e-05,False
b3_s17211_m2_hajek_fp64,30,0.004216965034285823,3.6670469019839764e-05,3.7048423770873124e-05,False
b3_s17211_m2_hajek_fp64,31,0.005623413251903491,3.6670469019839764e-05,3.7048423770873124e-05,False
b3_s17211_m2_hajek_fp64,32,0.007498942093324558,3.6670469019839764e-05,3.7048423770873124e-05,False
b3_s17211_m2_hajek_fp64,33,0.01,3.6670469019839764e-05,3.7048423770873124e-05,False
b3_s17211_m2_hajek_fp64,34,0.01333521432163324,3.6670469019839764e-05,3.7048423770873124e-05,False
b3_s17211_m2_hajek_fp64,35,0.01778279410038923,0.00010442372566469046,0.0001560956510038522,False
b3_s17211_m2_hajek_fp64,36,0.023713737056616554,0.0006377485679906344,0.0006894267612165376,False
b3_s17211_m2_hajek_fp64,37,0.03162277660168379,0.0011872486443758553,0.001582911773743737,False
b3_s17211_m2_hajek_fp64,38,0.042169650342858224,0.001264274866352274,0.001661845124445875,True
b3_s17211_m2_hajek_fp64,39,0.05623413251903491,0.001264274866352274,0.001661845124445875,True
b3_s17211_m2_hajek_fp64,40,0.07498942093324558,0.001264274866352274,0.001661845124445875,True
b3_s17211_m2_hajek_fp64,41,0.1,0.001264274866352274,0.001661845124445875,True
b3_s17211_m2_hajek_fp64,42,0.1333521432163324,0.001264274866352274,0.001661845124445875,True
b3_s17211_m2_hajek_fp64,43,0.1778279410038923,0.001264274866352274,0.001661845124445875,True
b3_s17211_m2_hajek_fp64,44,0.23713737056616552,0.001264274866352274,0.001661845124445875,True
b3_s17211_m2_hajek_fp64,45,0.31622776601683794,0.07274488642857602,0.08047092691352385,False
b3_s17211_m2_hajek_fp64,46,0.4216965034285822,0.07274488642857602,0.08047092691352385,False
b3_s17211_m2_hajek_fp64,47,0.5623413251903491,0.07274488642857602,0.08047092691352385,False
b3_s17211_m2_hajek_fp64,48,0.7498942093324559,0.07274488642857602,0.08047092691352385,False
b3_s17211_m2_hajek_fp64,49,1.0,1.0,1.0,False
b3_s17212_h_both_fp64,0,0.0,2.0349181009351813e-05,1.827966405917034e-05,False
b3_s17212_h_both_fp64,1,1e-06,2.0349181009351813e-05,1.827966405917034e-05,False
b3_s17212_h_both_fp64,2,1.333521432163324e-06,2.0349181009351813e-05,1.827966405917034e-05,False
b3_s17212_h_both_fp64,3,1.778279410038923e-06,2.0349181009351813e-05,1.827966405917034e-05,False
b3_s17212_h_both_fp64,4,2.3713737056616552e-06,2.0349181009351813e-05,1.827966405917034e-05,False
b3_s17212_h_both_fp64,5,3.162277660168379e-06,2.0349181009351813e-05,1.827966405917034e-05,False
b3_s17212_h_both_fp64,6,4.216965034285822e-06,2.0349181009351813e-05,1.827966405917034e-05,False
b3_s17212_h_both_fp64,7,5.623413251903491e-06,2.0349181009351813e-05,1.827966405917034e-05,False
b3_s17212_h_both_fp64,8,7.498942093324558e-06,2.0349181009351813e-05,1.827966405917034e-05,False
b3_s17212_h_both_fp64,9,1e-05,2.0349181009351813e-05,1.827966405917034e-05,False
b3_s17212_h_both_fp64,10,1.333521432163324e-05,2.0349181009351813e-05,1.827966405917034e-05,False
b3_s17212_h_both_fp64,11,1.778279410038923e-05,2.0349181009351813e-05,1.827966405917034e-05,False
b3_s17212_h_both_fp64,12,2.3713737056616554e-05,2.0349181009351813e-05,1.827966405917034e-05,False
b3_s17212_h_both_fp64,13,3.1622776601683795e-05,2.0349181009351813e-05,1.827966405917034e-05,False
b3_s17212_h_both_fp64,14,4.216965034285822e-05,2.0349181009351813e-05,1.827966405917034e-05,False
b3_s17212_h_both_fp64,15,5.623413251903491e-05,2.0349181009351813e-05,1.827966405917034e-05,False
b3_s17212_h_both_fp64,16,7.498942093324559e-05,2.0349181009351813e-05,1.827966405917034e-05,False
b3_s17212_h_both_fp64,17,0.0001,2.0349181009351813e-05,1.827966405917034e-05,False
b3_s17212_h_both_fp64,18,0.0001333521432163324,2.0349181009351813e-05,1.827966405917034e-05,False
b3_s17212_h_both_fp64,19,0.00017782794100389227,2.0349181009351813e-05,1.827966405917034e-05,False
b3_s17212_h_both_fp64,20,0.00023713737056616554,2.0349181009351813e-05,1.827966405917034e-05,False
b3_s17212_h_both_fp64,21,0.00031622776601683794,2.0349181009351813e-05,1.827966405917034e-05,False
b3_s17212_h_both_fp64,22,0.00042169650342858224,2.0349181009351813e-05,1.827966405917034e-05,False
b3_s17212_h_both_fp64,23,0.0005623413251903491,2.0349181009351813e-05,1.827966405917034e-05,False
b3_s17212_h_both_fp64,24,0.0007498942093324559,2.0349181009351813e-05,1.827966405917034e-05,False
b3_s17212_h_both_fp64,25,0.001,2.0349181009351813e-05,1.827966405917034e-05,False
b3_s17212_h_both_fp64,26,0.001333521432163324,2.0283529872899706e-05,1.815183585248606e-05,False
b3_s17212_h_both_fp64,27,0.0017782794100389228,2.0283529872899706e-05,1.815183585248606e-05,False
b3_s17212_h_both_fp64,28,0.0023713737056616554,2.0494844678533912e-05,1.825567064190821e-05,False
b3_s17212_h_both_fp64,29,0.0031622776601683794,2.019711753986366e-05,1.7963212367376418e-05,False
b3_s17212_h_both_fp64,30,0.004216965034285823,2.019711753986366e-05,1.7963212367376418e-05,False
b3_s17212_h_both_fp64,31,0.005623413251903491,3.096157373962698e-05,3.115861594273368e-05,False
b3_s17212_h_both_fp64,32,0.007498942093324558,5.252463258789944e-05,6.416730644791393e-05,False
b3_s17212_h_both_fp64,33,0.01,8.58069309144605e-05,9.667285463194398e-05,False
b3_s17212_h_both_fp64,34,0.01333521432163324,0.00014416879963025466,0.00016865980229348467,False
b3_s17212_h_both_fp64,35,0.01778279410038923,0.00014416879963025466,0.00016865980229348467,False
b3_s17212_h_both_fp64,36,0.023713737056616554,0.00014416879963025466,0.00016865980229348467,False
b3_s17212_h_both_fp64,37,0.03162277660168379,0.0004577968719705553,0.0005320467598047445,True
b3_s17212_h_both_fp64,38,0.042169650342858224,0.0004577968719705553,0.0005320467598047445,True
b3_s17212_h_both_fp64,39,0.05623413251903491,0.0004577968719705553,0.0005320467598047445,True
b3_s17212_h_both_fp64,40,0.07498942093324558,0.0004577968719705553,0.0005320467598047445,True
b3_s17212_h_both_fp64,41,0.1,0.0004577968719705553,0.0005320467598047445,True
b3_s17212_h_both_fp64,42,0.1333521432163324,0.0004577968719705553,0.0005320467598047445,True
b3_s17212_h_both_fp64,43,0.1778279410038923,0.0004577968719705553,0.0005320467598047445,True
b3_s17212_h_both_fp64,44,0.23713737056616552,0.0004577968719705553,0.0005320467598047445,True
b3_s17212_h_both_fp64,45,0.31622776601683794,0.07509955687130106,0.08213423665378446,False
b3_s17212_h_both_fp64,46,0.4216965034285822,0.07509955687130106,0.08213423665378446,False
b3_s17212_h_both_fp64,47,0.5623413251903491,0.07509955687130106,0.08213423665378446,False
b3_s17212_h_both_fp64,48,0.7498942093324559,0.07509955687130106,0.08213423665378446,False
b3_s17212_h_both_fp64,49,1.0,1.0,1.0,False
b3_s17212_m2_hajek_fp64,0,0.0,2.6719115566392372e-05,2.4156794974132137e-05,False
b3_s17212_m2_hajek_fp64,1,1e-06,2.6719115566392372e-05,2.4156794974132137e-05,False
b3_s17212_m2_hajek_fp64,2,1.333521432163324e-06,2.6719115566392372e-05,2.4156794974132137e-05,False
b3_s17212_m2_hajek_fp64,3,1.778279410038923e-06,2.6719115566392372e-05,2.4156794974132137e-05,False
b3_s17212_m2_hajek_fp64,4,2.3713737056616552e-06,2.6719115566392372e-05,2.4156794974132137e-05,False
b3_s17212_m2_hajek_fp64,5,3.162277660168379e-06,2.6719115566392372e-05,2.4156794974132137e-05,False
b3_s17212_m2_hajek_fp64,6,4.216965034285822e-06,2.6719115566392372e-05,2.4156794974132137e-05,False
b3_s17212_m2_hajek_fp64,7,5.623413251903491e-06,2.6719115566392372e-05,2.4156794974132137e-05,False
b3_s17212_m2_hajek_fp64,8,7.498942093324558e-06,2.6719115566392372e-05,2.4156794974132137e-05,False
b3_s17212_m2_hajek_fp64,9,1e-05,2.6719115566392372e-05,2.4156794974132137e-05,False
b3_s17212_m2_hajek_fp64,10,1.333521432163324e-05,2.6719115566392372e-05,2.4156794974132137e-05,False
b3_s17212_m2_hajek_fp64,11,1.778279410038923e-05,2.6719115566392372e-05,2.4156794974132137e-05,False
b3_s17212_m2_hajek_fp64,12,2.3713737056616554e-05,2.6719115566392372e-05,2.4156794974132137e-05,False
b3_s17212_m2_hajek_fp64,13,3.1622776601683795e-05,2.6719115566392372e-05,2.4156794974132137e-05,False
b3_s17212_m2_hajek_fp64,14,4.216965034285822e-05,2.6719115566392372e-05,2.4156794974132137e-05,False
b3_s17212_m2_hajek_fp64,15,5.623413251903491e-05,2.6719115566392372e-05,2.4156794974132137e-05,False
b3_s17212_m2_hajek_fp64,16,7.498942093324559e-05,2.6719115566392372e-05,2.4156794974132137e-05,False
b3_s17212_m2_hajek_fp64,17,0.0001,2.6719115566392372e-05,2.4156794974132137e-05,False
b3_s17212_m2_hajek_fp64,18,0.0001333521432163324,2.6719115566392372e-05,2.4156794974132137e-05,False
b3_s17212_m2_hajek_fp64,19,0.00017782794100389227,2.6719115566392372e-05,2.4156794974132137e-05,False
b3_s17212_m2_hajek_fp64,20,0.00023713737056616554,2.6719115566392372e-05,2.4156794974132137e-05,False
b3_s17212_m2_hajek_fp64,21,0.00031622776601683794,2.6741684226033518e-05,2.418468152981116e-05,False
b3_s17212_m2_hajek_fp64,22,0.00042169650342858224,2.6741684226033518e-05,2.418468152981116e-05,False
b3_s17212_m2_hajek_fp64,23,0.0005623413251903491,2.6779088020932562e-05,2.4217189465700685e-05,False
b3_s17212_m2_hajek_fp64,24,0.0007498942093324559,2.6779088020932562e-05,2.4217189465700685e-05,False
b3_s17212_m2_hajek_fp64,25,0.001,2.6779088020932562e-05,2.4217189465700685e-05,False
b3_s17212_m2_hajek_fp64,26,0.001333521432163324,2.6744383898855637e-05,2.4199264852818445e-05,False
b3_s17212_m2_hajek_fp64,27,0.0017782794100389228,2.692713207313905e-05,2.45051779077212e-05,False
b3_s17212_m2_hajek_fp64,28,0.0023713737056616554,2.7524670423066424e-05,2.491435818224087e-05,False
b3_s17212_m2_hajek_fp64,29,0.0031622776601683794,2.7166846426824352e-05,2.4496137553394785e-05,False
b3_s17212_m2_hajek_fp64,30,0.004216965034285823,2.7166846426824352e-05,2.4496137553394785e-05,False
b3_s17212_m2_hajek_fp64,31,0.005623413251903491,5.804151960709413e-05,6.791382391650227e-05,False
b3_s17212_m2_hajek_fp64,32,0.007498942093324558,7.448165041616372e-05,8.209143225845038e-05,False
b3_s17212_m2_hajek_fp64,33,0.01,7.448165041616372e-05,8.209143225845038e-05,False
b3_s17212_m2_hajek_fp64,34,0.01333521432163324,0.00011218709413827739,0.0001294062816067982,False
b3_s17212_m2_hajek_fp64,35,0.01778279410038923,0.00011939006527191673,0.0001383065024779757,False
b3_s17212_m2_hajek_fp64,36,0.023713737056616554,0.00011939006527191673,0.0001383065024779757,False
b3_s17212_m2_hajek_fp64,37,0.03162277660168379,0.0004364142195251141,0.0004890482496279942,True
b3_s17212_m2_hajek_fp64,38,0.042169650342858224,0.0004364142195251141,0.0004890482496279942,True
b3_s17212_m2_hajek_fp64,39,0.05623413251903491,0.0004364142195251141,0.0004890482496279942,True
b3_s17212_m2_hajek_fp64,40,0.07498942093324558,0.0004364142195251141,0.0004890482496279942,True
b3_s17212_m2_hajek_fp64,41,0.1,0.0004364142195251141,0.0004890482496279942,True
b3_s17212_m2_hajek_fp64,42,0.1333521432163324,0.0004364142195251141,0.0004890482496279942,True
b3_s17212_m2_hajek_fp64,43,0.1778279410038923,0.0004364142195251141,0.0004890482496279942,True
b3_s17212_m2_hajek_fp64,44,0.23713737056616552,0.0004364142195251141,0.0004890482496279942,True
b3_s17212_m2_hajek_fp64,45,0.31622776601683794,0.06874325512612324,0.07753169309293868,False
b3_s17212_m2_hajek_fp64,46,0.4216965034285822,0.06874325512612324,0.07753169309293868,False
b3_s17212_m2_hajek_fp64,47,0.5623413251903491,0.06874325512612324,0.07753169309293868,False
b3_s17212_m2_hajek_fp64,48,0.7498942093324559,0.06874325512612324,0.07753169309293868,False
b3_s17212_m2_hajek_fp64,49,1.0,1.0,1.0,False
b3_s17213_h_both_fp64,0,0.0,2.1856596095285893e-05,2.198077636458428e-05,False
b3_s17213_h_both_fp64,1,1e-06,2.1856596095285893e-05,2.198077636458428e-05,False
b3_s17213_h_both_fp64,2,1.333521432163324e-06,2.1856596095285893e-05,2.198077636458428e-05,False
b3_s17213_h_both_fp64,3,1.778279410038923e-06,2.1856596095285893e-05,2.198077636458428e-05,False
b3_s17213_h_both_fp64,4,2.3713737056616552e-06,2.1856596095285893e-05,2.198077636458428e-05,False
b3_s17213_h_both_fp64,5,3.162277660168379e-06,2.1856596095285893e-05,2.198077636458428e-05,False
b3_s17213_h_both_fp64,6,4.216965034285822e-06,2.1856596095285893e-05,2.198077636458428e-05,False
b3_s17213_h_both_fp64,7,5.623413251903491e-06,2.1856596095285893e-05,2.198077636458428e-05,False
b3_s17213_h_both_fp64,8,7.498942093324558e-06,2.1856596095285893e-05,2.198077636458428e-05,False
b3_s17213_h_both_fp64,9,1e-05,2.1856596095285893e-05,2.198077636458428e-05,False
b3_s17213_h_both_fp64,10,1.333521432163324e-05,2.1856596095285893e-05,2.198077636458428e-05,False
b3_s17213_h_both_fp64,11,1.778279410038923e-05,2.1856596095285893e-05,2.198077636458428e-05,False
b3_s17213_h_both_fp64,12,2.3713737056616554e-05,2.1856596095285893e-05,2.198077636458428e-05,False
b3_s17213_h_both_fp64,13,3.1622776601683795e-05,2.1856596095285893e-05,2.198077636458428e-05,False
b3_s17213_h_both_fp64,14,4.216965034285822e-05,2.1856596095285893e-05,2.198077636458428e-05,False
b3_s17213_h_both_fp64,15,5.623413251903491e-05,2.1856596095285893e-05,2.198077636458428e-05,False
b3_s17213_h_both_fp64,16,7.498942093324559e-05,2.1856596095285893e-05,2.198077636458428e-05,False
b3_s17213_h_both_fp64,17,0.0001,2.1854994101729484e-05,2.1979781962435722e-05,False
b3_s17213_h_both_fp64,18,0.0001333521432163324,2.1858366491955503e-05,2.1983745872940223e-05,False
b3_s17213_h_both_fp64,19,0.00017782794100389227,2.185550890057671e-05,2.1981029693841544e-05,False
b3_s17213_h_both_fp64,20,0.00023713737056616554,2.185550890057671e-05,2.1981029693841544e-05,False
b3_s17213_h_both_fp64,21,0.00031622776601683794,2.1834495810114022e-05,2.197253711556132e-05,False
b3_s17213_h_both_fp64,22,0.00042169650342858224,2.1834495810114022e-05,2.197253711556132e-05,False
b3_s17213_h_both_fp64,23,0.0005623413251903491,2.1834495810114022e-05,2.197253711556132e-05,False
b3_s17213_h_both_fp64,24,0.0007498942093324559,2.1834495810114022e-05,2.197253711556132e-05,False
b3_s17213_h_both_fp64,25,0.001,2.1834495810114022e-05,2.197253711556132e-05,False
b3_s17213_h_both_fp64,26,0.001333521432163324,2.1834495810114022e-05,2.197253711556132e-05,False
b3_s17213_h_both_fp64,27,0.0017782794100389228,2.1834495810114022e-05,2.197253711556132e-05,False
b3_s17213_h_both_fp64,28,0.0023713737056616554,2.1430394023126596e-05,2.122527162995665e-05,False
b3_s17213_h_both_fp64,29,0.0031622776601683794,2.3096498084763372e-05,2.274177532353869e-05,False
b3_s17213_h_both_fp64,30,0.004216965034285823,2.3168016027505155e-05,2.2874026384863612e-05,False
b3_s17213_h_both_fp64,31,0.005623413251903491,2.164644536555185e-05,2.006033618056438e-05,False
b3_s17213_h_both_fp64,32,0.007498942093324558,2.164644536555185e-05,2.006033618056438e-05,False
b3_s17213_h_both_fp64,33,0.01,6.905838790145331e-05,6.761398177441007e-05,False
b3_s17213_h_both_fp64,34,0.01333521432163324,6.721573595307656e-05,6.544812701716595e-05,False
b3_s17213_h_both_fp64,35,0.01778279410038923,6.721573595307656e-05,6.544812701716595e-05,False
b3_s17213_h_both_fp64,36,0.023713737056616554,0.0004086067078164078,0.0003974938630635848,False
b3_s17213_h_both_fp64,37,0.03162277660168379,0.0004537813903761624,0.000440433007361433,True
b3_s17213_h_both_fp64,38,0.042169650342858224,0.0004537813903761624,0.000440433007361433,True
b3_s17213_h_both_fp64,39,0.05623413251903491,0.0004537813903761624,0.000440433007361433,True
b3_s17213_h_both_fp64,40,0.07498942093324558,0.0004537813903761624,0.000440433007361433,True
b3_s17213_h_both_fp64,41,0.1,0.0004537813903761624,0.000440433007361433,True
b3_s17213_h_both_fp64,42,0.1333521432163324,0.0004537813903761624,0.000440433007361433,True
b3_s17213_h_both_fp64,43,0.1778279410038923,0.0004537813903761624,0.000440433007361433,True
b3_s17213_h_both_fp64,44,0.23713737056616552,0.0004537813903761624,0.000440433007361433,True
b3_s17213_h_both_fp64,45,0.31622776601683794,0.07065158963230947,0.07229545171020037,False
b3_s17213_h_both_fp64,46,0.4216965034285822,0.07065158963230947,0.07229545171020037,False
b3_s17213_h_both_fp64,47,0.5623413251903491,0.07065158963230947,0.07229545171020037,False
b3_s17213_h_both_fp64,48,0.7498942093324559,0.07065158963230947,0.07229545171020037,False
b3_s17213_h_both_fp64,49,1.0,1.0,1.0,False
b3_s17213_m2_hajek_fp64,0,0.0,2.7657935734620542e-05,2.6888467157066266e-05,False
b3_s17213_m2_hajek_fp64,1,1e-06,2.7657935734620542e-05,2.6888467157066266e-05,False
b3_s17213_m2_hajek_fp64,2,1.333521432163324e-06,2.7657935734620542e-05,2.6888467157066266e-05,False
b3_s17213_m2_hajek_fp64,3,1.778279410038923e-06,2.7657935734620542e-05,2.6888467157066266e-05,False
b3_s17213_m2_hajek_fp64,4,2.3713737056616552e-06,2.7657935734620542e-05,2.6888467157066266e-05,False
b3_s17213_m2_hajek_fp64,5,3.162277660168379e-06,2.7657935734620542e-05,2.6888467157066266e-05,False
b3_s17213_m2_hajek_fp64,6,4.216965034285822e-06,2.7657935734620542e-05,2.6888467157066266e-05,False
b3_s17213_m2_hajek_fp64,7,5.623413251903491e-06,2.7657935734620542e-05,2.6888467157066266e-05,False
b3_s17213_m2_hajek_fp64,8,7.498942093324558e-06,2.7657935734620542e-05,2.6888467157066266e-05,False
b3_s17213_m2_hajek_fp64,9,1e-05,2.7657935734620542e-05,2.6888467157066266e-05,False
b3_s17213_m2_hajek_fp64,10,1.333521432163324e-05,2.7657935734620542e-05,2.6888467157066266e-05,False
b3_s17213_m2_hajek_fp64,11,1.778279410038923e-05,2.7657935734620542e-05,2.6888467157066266e-05,False
b3_s17213_m2_hajek_fp64,12,2.3713737056616554e-05,2.7657935734620542e-05,2.6888467157066266e-05,False
b3_s17213_m2_hajek_fp64,13,3.1622776601683795e-05,2.7657935734620542e-05,2.6888467157066266e-05,False
b3_s17213_m2_hajek_fp64,14,4.216965034285822e-05,2.7657935734620542e-05,2.6888467157066266e-05,False
b3_s17213_m2_hajek_fp64,15,5.623413251903491e-05,2.7657935734620542e-05,2.6888467157066266e-05,False
b3_s17213_m2_hajek_fp64,16,7.498942093324559e-05,2.7657935734620542e-05,2.6888467157066266e-05,False
b3_s17213_m2_hajek_fp64,17,0.0001,2.7657935734620542e-05,2.6888467157066266e-05,False
b3_s17213_m2_hajek_fp64,18,0.0001333521432163324,2.7657935734620542e-05,2.6888467157066266e-05,False
b3_s17213_m2_hajek_fp64,19,0.00017782794100389227,2.7657935734620542e-05,2.6888467157066266e-05,False
b3_s17213_m2_hajek_fp64,20,0.00023713737056616554,2.7657935734620542e-05,2.6888467157066266e-05,False
b3_s17213_m2_hajek_fp64,21,0.00031622776601683794,2.7657935734620542e-05,2.6888467157066266e-05,False
b3_s17213_m2_hajek_fp64,22,0.00042169650342858224,2.7657935734620542e-05,2.6888467157066266e-05,False
b3_s17213_m2_hajek_fp64,23,0.0005623413251903491,2.7657935734620542e-05,2.6888467157066266e-05,False
b3_s17213_m2_hajek_fp64,24,0.0007498942093324559,2.7657935734620542e-05,2.6888467157066266e-05,False
b3_s17213_m2_hajek_fp64,25,0.001,2.7657935734620542e-05,2.6888467157066266e-05,False
b3_s17213_m2_hajek_fp64,26,0.001333521432163324,2.7657935734620542e-05,2.6888467157066266e-05,False
b3_s17213_m2_hajek_fp64,27,0.0017782794100389228,2.7657935734620542e-05,2.6888467157066266e-05,False
b3_s17213_m2_hajek_fp64,28,0.0023713737056616554,2.7657935734620542e-05,2.6888467157066266e-05,False
b3_s17213_m2_hajek_fp64,29,0.0031622776601683794,2.7657935734620542e-05,2.6888467157066266e-05,False
b3_s17213_m2_hajek_fp64,30,0.004216965034285823,2.7657935734620542e-05,2.6888467157066266e-05,False
b3_s17213_m2_hajek_fp64,31,0.005623413251903491,3.006529832089057e-05,2.936092646671599e-05,False
b3_s17213_m2_hajek_fp64,32,0.007498942093324558,6.104988209254391e-05,6.485280109218983e-05,False
b3_s17213_m2_hajek_fp64,33,0.01,6.082789002085366e-05,6.48118884186734e-05,False
b3_s17213_m2_hajek_fp64,34,0.01333521432163324,6.082789002085366e-05,6.48118884186734e-05,False
b3_s17213_m2_hajek_fp64,35,0.01778279410038923,6.082789002085366e-05,6.48118884186734e-05,False
b3_s17213_m2_hajek_fp64,36,0.023713737056616554,0.00016589693232047317,0.00024166029682517242,False
b3_s17213_m2_hajek_fp64,37,0.03162277660168379,0.0003445482818113488,0.0003876628872867677,True
b3_s17213_m2_hajek_fp64,38,0.042169650342858224,0.0003445482818113488,0.0003876628872867677,True
b3_s17213_m2_hajek_fp64,39,0.05623413251903491,0.0003445482818113488,0.0003876628872867677,True
b3_s17213_m2_hajek_fp64,40,0.07498942093324558,0.0003445482818113488,0.0003876628872867677,True
b3_s17213_m2_hajek_fp64,41,0.1,0.0003445482818113488,0.0003876628872867677,True
b3_s17213_m2_hajek_fp64,42,0.1333521432163324,0.0003445482818113488,0.0003876628872867677,True
b3_s17213_m2_hajek_fp64,43,0.1778279410038923,0.0003445482818113488,0.0003876628872867677,True
b3_s17213_m2_hajek_fp64,44,0.23713737056616552,0.0003445482818113488,0.0003876628872867677,True
b3_s17213_m2_hajek_fp64,45,0.31622776601683794,0.0654993259008229,0.07007387143057862,False
b3_s17213_m2_hajek_fp64,46,0.4216965034285822,0.0654993259008229,0.07007387143057862,False
b3_s17213_m2_hajek_fp64,47,0.5623413251903491,0.0654993259008229,0.07007387143057862,False
b3_s17213_m2_hajek_fp64,48,0.7498942093324559,0.0654993259008229,0.07007387143057862,False
b3_s17213_m2_hajek_fp64,49,1.0,1.0,1.0,False
b3_s17214_h_both_fp64,0,0.0,2.851967452144435e-05,2.9621194903541487e-05,False
b3_s17214_h_both_fp64,1,1e-06,2.851967452144435e-05,2.9621194903541487e-05,False
b3_s17214_h_both_fp64,2,1.333521432163324e-06,2.851967452144435e-05,2.9621194903541487e-05,False
b3_s17214_h_both_fp64,3,1.778279410038923e-06,2.851967452144435e-05,2.9621194903541487e-05,False
b3_s17214_h_both_fp64,4,2.3713737056616552e-06,2.851967452144435e-05,2.9621194903541487e-05,False
b3_s17214_h_both_fp64,5,3.162277660168379e-06,2.851967452144435e-05,2.9621194903541487e-05,False
b3_s17214_h_both_fp64,6,4.216965034285822e-06,2.851967452144435e-05,2.9621194903541487e-05,False
b3_s17214_h_both_fp64,7,5.623413251903491e-06,2.851967452144435e-05,2.9621194903541487e-05,False
b3_s17214_h_both_fp64,8,7.498942093324558e-06,2.851967452144435e-05,2.9621194903541487e-05,False
b3_s17214_h_both_fp64,9,1e-05,2.851967452144435e-05,2.9621194903541487e-05,False
b3_s17214_h_both_fp64,10,1.333521432163324e-05,2.851967452144435e-05,2.9621194903541487e-05,False
b3_s17214_h_both_fp64,11,1.778279410038923e-05,2.851967452144435e-05,2.9621194903541487e-05,False
b3_s17214_h_both_fp64,12,2.3713737056616554e-05,2.851967452144435e-05,2.9621194903541487e-05,False
b3_s17214_h_both_fp64,13,3.1622776601683795e-05,2.851967452144435e-05,2.9621194903541487e-05,False
b3_s17214_h_both_fp64,14,4.216965034285822e-05,2.851967452144435e-05,2.9621194903541487e-05,False
b3_s17214_h_both_fp64,15,5.623413251903491e-05,2.851967452144435e-05,2.9621194903541487e-05,False
b3_s17214_h_both_fp64,16,7.498942093324559e-05,2.851967452144435e-05,2.9621194903541487e-05,False
b3_s17214_h_both_fp64,17,0.0001,2.851967452144435e-05,2.9621194903541487e-05,False
b3_s17214_h_both_fp64,18,0.0001333521432163324,2.851967452144435e-05,2.9621194903541487e-05,False
b3_s17214_h_both_fp64,19,0.00017782794100389227,2.851967452144435e-05,2.9621194903541487e-05,False
b3_s17214_h_both_fp64,20,0.00023713737056616554,2.851967452144435e-05,2.9621194903541487e-05,False
b3_s17214_h_both_fp64,21,0.00031622776601683794,2.851967452144435e-05,2.9621194903541487e-05,False
b3_s17214_h_both_fp64,22,0.00042169650342858224,2.851967452144435e-05,2.9621194903541487e-05,False
b3_s17214_h_both_fp64,23,0.0005623413251903491,2.851967452144435e-05,2.9621194903541487e-05,False
b3_s17214_h_both_fp64,24,0.0007498942093324559,2.851967452144435e-05,2.9621194903541487e-05,False
b3_s17214_h_both_fp64,25,0.001,2.851967452144435e-05,2.9621194903541487e-05,False
b3_s17214_h_both_fp64,26,0.001333521432163324,2.851967452144435e-05,2.9621194903541487e-05,False
b3_s17214_h_both_fp64,27,0.0017782794100389228,2.851967452144435e-05,2.9621194903541487e-05,False
b3_s17214_h_both_fp64,28,0.0023713737056616554,2.851967452144435e-05,2.9621194903541487e-05,False
b3_s17214_h_both_fp64,29,0.0031622776601683794,3.2307003917062395e-05,3.589876924221573e-05,False
b3_s17214_h_both_fp64,30,0.004216965034285823,3.302393582759497e-05,3.696645344962337e-05,False
b3_s17214_h_both_fp64,31,0.005623413251903491,4.024523848560221e-05,4.3105473071470826e-05,False
b3_s17214_h_both_fp64,32,0.007498942093324558,4.024523848560221e-05,4.3105473071470826e-05,False
b3_s17214_h_both_fp64,33,0.01,3.763513263182335e-05,3.877917033480809e-05,False
b3_s17214_h_both_fp64,34,0.01333521432163324,5.025810351186878e-05,5.9701997424019906e-05,False
b3_s17214_h_both_fp64,35,0.01778279410038923,0.0001985325158060744,0.0001672653106645827,False
b3_s17214_h_both_fp64,36,0.023713737056616554,0.00063387475632586,0.0005556674992370523,True
b3_s17214_h_both_fp64,37,0.03162277660168379,0.00063387475632586,0.0005556674992370523,True
b3_s17214_h_both_fp64,38,0.042169650342858224,0.00063387475632586,0.0005556674992370523,True
b3_s17214_h_both_fp64,39,0.05623413251903491,0.00063387475632586,0.0005556674992370523,True
b3_s17214_h_both_fp64,40,0.07498942093324558,0.00063387475632586,0.0005556674992370523,True
b3_s17214_h_both_fp64,41,0.1,0.00063387475632586,0.0005556674992370523,True
b3_s17214_h_both_fp64,42,0.1333521432163324,0.00063387475632586,0.0005556674992370523,True
b3_s17214_h_both_fp64,43,0.1778279410038923,0.00063387475632586,0.0005556674992370523,True
b3_s17214_h_both_fp64,44,0.23713737056616552,0.017533822974006064,0.028567670199340218,False
b3_s17214_h_both_fp64,45,0.31622776601683794,0.07177360328623314,0.0783026428463726,False
b3_s17214_h_both_fp64,46,0.4216965034285822,0.07177360328623314,0.0783026428463726,False
b3_s17214_h_both_fp64,47,0.5623413251903491,0.07177360328623314,0.0783026428463726,False
b3_s17214_h_both_fp64,48,0.7498942093324559,0.07177360328623314,0.0783026428463726,False
b3_s17214_h_both_fp64,49,1.0,1.0,1.0,False
b3_s17214_m2_hajek_fp64,0,0.0,3.3451524098973634e-05,3.5973330046073834e-05,False
b3_s17214_m2_hajek_fp64,1,1e-06,3.3451524098973634e-05,3.5973330046073834e-05,False
b3_s17214_m2_hajek_fp64,2,1.333521432163324e-06,3.3451524098973634e-05,3.5973330046073834e-05,False
b3_s17214_m2_hajek_fp64,3,1.778279410038923e-06,3.3451524098973634e-05,3.5973330046073834e-05,False
b3_s17214_m2_hajek_fp64,4,2.3713737056616552e-06,3.3451524098973634e-05,3.5973330046073834e-05,False
b3_s17214_m2_hajek_fp64,5,3.162277660168379e-06,3.3451524098973634e-05,3.5973330046073834e-05,False
b3_s17214_m2_hajek_fp64,6,4.216965034285822e-06,3.3451524098973634e-05,3.5973330046073834e-05,False
b3_s17214_m2_hajek_fp64,7,5.623413251903491e-06,3.3451524098973634e-05,3.5973330046073834e-05,False
b3_s17214_m2_hajek_fp64,8,7.498942093324558e-06,3.3451524098973634e-05,3.5973330046073834e-05,False
b3_s17214_m2_hajek_fp64,9,1e-05,3.3451524098973634e-05,3.5973330046073834e-05,False
b3_s17214_m2_hajek_fp64,10,1.333521432163324e-05,3.3451524098973634e-05,3.5973330046073834e-05,False
b3_s17214_m2_hajek_fp64,11,1.778279410038923e-05,3.3451524098973634e-05,3.5973330046073834e-05,False
b3_s17214_m2_hajek_fp64,12,2.3713737056616554e-05,3.3451524098973634e-05,3.5973330046073834e-05,False
b3_s17214_m2_hajek_fp64,13,3.1622776601683795e-05,3.3451524098973634e-05,3.5973330046073834e-05,False
b3_s17214_m2_hajek_fp64,14,4.216965034285822e-05,3.3451524098973634e-05,3.5973330046073834e-05,False
b3_s17214_m2_hajek_fp64,15,5.623413251903491e-05,3.3451524098973634e-05,3.5973330046073834e-05,False
b3_s17214_m2_hajek_fp64,16,7.498942093324559e-05,3.3451524098973634e-05,3.5973330046073834e-05,False
b3_s17214_m2_hajek_fp64,17,0.0001,3.3451524098973634e-05,3.5973330046073834e-05,False
b3_s17214_m2_hajek_fp64,18,0.0001333521432163324,3.3451524098973634e-05,3.5973330046073834e-05,False
b3_s17214_m2_hajek_fp64,19,0.00017782794100389227,3.3451524098973634e-05,3.5973330046073834e-05,False
b3_s17214_m2_hajek_fp64,20,0.00023713737056616554,3.3451524098973634e-05,3.5973330046073834e-05,False
b3_s17214_m2_hajek_fp64,21,0.00031622776601683794,3.358457348057593e-05,3.617653597416563e-05,False
b3_s17214_m2_hajek_fp64,22,0.00042169650342858224,3.358457348057593e-05,3.617653597416563e-05,False
b3_s17214_m2_hajek_fp64,23,0.0005623413251903491,3.358457348057593e-05,3.617653597416563e-05,False
b3_s17214_m2_hajek_fp64,24,0.0007498942093324559,3.358457348057593e-05,3.617653597416563e-05,False
b3_s17214_m2_hajek_fp64,25,0.001,3.366187405205068e-05,3.627917920316018e-05,False
b3_s17214_m2_hajek_fp64,26,0.001333521432163324,3.3710781583806296e-05,3.631435870084779e-05,False
b3_s17214_m2_hajek_fp64,27,0.0017782794100389228,3.3434944638437383e-05,3.615814732430571e-05,False
b3_s17214_m2_hajek_fp64,28,0.0023713737056616554,3.3131355572188675e-05,3.5897293542366506e-05,False
b3_s17214_m2_hajek_fp64,29,0.0031622776601683794,3.3131355572188675e-05,3.5897293542366506e-05,False
b3_s17214_m2_hajek_fp64,30,0.004216965034285823,3.3131355572188675e-05,3.5897293542366506e-05,False
b3_s17214_m2_hajek_fp64,31,0.005623413251903491,3.3131355572188675e-05,3.5897293542366506e-05,False
b3_s17214_m2_hajek_fp64,32,0.007498942093324558,3.3131355572188675e-05,3.5897293542366506e-05,False
b3_s17214_m2_hajek_fp64,33,0.01,3.3131355572188675e-05,3.5897293542366506e-05,False
b3_s17214_m2_hajek_fp64,34,0.01333521432163324,3.3131355572188675e-05,3.5897293542366506e-05,False
b3_s17214_m2_hajek_fp64,35,0.01778279410038923,0.00036885262203190675,0.00040117901296650817,True
b3_s17214_m2_hajek_fp64,36,0.023713737056616554,0.00036885262203190675,0.00040117901296650817,True
b3_s17214_m2_hajek_fp64,37,0.03162277660168379,0.00036885262203190675,0.00040117901296650817,True
b3_s17214_m2_hajek_fp64,38,0.042169650342858224,0.00036885262203190675,0.00040117901296650817,True
b3_s17214_m2_hajek_fp64,39,0.05623413251903491,0.00036885262203190675,0.00040117901296650817,True
b3_s17214_m2_hajek_fp64,40,0.07498942093324558,0.00036885262203190675,0.00040117901296650817,True
b3_s17214_m2_hajek_fp64,41,0.1,0.00036885262203190675,0.00040117901296650817,True
b3_s17214_m2_hajek_fp64,42,0.1333521432163324,0.00036885262203190675,0.00040117901296650817,True
b3_s17214_m2_hajek_fp64,43,0.1778279410038923,0.00036885262203190675,0.00040117901296650817,True
b3_s17214_m2_hajek_fp64,44,0.23713737056616552,0.0177548109083183,0.02695470182369625,False
b3_s17214_m2_hajek_fp64,45,0.31622776601683794,0.06875575419343347,0.07462706977818265,False
b3_s17214_m2_hajek_fp64,46,0.4216965034285822,0.06875575419343347,0.07462706977818265,False
b3_s17214_m2_hajek_fp64,47,0.5623413251903491,0.06875575419343347,0.07462706977818265,False
b3_s17214_m2_hajek_fp64,48,0.7498942093324559,0.06875575419343347,0.07462706977818265,False
b3_s17214_m2_hajek_fp64,49,1.0,1.0,1.0,False
b3_s17215_h_both_fp64,0,0.0,3.1925876096795984e-05,3.082232286061355e-05,False
b3_s17215_h_both_fp64,1,1e-06,3.1925876096795984e-05,3.082232286061355e-05,False
b3_s17215_h_both_fp64,2,1.333521432163324e-06,3.1925876096795984e-05,3.082232286061355e-05,False
b3_s17215_h_both_fp64,3,1.778279410038923e-06,3.1925876096795984e-05,3.082232286061355e-05,False
b3_s17215_h_both_fp64,4,2.3713737056616552e-06,3.1925876096795984e-05,3.082232286061355e-05,False
b3_s17215_h_both_fp64,5,3.162277660168379e-06,3.1925876096795984e-05,3.082232286061355e-05,False
b3_s17215_h_both_fp64,6,4.216965034285822e-06,3.1925876096795984e-05,3.082232286061355e-05,False
b3_s17215_h_both_fp64,7,5.623413251903491e-06,3.1925876096795984e-05,3.082232286061355e-05,False
b3_s17215_h_both_fp64,8,7.498942093324558e-06,3.1925876096795984e-05,3.082232286061355e-05,False
b3_s17215_h_both_fp64,9,1e-05,3.1925876096795984e-05,3.082232286061355e-05,False
b3_s17215_h_both_fp64,10,1.333521432163324e-05,3.1925876096795984e-05,3.082232286061355e-05,False
b3_s17215_h_both_fp64,11,1.778279410038923e-05,3.1925876096795984e-05,3.082232286061355e-05,False
b3_s17215_h_both_fp64,12,2.3713737056616554e-05,3.1925876096795984e-05,3.082232286061355e-05,False
b3_s17215_h_both_fp64,13,3.1622776601683795e-05,3.1925876096795984e-05,3.082232286061355e-05,False
b3_s17215_h_both_fp64,14,4.216965034285822e-05,3.1925876096795984e-05,3.082232286061355e-05,False
b3_s17215_h_both_fp64,15,5.623413251903491e-05,3.1925876096795984e-05,3.082232286061355e-05,False
b3_s17215_h_both_fp64,16,7.498942093324559e-05,3.1925876096795984e-05,3.082232286061355e-05,False
b3_s17215_h_both_fp64,17,0.0001,3.1925876096795984e-05,3.082232286061355e-05,False
b3_s17215_h_both_fp64,18,0.0001333521432163324,3.1925876096795984e-05,3.082232286061355e-05,False
b3_s17215_h_both_fp64,19,0.00017782794100389227,3.1925876096795984e-05,3.082232286061355e-05,False
b3_s17215_h_both_fp64,20,0.00023713737056616554,3.1925876096795984e-05,3.082232286061355e-05,False
b3_s17215_h_both_fp64,21,0.00031622776601683794,3.192664680890667e-05,3.082278609422674e-05,False
b3_s17215_h_both_fp64,22,0.00042169650342858224,3.192664680890667e-05,3.082278609422674e-05,False
b3_s17215_h_both_fp64,23,0.0005623413251903491,3.192664680890667e-05,3.082278609422674e-05,False
b3_s17215_h_both_fp64,24,0.0007498942093324559,3.183010523327481e-05,3.076131944187633e-05,False
b3_s17215_h_both_fp64,25,0.001,3.183010523327481e-05,3.076131944187633e-05,False
b3_s17215_h_both_fp64,26,0.001333521432163324,3.174169440942987e-05,3.063849052493063e-05,False
b3_s17215_h_both_fp64,27,0.0017782794100389228,3.2160912923120845e-05,3.084849791260072e-05,False
b3_s17215_h_both_fp64,28,0.0023713737056616554,3.14947476802862e-05,2.9637632755022923e-05,False
b3_s17215_h_both_fp64,29,0.0031622776601683794,3.1303079873373664e-05,2.94785277824523e-05,False
b3_s17215_h_both_fp64,30,0.004216965034285823,3.1303079873373664e-05,2.94785277824523e-05,False
b3_s17215_h_both_fp64,31,0.005623413251903491,4.620401185983814e-05,5.359369036357175e-05,False
b3_s17215_h_both_fp64,32,0.007498942093324558,7.580964016130052e-05,7.733677959436212e-05,False
b3_s17215_h_both_fp64,33,0.01,9.850276555863715e-05,0.00010456271975874625,False
b3_s17215_h_both_fp64,34,0.01333521432163324,0.0002837951704581591,0.00028319145026437214,True
b3_s17215_h_both_fp64,35,0.01778279410038923,0.0002837951704581591,0.00028319145026437214,True
b3_s17215_h_both_fp64,36,0.023713737056616554,0.0002837951704581591,0.00028319145026437214,True
b3_s17215_h_both_fp64,37,0.03162277660168379,0.0002837951704581591,0.00028319145026437214,True
b3_s17215_h_both_fp64,38,0.042169650342858224,0.0002837951704581591,0.00028319145026437214,True
b3_s17215_h_both_fp64,39,0.05623413251903491,0.0002837951704581591,0.00028319145026437214,True
b3_s17215_h_both_fp64,40,0.07498942093324558,0.0002837951704581591,0.00028319145026437214,True
b3_s17215_h_both_fp64,41,0.1,0.0002837951704581591,0.00028319145026437214,True
b3_s17215_h_both_fp64,42,0.1333521432163324,0.0002837951704581591,0.00028319145026437214,True
b3_s17215_h_both_fp64,43,0.1778279410038923,0.0002837951704581591,0.00028319145026437214,True
b3_s17215_h_both_fp64,44,0.23713737056616552,0.0002837951704581591,0.00028319145026437214,True
b3_s17215_h_both_fp64,45,0.31622776601683794,0.08874475534604427,0.09585776129745514,False
b3_s17215_h_both_fp64,46,0.4216965034285822,0.08874475534604427,0.09585776129745514,False
b3_s17215_h_both_fp64,47,0.5623413251903491,0.08874475534604427,0.09585776129745514,False
b3_s17215_h_both_fp64,48,0.7498942093324559,0.08874475534604427,0.09585776129745514,False
b3_s17215_h_both_fp64,49,1.0,1.0,1.0,False
b3_s17215_m2_hajek_fp64,0,0.0,3.841324637736086e-05,3.736079294788276e-05,False
b3_s17215_m2_hajek_fp64,1,1e-06,3.841324637736086e-05,3.736079294788276e-05,False
b3_s17215_m2_hajek_fp64,2,1.333521432163324e-06,3.841324637736086e-05,3.736079294788276e-05,False
b3_s17215_m2_hajek_fp64,3,1.778279410038923e-06,3.841324637736086e-05,3.736079294788276e-05,False
b3_s17215_m2_hajek_fp64,4,2.3713737056616552e-06,3.841324637736086e-05,3.736079294788276e-05,False
b3_s17215_m2_hajek_fp64,5,3.162277660168379e-06,3.841324637736086e-05,3.736079294788276e-05,False
b3_s17215_m2_hajek_fp64,6,4.216965034285822e-06,3.841324637736086e-05,3.736079294788276e-05,False
b3_s17215_m2_hajek_fp64,7,5.623413251903491e-06,3.841324637736086e-05,3.736079294788276e-05,False
b3_s17215_m2_hajek_fp64,8,7.498942093324558e-06,3.841324637736086e-05,3.736079294788276e-05,False
b3_s17215_m2_hajek_fp64,9,1e-05,3.841324637736086e-05,3.736079294788276e-05,False
b3_s17215_m2_hajek_fp64,10,1.333521432163324e-05,3.841324637736086e-05,3.736079294788276e-05,False
b3_s17215_m2_hajek_fp64,11,1.778279410038923e-05,3.841324637736086e-05,3.736079294788276e-05,False
b3_s17215_m2_hajek_fp64,12,2.3713737056616554e-05,3.841324637736086e-05,3.736079294788276e-05,False
b3_s17215_m2_hajek_fp64,13,3.1622776601683795e-05,3.841324637736086e-05,3.736079294788276e-05,False
b3_s17215_m2_hajek_fp64,14,4.216965034285822e-05,3.841324637736086e-05,3.736079294788276e-05,False
b3_s17215_m2_hajek_fp64,15,5.623413251903491e-05,3.842083272647348e-05,3.736746870869966e-05,False
b3_s17215_m2_hajek_fp64,16,7.498942093324559e-05,3.842083272647348e-05,3.736746870869966e-05,False
b3_s17215_m2_hajek_fp64,17,0.0001,3.842083272647348e-05,3.736746870869966e-05,False
b3_s17215_m2_hajek_fp64,18,0.0001333521432163324,3.842083272647348e-05,3.736746870869966e-05,False
b3_s17215_m2_hajek_fp64,19,0.00017782794100389227,3.842083272647348e-05,3.736746870869966e-05,False
b3_s17215_m2_hajek_fp64,20,0.00023713737056616554,3.842083272647348e-05,3.736746870869966e-05,False
b3_s17215_m2_hajek_fp64,21,0.00031622776601683794,3.8373020775954796e-05,3.7331646234887745e-05,False
b3_s17215_m2_hajek_fp64,22,0.00042169650342858224,3.8373020775954796e-05,3.7331646234887745e-05,False
b3_s17215_m2_hajek_fp64,23,0.0005623413251903491,3.8373020775954796e-05,3.7331646234887745e-05,False
b3_s17215_m2_hajek_fp64,24,0.0007498942093324559,3.8373020775954796e-05,3.7331646234887745e-05,False
b3_s17215_m2_hajek_fp64,25,0.001,3.834444934321102e-05,3.729669609329619e-05,False
b3_s17215_m2_hajek_fp64,26,0.001333521432163324,3.834444934321102e-05,3.729669609329619e-05,False
b3_s17215_m2_hajek_fp64,27,0.0017782794100389228,3.834444934321102e-05,3.729669609329619e-05,False
b3_s17215_m2_hajek_fp64,28,0.0023713737056616554,3.834444934321102e-05,3.729669609329619e-05,False
b3_s17215_m2_hajek_fp64,29,0.0031622776601683794,3.834444934321102e-05,3.729669609329619e-05,False
b3_s17215_m2_hajek_fp64,30,0.004216965034285823,3.834444934321102e-05,3.729669609329619e-05,False
b3_s17215_m2_hajek_fp64,31,0.005623413251903491,3.686392132380225e-05,3.486435028239971e-05,False
b3_s17215_m2_hajek_fp64,32,0.007498942093324558,3.913380845902956e-05,3.690831896035278e-05,False
b3_s17215_m2_hajek_fp64,33,0.01,4.016205301067271e-05,3.859761243874645e-05,False
b3_s17215_m2_hajek_fp64,34,0.01333521432163324,4.016205301067271e-05,3.859761243874645e-05,False
b3_s17215_m2_hajek_fp64,35,0.01778279410038923,4.016205301067271e-05,3.859761243874645e-05,False
b3_s17215_m2_hajek_fp64,36,0.023713737056616554,0.0005827398810942352,0.0006746190970219668,False
b3_s17215_m2_hajek_fp64,37,0.03162277660168379,0.0006331228412656537,0.0007189545983757268,True
b3_s17215_m2_hajek_fp64,38,0.042169650342858224,0.0006331228412656537,0.0007189545983757268,True
b3_s17215_m2_hajek_fp64,39,0.05623413251903491,0.0006331228412656537,0.0007189545983757268,True
b3_s17215_m2_hajek_fp64,40,0.07498942093324558,0.0006331228412656537,0.0007189545983757268,True
b3_s17215_m2_hajek_fp64,41,0.1,0.0006331228412656537,0.0007189545983757268,True
b3_s17215_m2_hajek_fp64,42,0.1333521432163324,0.0006331228412656537,0.0007189545983757268,True
b3_s17215_m2_hajek_fp64,43,0.1778279410038923,0.0006331228412656537,0.0007189545983757268,True
b3_s17215_m2_hajek_fp64,44,0.23713737056616552,0.0006331228412656537,0.0007189545983757268,True
b3_s17215_m2_hajek_fp64,45,0.31622776601683794,0.07464647285019717,0.08135013422204572,False
b3_s17215_m2_hajek_fp64,46,0.4216965034285822,0.07464647285019717,0.08135013422204572,False
b3_s17215_m2_hajek_fp64,47,0.5623413251903491,0.07464647285019717,0.08135013422204572,False
b3_s17215_m2_hajek_fp64,48,0.7498942093324559,0.07464647285019717,0.08135013422204572,False
b3_s17215_m2_hajek_fp64,49,1.0,1.0,1.0,False
b3_s17216_h_both_fp64,0,0.0,1.8526726733631463e-05,2.1319372211541327e-05,False
b3_s17216_h_both_fp64,1,1e-06,1.8526726733631463e-05,2.1319372211541327e-05,False
b3_s17216_h_both_fp64,2,1.333521432163324e-06,1.8526726733631463e-05,2.1319372211541327e-05,False
b3_s17216_h_both_fp64,3,1.778279410038923e-06,1.8526726733631463e-05,2.1319372211541327e-05,False
b3_s17216_h_both_fp64,4,2.3713737056616552e-06,1.8526726733631463e-05,2.1319372211541327e-05,False
b3_s17216_h_both_fp64,5,3.162277660168379e-06,1.8526726733631463e-05,2.1319372211541327e-05,False
b3_s17216_h_both_fp64,6,4.216965034285822e-06,1.8526726733631463e-05,2.1319372211541327e-05,False
b3_s17216_h_both_fp64,7,5.623413251903491e-06,1.8526726733631463e-05,2.1319372211541327e-05,False
b3_s17216_h_both_fp64,8,7.498942093324558e-06,1.8526726733631463e-05,2.1319372211541327e-05,False
b3_s17216_h_both_fp64,9,1e-05,1.8526726733631463e-05,2.1319372211541327e-05,False
b3_s17216_h_both_fp64,10,1.333521432163324e-05,1.8526726733631463e-05,2.1319372211541327e-05,False
b3_s17216_h_both_fp64,11,1.778279410038923e-05,1.8526726733631463e-05,2.1319372211541327e-05,False
b3_s17216_h_both_fp64,12,2.3713737056616554e-05,1.8526726733631463e-05,2.1319372211541327e-05,False
b3_s17216_h_both_fp64,13,3.1622776601683795e-05,1.8526726733631463e-05,2.1319372211541327e-05,False
b3_s17216_h_both_fp64,14,4.216965034285822e-05,1.8526726733631463e-05,2.1319372211541327e-05,False
b3_s17216_h_both_fp64,15,5.623413251903491e-05,1.8526726733631463e-05,2.1319372211541327e-05,False
b3_s17216_h_both_fp64,16,7.498942093324559e-05,1.8526726733631463e-05,2.1319372211541327e-05,False
b3_s17216_h_both_fp64,17,0.0001,1.8526726733631463e-05,2.1319372211541327e-05,False
b3_s17216_h_both_fp64,18,0.0001333521432163324,1.8526726733631463e-05,2.1319372211541327e-05,False
b3_s17216_h_both_fp64,19,0.00017782794100389227,1.8532468910347205e-05,2.132574638758591e-05,False
b3_s17216_h_both_fp64,20,0.00023713737056616554,1.8532468910347205e-05,2.132574638758591e-05,False
b3_s17216_h_both_fp64,21,0.00031622776601683794,1.848560107671721e-05,2.1299247559448737e-05,False
b3_s17216_h_both_fp64,22,0.00042169650342858224,1.8525454460186385e-05,2.1405751066951182e-05,False
b3_s17216_h_both_fp64,23,0.0005623413251903491,1.8357402427051695e-05,2.12290492065827e-05,False
b3_s17216_h_both_fp64,24,0.0007498942093324559,1.8357402427051695e-05,2.12290492065827e-05,False
b3_s17216_h_both_fp64,25,0.001,1.8357402427051695e-05,2.12290492065827e-05,False
b3_s17216_h_both_fp64,26,0.001333521432163324,1.7854173366650777e-05,2.1025836158865054e-05,False
b3_s17216_h_both_fp64,27,0.0017782794100389228,1.7960837622615583e-05,2.1066758342964987e-05,False
b3_s17216_h_both_fp64,28,0.0023713737056616554,1.6558996669680736e-05,1.7956440647416415e-05,False
b3_s17216_h_both_fp64,29,0.0031622776601683794,1.6558996669680736e-05,1.7956440647416415e-05,False
b3_s17216_h_both_fp64,30,0.004216965034285823,1.6558996669680736e-05,1.7956440647416415e-05,False
b3_s17216_h_both_fp64,31,0.005623413251903491,2.5065541008864008e-05,2.3179173805292098e-05,False
b3_s17216_h_both_fp64,32,0.007498942093324558,5.4283528529492655e-05,3.705073719551769e-05,False
b3_s17216_h_both_fp64,33,0.01,8.27495098909023e-05,7.002699802192896e-05,False
b3_s17216_h_both_fp64,34,0.01333521432163324,0.00014739255322236856,0.00013175375293013683,True
b3_s17216_h_both_fp64,35,0.01778279410038923,0.00014739255322236856,0.00013175375293013683,True
b3_s17216_h_both_fp64,36,0.023713737056616554,0.00014739255322236856,0.00013175375293013683,True
b3_s17216_h_both_fp64,37,0.03162277660168379,0.00014739255322236856,0.00013175375293013683,True
b3_s17216_h_both_fp64,38,0.042169650342858224,0.00014739255322236856,0.00013175375293013683,True
b3_s17216_h_both_fp64,39,0.05623413251903491,0.00014739255322236856,0.00013175375293013683,True
b3_s17216_h_both_fp64,40,0.07498942093324558,0.00014739255322236856,0.00013175375293013683,True
b3_s17216_h_both_fp64,41,0.1,0.00014739255322236856,0.00013175375293013683,True
b3_s17216_h_both_fp64,42,0.1333521432163324,0.00014739255322236856,0.00013175375293013683,True
b3_s17216_h_both_fp64,43,0.1778279410038923,0.00014739255322236856,0.00013175375293013683,True
b3_s17216_h_both_fp64,44,0.23713737056616552,0.00014739255322236856,0.00013175375293013683,True
b3_s17216_h_both_fp64,45,0.31622776601683794,0.07673894517962682,0.08047117198036152,False
b3_s17216_h_both_fp64,46,0.4216965034285822,0.07673894517962682,0.08047117198036152,False
b3_s17216_h_both_fp64,47,0.5623413251903491,0.07673894517962682,0.08047117198036152,False
b3_s17216_h_both_fp64,48,0.7498942093324559,0.07673894517962682,0.08047117198036152,False
b3_s17216_h_both_fp64,49,1.0,1.0,1.0,False
b3_s17216_m2_hajek_fp64,0,0.0,2.3349598324743933e-05,2.4685041801096183e-05,False
b3_s17216_m2_hajek_fp64,1,1e-06,2.3349598324743933e-05,2.4685041801096183e-05,False
b3_s17216_m2_hajek_fp64,2,1.333521432163324e-06,2.3349598324743933e-05,2.4685041801096183e-05,False
b3_s17216_m2_hajek_fp64,3,1.778279410038923e-06,2.3349598324743933e-05,2.4685041801096183e-05,False
b3_s17216_m2_hajek_fp64,4,2.3713737056616552e-06,2.3349598324743933e-05,2.4685041801096183e-05,False
b3_s17216_m2_hajek_fp64,5,3.162277660168379e-06,2.3349598324743933e-05,2.4685041801096183e-05,False
b3_s17216_m2_hajek_fp64,6,4.216965034285822e-06,2.3349598324743933e-05,2.4685041801096183e-05,False
b3_s17216_m2_hajek_fp64,7,5.623413251903491e-06,2.3349598324743933e-05,2.4685041801096183e-05,False
b3_s17216_m2_hajek_fp64,8,7.498942093324558e-06,2.3349598324743933e-05,2.4685041801096183e-05,False
b3_s17216_m2_hajek_fp64,9,1e-05,2.3349598324743933e-05,2.4685041801096183e-05,False
b3_s17216_m2_hajek_fp64,10,1.333521432163324e-05,2.3349598324743933e-05,2.4685041801096183e-05,False
b3_s17216_m2_hajek_fp64,11,1.778279410038923e-05,2.3349598324743933e-05,2.4685041801096183e-05,False
b3_s17216_m2_hajek_fp64,12,2.3713737056616554e-05,2.3349598324743933e-05,2.4685041801096183e-05,False
b3_s17216_m2_hajek_fp64,13,3.1622776601683795e-05,2.3362682832321276e-05,2.470969907438435e-05,False
b3_s17216_m2_hajek_fp64,14,4.216965034285822e-05,2.3362682832321276e-05,2.470969907438435e-05,False
b3_s17216_m2_hajek_fp64,15,5.623413251903491e-05,2.3362682832321276e-05,2.470969907438435e-05,False
b3_s17216_m2_hajek_fp64,16,7.498942093324559e-05,2.3362682832321276e-05,2.470969907438435e-05,False
b3_s17216_m2_hajek_fp64,17,0.0001,2.3370105505937237e-05,2.471530135825094e-05,False
b3_s17216_m2_hajek_fp64,18,0.0001333521432163324,2.3370105505937237e-05,2.471530135825094e-05,False
b3_s17216_m2_hajek_fp64,19,0.00017782794100389227,2.3370105505937237e-05,2.471530135825094e-05,False
b3_s17216_m2_hajek_fp64,20,0.00023713737056616554,2.3370896473277846e-05,2.4716145401069465e-05,False
b3_s17216_m2_hajek_fp64,21,0.00031622776601683794,2.3378016175144112e-05,2.4730613961926152e-05,False
b3_s17216_m2_hajek_fp64,22,0.00042169650342858224,2.3378016175144112e-05,2.4730613961926152e-05,False
b3_s17216_m2_hajek_fp64,23,0.0005623413251903491,2.337913240944959e-05,2.4731204506069923e-05,False
b3_s17216_m2_hajek_fp64,24,0.0007498942093324559,2.337913240944959e-05,2.4731204506069923e-05,False
b3_s17216_m2_hajek_fp64,25,0.001,2.366045796414683e-05,2.4943027060893824e-05,False
b3_s17216_m2_hajek_fp64,26,0.001333521432163324,2.3360721282014398e-05,2.4537151543804956e-05,False
b3_s17216_m2_hajek_fp64,27,0.0017782794100389228,2.2778414658863904e-05,2.4104230729266613e-05,False
b3_s17216_m2_hajek_fp64,28,0.0023713737056616554,2.1631942196488374e-05,2.194374554057687e-05,False
b3_s17216_m2_hajek_fp64,29,0.0031622776601683794,2.1631942196488374e-05,2.194374554057687e-05,False
b3_s17216_m2_hajek_fp64,30,0.004216965034285823,2.1631942196488374e-05,2.194374554057687e-05,False
b3_s17216_m2_hajek_fp64,31,0.005623413251903491,3.4653706651487375e-05,3.161420928641239e-05,False
b3_s17216_m2_hajek_fp64,32,0.007498942093324558,4.1817757016732194e-05,4.2748866687297834e-05,False
b3_s17216_m2_hajek_fp64,33,0.01,7.707633476202506e-05,7.882596813299889e-05,False
b3_s17216_m2_hajek_fp64,34,0.01333521432163324,0.00010210696581020955,0.000125995271729797,False
b3_s17216_m2_hajek_fp64,35,0.01778279410038923,0.00015613097126066856,0.0001720836818356442,False
b3_s17216_m2_hajek_fp64,36,0.023713737056616554,0.00016987609757071416,0.00018172982997691933,True
b3_s17216_m2_hajek_fp64,37,0.03162277660168379,0.00016987609757071416,0.00018172982997691933,True
b3_s17216_m2_hajek_fp64,38,0.042169650342858224,0.00016987609757071416,0.00018172982997691933,True
b3_s17216_m2_hajek_fp64,39,0.05623413251903491,0.00016987609757071416,0.00018172982997691933,True
b3_s17216_m2_hajek_fp64,40,0.07498942093324558,0.00016987609757071416,0.00018172982997691933,True
b3_s17216_m2_hajek_fp64,41,0.1,0.00016987609757071416,0.00018172982997691933,True
b3_s17216_m2_hajek_fp64,42,0.1333521432163324,0.00016987609757071416,0.00018172982997691933,True
b3_s17216_m2_hajek_fp64,43,0.1778279410038923,0.00016987609757071416,0.00018172982997691933,True
b3_s17216_m2_hajek_fp64,44,0.23713737056616552,0.00016987609757071416,0.00018172982997691933,True
b3_s17216_m2_hajek_fp64,45,0.31622776601683794,0.07208365791274839,0.0775749754358863,False
b3_s17216_m2_hajek_fp64,46,0.4216965034285822,0.07208365791274839,0.0775749754358863,False
b3_s17216_m2_hajek_fp64,47,0.5623413251903491,0.07208365791274839,0.0775749754358863,False
b3_s17216_m2_hajek_fp64,48,0.7498942093324559,0.07208365791274839,0.0775749754358863,False
b3_s17216_m2_hajek_fp64,49,1.0,1.0,1.0,False
b3_s17217_h_both_fp64,0,0.0,3.536767237318415e-05,3.171443472041109e-05,False
b3_s17217_h_both_fp64,1,1e-06,3.536767237318415e-05,3.171443472041109e-05,False
b3_s17217_h_both_fp64,2,1.333521432163324e-06,3.536767237318415e-05,3.171443472041109e-05,False
b3_s17217_h_both_fp64,3,1.778279410038923e-06,3.536767237318415e-05,3.171443472041109e-05,False
b3_s17217_h_both_fp64,4,2.3713737056616552e-06,3.536767237318415e-05,3.171443472041109e-05,False
b3_s17217_h_both_fp64,5,3.162277660168379e-06,3.536767237318415e-05,3.171443472041109e-05,False
b3_s17217_h_both_fp64,6,4.216965034285822e-06,3.536767237318415e-05,3.171443472041109e-05,False
b3_s17217_h_both_fp64,7,5.623413251903491e-06,3.536767237318415e-05,3.171443472041109e-05,False
b3_s17217_h_both_fp64,8,7.498942093324558e-06,3.536767237318415e-05,3.171443472041109e-05,False
b3_s17217_h_both_fp64,9,1e-05,3.536767237318415e-05,3.171443472041109e-05,False
b3_s17217_h_both_fp64,10,1.333521432163324e-05,3.536767237318415e-05,3.171443472041109e-05,False
b3_s17217_h_both_fp64,11,1.778279410038923e-05,3.536767237318415e-05,3.171443472041109e-05,False
b3_s17217_h_both_fp64,12,2.3713737056616554e-05,3.536767237318415e-05,3.171443472041109e-05,False
b3_s17217_h_both_fp64,13,3.1622776601683795e-05,3.536767237318415e-05,3.171443472041109e-05,False
b3_s17217_h_both_fp64,14,4.216965034285822e-05,3.536767237318415e-05,3.171443472041109e-05,False
b3_s17217_h_both_fp64,15,5.623413251903491e-05,3.536767237318415e-05,3.171443472041109e-05,False
b3_s17217_h_both_fp64,16,7.498942093324559e-05,3.536767237318415e-05,3.171443472041109e-05,False
b3_s17217_h_both_fp64,17,0.0001,3.536767237318415e-05,3.171443472041109e-05,False
b3_s17217_h_both_fp64,18,0.0001333521432163324,3.536767237318415e-05,3.171443472041109e-05,False
b3_s17217_h_both_fp64,19,0.00017782794100389227,3.536767237318415e-05,3.171443472041109e-05,False
b3_s17217_h_both_fp64,20,0.00023713737056616554,3.536767237318415e-05,3.171443472041109e-05,False
b3_s17217_h_both_fp64,21,0.00031622776601683794,3.536767237318415e-05,3.171443472041109e-05,False
b3_s17217_h_both_fp64,22,0.00042169650342858224,3.536767237318415e-05,3.171443472041109e-05,False
b3_s17217_h_both_fp64,23,0.0005623413251903491,3.54801658402896e-05,3.1929892514349826e-05,False
b3_s17217_h_both_fp64,24,0.0007498942093324559,3.561988110318855e-05,3.209767235903139e-05,False
b3_s17217_h_both_fp64,25,0.001,3.561988110318855e-05,3.209767235903139e-05,False
b3_s17217_h_both_fp64,26,0.001333521432163324,3.561988110318855e-05,3.209767235903139e-05,False
b3_s17217_h_both_fp64,27,0.0017782794100389228,3.5570266861194194e-05,3.206977532199486e-05,False
b3_s17217_h_both_fp64,28,0.0023713737056616554,3.518767250479652e-05,3.1785403837710276e-05,False
b3_s17217_h_both_fp64,29,0.0031622776601683794,3.518767250479652e-05,3.1785403837710276e-05,False
b3_s17217_h_both_fp64,30,0.004216965034285823,3.518767250479652e-05,3.1785403837710276e-05,False
b3_s17217_h_both_fp64,31,0.005623413251903491,4.728786058893834e-05,4.523375880495514e-05,False
b3_s17217_h_both_fp64,32,0.007498942093324558,6.058039258875525e-05,5.7004603673997975e-05,False
b3_s17217_h_both_fp64,33,0.01,0.00013871235481366178,0.00015918803777041822,False
b3_s17217_h_both_fp64,34,0.01333521432163324,0.00025370000283732617,0.00031713975234890656,False
b3_s17217_h_both_fp64,35,0.01778279410038923,0.00025370000283732617,0.00031713975234890656,False
b3_s17217_h_both_fp64,36,0.023713737056616554,0.00036711039794921804,0.000473256007844145,False
b3_s17217_h_both_fp64,37,0.03162277660168379,0.00038017538093961455,0.0004793726100732742,True
b3_s17217_h_both_fp64,38,0.042169650342858224,0.00038017538093961455,0.0004793726100732742,True
b3_s17217_h_both_fp64,39,0.05623413251903491,0.00038017538093961455,0.0004793726100732742,True
b3_s17217_h_both_fp64,40,0.07498942093324558,0.00038017538093961455,0.0004793726100732742,True
b3_s17217_h_both_fp64,41,0.1,0.00038017538093961455,0.0004793726100732742,True
b3_s17217_h_both_fp64,42,0.1333521432163324,0.00038017538093961455,0.0004793726100732742,True
b3_s17217_h_both_fp64,43,0.1778279410038923,0.00038017538093961455,0.0004793726100732742,True
b3_s17217_h_both_fp64,44,0.23713737056616552,0.00038017538093961455,0.0004793726100732742,True
b3_s17217_h_both_fp64,45,0.31622776601683794,0.07808070366101563,0.08488319775747644,False
b3_s17217_h_both_fp64,46,0.4216965034285822,0.07808070366101563,0.08488319775747644,False
b3_s17217_h_both_fp64,47,0.5623413251903491,0.07808070366101563,0.08488319775747644,False
b3_s17217_h_both_fp64,48,0.7498942093324559,0.07808070366101563,0.08488319775747644,False
b3_s17217_h_both_fp64,49,1.0,1.0,1.0,False
b3_s17217_m2_hajek_fp64,0,0.0,4.858333899255789e-05,4.6215094148432374e-05,False
b3_s17217_m2_hajek_fp64,1,1e-06,4.858333899255789e-05,4.6215094148432374e-05,False
b3_s17217_m2_hajek_fp64,2,1.333521432163324e-06,4.858333899255789e-05,4.6215094148432374e-05,False
b3_s17217_m2_hajek_fp64,3,1.778279410038923e-06,4.858333899255789e-05,4.6215094148432374e-05,False
b3_s17217_m2_hajek_fp64,4,2.3713737056616552e-06,4.858333899255789e-05,4.6215094148432374e-05,False
b3_s17217_m2_hajek_fp64,5,3.162277660168379e-06,4.858333899255789e-05,4.6215094148432374e-05,False
b3_s17217_m2_hajek_fp64,6,4.216965034285822e-06,4.858333899255789e-05,4.6215094148432374e-05,False
b3_s17217_m2_hajek_fp64,7,5.623413251903491e-06,4.858333899255789e-05,4.6215094148432374e-05,False
b3_s17217_m2_hajek_fp64,8,7.498942093324558e-06,4.858333899255789e-05,4.6215094148432374e-05,False
b3_s17217_m2_hajek_fp64,9,1e-05,4.858333899255789e-05,4.6215094148432374e-05,False
b3_s17217_m2_hajek_fp64,10,1.333521432163324e-05,4.858333899255789e-05,4.6215094148432374e-05,False
b3_s17217_m2_hajek_fp64,11,1.778279410038923e-05,4.858333899255789e-05,4.6215094148432374e-05,False
b3_s17217_m2_hajek_fp64,12,2.3713737056616554e-05,4.858333899255789e-05,4.6215094148432374e-05,False
b3_s17217_m2_hajek_fp64,13,3.1622776601683795e-05,4.858333899255789e-05,4.6215094148432374e-05,False
b3_s17217_m2_hajek_fp64,14,4.216965034285822e-05,4.858333899255789e-05,4.6215094148432374e-05,False
b3_s17217_m2_hajek_fp64,15,5.623413251903491e-05,4.858333899255789e-05,4.6215094148432374e-05,False
b3_s17217_m2_hajek_fp64,16,7.498942093324559e-05,4.858333899255789e-05,4.6215094148432374e-05,False
b3_s17217_m2_hajek_fp64,17,0.0001,4.858333899255789e-05,4.6215094148432374e-05,False
b3_s17217_m2_hajek_fp64,18,0.0001333521432163324,4.858333899255789e-05,4.6215094148432374e-05,False
b3_s17217_m2_hajek_fp64,19,0.00017782794100389227,4.858333899255789e-05,4.6215094148432374e-05,False
b3_s17217_m2_hajek_fp64,20,0.00023713737056616554,4.856871515450467e-05,4.6203246181715344e-05,False
b3_s17217_m2_hajek_fp64,21,0.00031622776601683794,4.858294028438247e-05,4.621172032842515e-05,False
b3_s17217_m2_hajek_fp64,22,0.00042169650342858224,4.856958149566221e-05,4.620203633046818e-05,False
b3_s17217_m2_hajek_fp64,23,0.0005623413251903491,4.856958149566221e-05,4.620203633046818e-05,False
b3_s17217_m2_hajek_fp64,24,0.0007498942093324559,4.856958149566221e-05,4.620203633046818e-05,False
b3_s17217_m2_hajek_fp64,25,0.001,4.844277558857727e-05,4.597787731941745e-05,False
b3_s17217_m2_hajek_fp64,26,0.001333521432163324,4.844277558857727e-05,4.597787731941745e-05,False
b3_s17217_m2_hajek_fp64,27,0.0017782794100389228,4.844277558857727e-05,4.597787731941745e-05,False
b3_s17217_m2_hajek_fp64,28,0.0023713737056616554,4.4706262841962146e-05,4.186228587977495e-05,False
b3_s17217_m2_hajek_fp64,29,0.0031622776601683794,4.4706262841962146e-05,4.186228587977495e-05,False
b3_s17217_m2_hajek_fp64,30,0.004216965034285823,4.4706262841962146e-05,4.186228587977495e-05,False
b3_s17217_m2_hajek_fp64,31,0.005623413251903491,4.4706262841962146e-05,4.186228587977495e-05,False
b3_s17217_m2_hajek_fp64,32,0.007498942093324558,6.01991168516001e-05,5.214827176270058e-05,False
b3_s17217_m2_hajek_fp64,33,0.01,0.0001597888936410328,0.0001868120256744463,False
b3_s17217_m2_hajek_fp64,34,0.01333521432163324,0.00018667090320157007,0.0002223516826448668,False
b3_s17217_m2_hajek_fp64,35,0.01778279410038923,0.0003068540416392947,0.00035804912560611713,False
b3_s17217_m2_hajek_fp64,36,0.023713737056616554,0.00031718071048454806,0.00036641560425085143,True
b3_s17217_m2_hajek_fp64,37,0.03162277660168379,0.00031718071048454806,0.00036641560425085143,True
b3_s17217_m2_hajek_fp64,38,0.042169650342858224,0.00031718071048454806,0.00036641560425085143,True
b3_s17217_m2_hajek_fp64,39,0.05623413251903491,0.00031718071048454806,0.00036641560425085143,True
b3_s17217_m2_hajek_fp64,40,0.07498942093324558,0.00031718071048454806,0.00036641560425085143,True
b3_s17217_m2_hajek_fp64,41,0.1,0.00031718071048454806,0.00036641560425085143,True
b3_s17217_m2_hajek_fp64,42,0.1333521432163324,0.00031718071048454806,0.00036641560425085143,True
b3_s17217_m2_hajek_fp64,43,0.1778279410038923,0.00031718071048454806,0.00036641560425085143,True
b3_s17217_m2_hajek_fp64,44,0.23713737056616552,0.00031718071048454806,0.00036641560425085143,True
b3_s17217_m2_hajek_fp64,45,0.31622776601683794,0.06991072391613196,0.0764631598565603,False
b3_s17217_m2_hajek_fp64,46,0.4216965034285822,0.06991072391613196,0.0764631598565603,False
b3_s17217_m2_hajek_fp64,47,0.5623413251903491,0.06991072391613196,0.0764631598565603,False
b3_s17217_m2_hajek_fp64,48,0.7498942093324559,0.06991072391613196,0.0764631598565603,False
b3_s17217_m2_hajek_fp64,49,1.0,1.0,1.0,False
b3_s17218_h_both_fp64,0,0.0,3.403401782313769e-05,3.247162597554887e-05,False
b3_s17218_h_both_fp64,1,1e-06,3.403401782313769e-05,3.247162597554887e-05,False
b3_s17218_h_both_fp64,2,1.333521432163324e-06,3.403401782313769e-05,3.247162597554887e-05,False
b3_s17218_h_both_fp64,3,1.778279410038923e-06,3.403401782313769e-05,3.247162597554887e-05,False
b3_s17218_h_both_fp64,4,2.3713737056616552e-06,3.403401782313769e-05,3.247162597554887e-05,False
b3_s17218_h_both_fp64,5,3.162277660168379e-06,3.403401782313769e-05,3.247162597554887e-05,False
b3_s17218_h_both_fp64,6,4.216965034285822e-06,3.403401782313769e-05,3.247162597554887e-05,False
b3_s17218_h_both_fp64,7,5.623413251903491e-06,3.403401782313769e-05,3.247162597554887e-05,False
b3_s17218_h_both_fp64,8,7.498942093324558e-06,3.403401782313769e-05,3.247162597554887e-05,False
b3_s17218_h_both_fp64,9,1e-05,3.403401782313769e-05,3.247162597554887e-05,False
b3_s17218_h_both_fp64,10,1.333521432163324e-05,3.403401782313769e-05,3.247162597554887e-05,False
b3_s17218_h_both_fp64,11,1.778279410038923e-05,3.403401782313769e-05,3.247162597554887e-05,False
b3_s17218_h_both_fp64,12,2.3713737056616554e-05,3.403401782313769e-05,3.247162597554887e-05,False
b3_s17218_h_both_fp64,13,3.1622776601683795e-05,3.403401782313769e-05,3.247162597554887e-05,False
b3_s17218_h_both_fp64,14,4.216965034285822e-05,3.403401782313769e-05,3.247162597554887e-05,False
b3_s17218_h_both_fp64,15,5.623413251903491e-05,3.403401782313769e-05,3.247162597554887e-05,False
b3_s17218_h_both_fp64,16,7.498942093324559e-05,3.403401782313769e-05,3.247162597554887e-05,False
b3_s17218_h_both_fp64,17,0.0001,3.403401782313769e-05,3.247162597554887e-05,False
b3_s17218_h_both_fp64,18,0.0001333521432163324,3.403401782313769e-05,3.247162597554887e-05,False
b3_s17218_h_both_fp64,19,0.00017782794100389227,3.403401782313769e-05,3.247162597554887e-05,False
b3_s17218_h_both_fp64,20,0.00023713737056616554,3.403401782313769e-05,3.247162597554887e-05,False
b3_s17218_h_both_fp64,21,0.00031622776601683794,3.403401782313769e-05,3.247162597554887e-05,False
b3_s17218_h_both_fp64,22,0.00042169650342858224,3.403401782313769e-05,3.247162597554887e-05,False
b3_s17218_h_both_fp64,23,0.0005623413251903491,3.403401782313769e-05,3.247162597554887e-05,False
b3_s17218_h_both_fp64,24,0.0007498942093324559,3.403401782313769e-05,3.247162597554887e-05,False
b3_s17218_h_both_fp64,25,0.001,3.403401782313769e-05,3.247162597554887e-05,False
b3_s17218_h_both_fp64,26,0.001333521432163324,3.436576007449245e-05,3.2687289779501895e-05,False
b3_s17218_h_both_fp64,27,0.0017782794100389228,3.4431223442596385e-05,3.272608869367391e-05,False
b3_s17218_h_both_fp64,28,0.0023713737056616554,3.434248876352381e-05,3.264731965805658e-05,False
b3_s17218_h_both_fp64,29,0.0031622776601683794,3.434248876352381e-05,3.264731965805658e-05,False
b3_s17218_h_both_fp64,30,0.004216965034285823,3.363543701355434e-05,3.132625632493843e-05,False
b3_s17218_h_both_fp64,31,0.005623413251903491,3.363543701355434e-05,3.132625632493843e-05,False
b3_s17218_h_both_fp64,32,0.007498942093324558,3.363543701355434e-05,3.132625632493843e-05,False
b3_s17218_h_both_fp64,33,0.01,5.281369916045742e-05,6.715913406874585e-05,False
b3_s17218_h_both_fp64,34,0.01333521432163324,0.0001274065228102925,0.00011804240032828949,False
b3_s17218_h_both_fp64,35,0.01778279410038923,0.00012202880999093255,0.00010799462204048731,False
b3_s17218_h_both_fp64,36,0.023713737056616554,0.0003172841412449912,0.0002237546995790108,False
b3_s17218_h_both_fp64,37,0.03162277660168379,0.0008254127396769966,0.0010945781598553205,False
b3_s17218_h_both_fp64,38,0.042169650342858224,0.0018476344660539143,0.001753542603335726,True
b3_s17218_h_both_fp64,39,0.05623413251903491,0.0018476344660539143,0.001753542603335726,True
b3_s17218_h_both_fp64,40,0.07498942093324558,0.0018476344660539143,0.001753542603335726,True
b3_s17218_h_both_fp64,41,0.1,0.0018476344660539143,0.001753542603335726,True
b3_s17218_h_both_fp64,42,0.1333521432163324,0.0018476344660539143,0.001753542603335726,True
b3_s17218_h_both_fp64,43,0.1778279410038923,0.0018476344660539143,0.001753542603335726,True
b3_s17218_h_both_fp64,44,0.23713737056616552,0.0018476344660539143,0.001753542603335726,True
b3_s17218_h_both_fp64,45,0.31622776601683794,0.07639286151758043,0.07988571772388096,False
b3_s17218_h_both_fp64,46,0.4216965034285822,0.07639286151758043,0.07988571772388096,False
b3_s17218_h_both_fp64,47,0.5623413251903491,0.07639286151758043,0.07988571772388096,False
b3_s17218_h_both_fp64,48,0.7498942093324559,0.07639286151758043,0.07988571772388096,False
b3_s17218_h_both_fp64,49,1.0,1.0,1.0,False
b3_s17218_m2_hajek_fp64,0,0.0,6.395323096759495e-05,6.690239461826823e-05,False
b3_s17218_m2_hajek_fp64,1,1e-06,6.395323096759495e-05,6.690239461826823e-05,False
b3_s17218_m2_hajek_fp64,2,1.333521432163324e-06,6.395323096759495e-05,6.690239461826823e-05,False
b3_s17218_m2_hajek_fp64,3,1.778279410038923e-06,6.395323096759495e-05,6.690239461826823e-05,False
b3_s17218_m2_hajek_fp64,4,2.3713737056616552e-06,6.395323096759495e-05,6.690239461826823e-05,False
b3_s17218_m2_hajek_fp64,5,3.162277660168379e-06,6.395323096759495e-05,6.690239461826823e-05,False
b3_s17218_m2_hajek_fp64,6,4.216965034285822e-06,6.395323096759495e-05,6.690239461826823e-05,False
b3_s17218_m2_hajek_fp64,7,5.623413251903491e-06,6.395323096759495e-05,6.690239461826823e-05,False
b3_s17218_m2_hajek_fp64,8,7.498942093324558e-06,6.395323096759495e-05,6.690239461826823e-05,False
b3_s17218_m2_hajek_fp64,9,1e-05,6.395323096759495e-05,6.690239461826823e-05,False
b3_s17218_m2_hajek_fp64,10,1.333521432163324e-05,6.395323096759495e-05,6.690239461826823e-05,False
b3_s17218_m2_hajek_fp64,11,1.778279410038923e-05,6.395323096759495e-05,6.690239461826823e-05,False
b3_s17218_m2_hajek_fp64,12,2.3713737056616554e-05,6.395323096759495e-05,6.690239461826823e-05,False
b3_s17218_m2_hajek_fp64,13,3.1622776601683795e-05,6.395323096759495e-05,6.690239461826823e-05,False
b3_s17218_m2_hajek_fp64,14,4.216965034285822e-05,6.395323096759495e-05,6.690239461826823e-05,False
b3_s17218_m2_hajek_fp64,15,5.623413251903491e-05,6.395323096759495e-05,6.690239461826823e-05,False
b3_s17218_m2_hajek_fp64,16,7.498942093324559e-05,6.395323096759495e-05,6.690239461826823e-05,False
b3_s17218_m2_hajek_fp64,17,0.0001,6.395323096759495e-05,6.690239461826823e-05,False
b3_s17218_m2_hajek_fp64,18,0.0001333521432163324,6.395323096759495e-05,6.690239461826823e-05,False
b3_s17218_m2_hajek_fp64,19,0.00017782794100389227,6.395323096759495e-05,6.690239461826823e-05,False
b3_s17218_m2_hajek_fp64,20,0.00023713737056616554,6.395323096759495e-05,6.690239461826823e-05,False
b3_s17218_m2_hajek_fp64,21,0.00031622776601683794,6.395323096759495e-05,6.690239461826823e-05,False
b3_s17218_m2_hajek_fp64,22,0.00042169650342858224,6.395323096759495e-05,6.690239461826823e-05,False
b3_s17218_m2_hajek_fp64,23,0.0005623413251903491,6.395323096759495e-05,6.690239461826823e-05,False
b3_s17218_m2_hajek_fp64,24,0.0007498942093324559,6.398175144072168e-05,6.691822559128281e-05,False
b3_s17218_m2_hajek_fp64,25,0.001,6.383191846478108e-05,6.681475087819242e-05,False
b3_s17218_m2_hajek_fp64,26,0.001333521432163324,6.383191846478108e-05,6.681475087819242e-05,False
b3_s17218_m2_hajek_fp64,27,0.0017782794100389228,6.380566161809682e-05,6.678405449050651e-05,False
b3_s17218_m2_hajek_fp64,28,0.0023713737056616554,6.380566161809682e-05,6.678405449050651e-05,False
b3_s17218_m2_hajek_fp64,29,0.0031622776601683794,6.357047223508504e-05,6.656339136972362e-05,False
b3_s17218_m2_hajek_fp64,30,0.004216965034285823,5.744929211893915e-05,5.648175605842525e-05,False
b3_s17218_m2_hajek_fp64,31,0.005623413251903491,5.744929211893915e-05,5.648175605842525e-05,False
b3_s17218_m2_hajek_fp64,32,0.007498942093324558,5.744929211893915e-05,5.648175605842525e-05,False
b3_s17218_m2_hajek_fp64,33,0.01,5.744929211893915e-05,5.648175605842525e-05,False
b3_s17218_m2_hajek_fp64,34,0.01333521432163324,7.608351183775912e-05,8.717247319975209e-05,False
b3_s17218_m2_hajek_fp64,35,0.01778279410038923,0.00012139123852068583,0.00012040967446344089,False
b3_s17218_m2_hajek_fp64,36,0.023713737056616554,0.00035284791366949764,0.00030224654575718076,False
b3_s17218_m2_hajek_fp64,37,0.03162277660168379,0.0038984740181003882,0.005886659745600833,False
b3_s17218_m2_hajek_fp64,38,0.042169650342858224,0.003974287684743042,0.005957790848821269,False
b3_s17218_m2_hajek_fp64,39,0.05623413251903491,0.004503188765410161,0.006422164356232421,False
b3_s17218_m2_hajek_fp64,40,0.07498942093324558,0.0044481246043027115,0.006381912644920015,True
b3_s17218_m2_hajek_fp64,41,0.1,0.0044481246043027115,0.006381912644920015,True
b3_s17218_m2_hajek_fp64,42,0.1333521432163324,0.0044481246043027115,0.006381912644920015,True
b3_s17218_m2_hajek_fp64,43,0.1778279410038923,0.0044481246043027115,0.006381912644920015,True
b3_s17218_m2_hajek_fp64,44,0.23713737056616552,0.0044481246043027115,0.006381912644920015,True
b3_s17218_m2_hajek_fp64,45,0.31622776601683794,0.07141057119534425,0.07742752836304626,False
b3_s17218_m2_hajek_fp64,46,0.4216965034285822,0.07141057119534425,0.07742752836304626,False
b3_s17218_m2_hajek_fp64,47,0.5623413251903491,0.07141057119534425,0.07742752836304626,False
b3_s17218_m2_hajek_fp64,48,0.7498942093324559,0.07141057119534425,0.07742752836304626,False
b3_s17218_m2_hajek_fp64,49,1.0,1.0,1.0,False
b3_s17219_h_both_fp64,0,0.0,3.48166753194596e-05,3.6978507755071526e-05,False
b3_s17219_h_both_fp64,1,1e-06,3.48166753194596e-05,3.6978507755071526e-05,False
b3_s17219_h_both_fp64,2,1.333521432163324e-06,3.48166753194596e-05,3.6978507755071526e-05,False
b3_s17219_h_both_fp64,3,1.778279410038923e-06,3.48166753194596e-05,3.6978507755071526e-05,False
b3_s17219_h_both_fp64,4,2.3713737056616552e-06,3.48166753194596e-05,3.6978507755071526e-05,False
b3_s17219_h_both_fp64,5,3.162277660168379e-06,3.48166753194596e-05,3.6978507755071526e-05,False
b3_s17219_h_both_fp64,6,4.216965034285822e-06,3.48166753194596e-05,3.6978507755071526e-05,False
b3_s17219_h_both_fp64,7,5.623413251903491e-06,3.48166753194596e-05,3.6978507755071526e-05,False
b3_s17219_h_both_fp64,8,7.498942093324558e-06,3.48166753194596e-05,3.6978507755071526e-05,False
b3_s17219_h_both_fp64,9,1e-05,3.48166753194596e-05,3.6978507755071526e-05,False
b3_s17219_h_both_fp64,10,1.333521432163324e-05,3.48166753194596e-05,3.6978507755071526e-05,False
b3_s17219_h_both_fp64,11,1.778279410038923e-05,3.48166753194596e-05,3.6978507755071526e-05,False
b3_s17219_h_both_fp64,12,2.3713737056616554e-05,3.48166753194596e-05,3.6978507755071526e-05,False
b3_s17219_h_both_fp64,13,3.1622776601683795e-05,3.48166753194596e-05,3.6978507755071526e-05,False
b3_s17219_h_both_fp64,14,4.216965034285822e-05,3.48166753194596e-05,3.6978507755071526e-05,False
b3_s17219_h_both_fp64,15,5.623413251903491e-05,3.48166753194596e-05,3.6978507755071526e-05,False
b3_s17219_h_both_fp64,16,7.498942093324559e-05,3.48166753194596e-05,3.6978507755071526e-05,False
b3_s17219_h_both_fp64,17,0.0001,3.48166753194596e-05,3.6978507755071526e-05,False
b3_s17219_h_both_fp64,18,0.0001333521432163324,3.48166753194596e-05,3.6978507755071526e-05,False
b3_s17219_h_both_fp64,19,0.00017782794100389227,3.48166753194596e-05,3.6978507755071526e-05,False
b3_s17219_h_both_fp64,20,0.00023713737056616554,3.48166753194596e-05,3.6978507755071526e-05,False
b3_s17219_h_both_fp64,21,0.00031622776601683794,3.484465025142815e-05,3.699274537819407e-05,False
b3_s17219_h_both_fp64,22,0.00042169650342858224,3.487725977577632e-05,3.701864316242323e-05,False
b3_s17219_h_both_fp64,23,0.0005623413251903491,3.487725977577632e-05,3.701864316242323e-05,False
b3_s17219_h_both_fp64,24,0.0007498942093324559,3.487725977577632e-05,3.701864316242323e-05,False
b3_s17219_h_both_fp64,25,0.001,3.487725977577632e-05,3.701864316242323e-05,False
b3_s17219_h_both_fp64,26,0.001333521432163324,3.487725977577632e-05,3.701864316242323e-05,False
b3_s17219_h_both_fp64,27,0.0017782794100389228,3.487725977577632e-05,3.701864316242323e-05,False
b3_s17219_h_both_fp64,28,0.0023713737056616554,3.487725977577632e-05,3.701864316242323e-05,False
b3_s17219_h_both_fp64,29,0.0031622776601683794,3.487725977577632e-05,3.701864316242323e-05,False
b3_s17219_h_both_fp64,30,0.004216965034285823,3.487725977577632e-05,3.701864316242323e-05,False
b3_s17219_h_both_fp64,31,0.005623413251903491,3.728101553633957e-05,3.990313170534899e-05,False
b3_s17219_h_both_fp64,32,0.007498942093324558,3.9622137305059e-05,3.816237331023047e-05,False
b3_s17219_h_both_fp64,33,0.01,3.9622137305059e-05,3.816237331023047e-05,False
b3_s17219_h_both_fp64,34,0.01333521432163324,5.2092046415364894e-05,6.459528623815605e-05,False
b3_s17219_h_both_fp64,35,0.01778279410038923,0.00046949250976602877,0.00046229413550865354,False
b3_s17219_h_both_fp64,36,0.023713737056616554,0.000540128301702203,0.0005155691273540966,True
b3_s17219_h_both_fp64,37,0.03162277660168379,0.000540128301702203,0.0005155691273540966,True
b3_s17219_h_both_fp64,38,0.042169650342858224,0.000540128301702203,0.0005155691273540966,True
b3_s17219_h_both_fp64,39,0.05623413251903491,0.000540128301702203,0.0005155691273540966,True
b3_s17219_h_both_fp64,40,0.07498942093324558,0.000540128301702203,0.0005155691273540966,True
b3_s17219_h_both_fp64,41,0.1,0.000540128301702203,0.0005155691273540966,True
b3_s17219_h_both_fp64,42,0.1333521432163324,0.000540128301702203,0.0005155691273540966,True
b3_s17219_h_both_fp64,43,0.1778279410038923,0.000540128301702203,0.0005155691273540966,True
b3_s17219_h_both_fp64,44,0.23713737056616552,0.000540128301702203,0.0005155691273540966,True
b3_s17219_h_both_fp64,45,0.31622776601683794,0.08756526058551793,0.09286878503686223,False
b3_s17219_h_both_fp64,46,0.4216965034285822,0.08756526058551793,0.09286878503686223,False
b3_s17219_h_both_fp64,47,0.5623413251903491,0.08756526058551793,0.09286878503686223,False
b3_s17219_h_both_fp64,48,0.7498942093324559,0.08756526058551793,0.09286878503686223,False
b3_s17219_h_both_fp64,49,1.0,1.0,1.0,False
b3_s17219_m2_hajek_fp64,0,0.0,5.497734882523046e-05,4.708930493460659e-05,False
b3_s17219_m2_hajek_fp64,1,1e-06,5.497734882523046e-05,4.708930493460659e-05,False
b3_s17219_m2_hajek_fp64,2,1.333521432163324e-06,5.497734882523046e-05,4.708930493460659e-05,False
b3_s17219_m2_hajek_fp64,3,1.778279410038923e-06,5.497734882523046e-05,4.708930493460659e-05,False
b3_s17219_m2_hajek_fp64,4,2.3713737056616552e-06,5.497734882523046e-05,4.708930493460659e-05,False
b3_s17219_m2_hajek_fp64,5,3.162277660168379e-06,5.497734882523046e-05,4.708930493460659e-05,False
b3_s17219_m2_hajek_fp64,6,4.216965034285822e-06,5.497734882523046e-05,4.708930493460659e-05,False
b3_s17219_m2_hajek_fp64,7,5.623413251903491e-06,5.497734882523046e-05,4.708930493460659e-05,False
b3_s17219_m2_hajek_fp64,8,7.498942093324558e-06,5.497734882523046e-05,4.708930493460659e-05,False
b3_s17219_m2_hajek_fp64,9,1e-05,5.497734882523046e-05,4.708930493460659e-05,False
b3_s17219_m2_hajek_fp64,10,1.333521432163324e-05,5.497734882523046e-05,4.708930493460659e-05,False
b3_s17219_m2_hajek_fp64,11,1.778279410038923e-05,5.497734882523046e-05,4.708930493460659e-05,False
b3_s17219_m2_hajek_fp64,12,2.3713737056616554e-05,5.497734882523046e-05,4.708930493460659e-05,False
b3_s17219_m2_hajek_fp64,13,3.1622776601683795e-05,5.497734882523046e-05,4.708930493460659e-05,False
b3_s17219_m2_hajek_fp64,14,4.216965034285822e-05,5.497734882523046e-05,4.708930493460659e-05,False
b3_s17219_m2_hajek_fp64,15,5.623413251903491e-05,5.497734882523046e-05,4.708930493460659e-05,False
b3_s17219_m2_hajek_fp64,16,7.498942093324559e-05,5.497734882523046e-05,4.708930493460659e-05,False
b3_s17219_m2_hajek_fp64,17,0.0001,5.497734882523046e-05,4.708930493460659e-05,False
b3_s17219_m2_hajek_fp64,18,0.0001333521432163324,5.497734882523046e-05,4.708930493460659e-05,False
b3_s17219_m2_hajek_fp64,19,0.00017782794100389227,5.497734882523046e-05,4.708930493460659e-05,False
b3_s17219_m2_hajek_fp64,20,0.00023713737056616554,5.497734882523046e-05,4.708930493460659e-05,False
b3_s17219_m2_hajek_fp64,21,0.00031622776601683794,5.491474685296037e-05,4.7038752173196096e-05,False
b3_s17219_m2_hajek_fp64,22,0.00042169650342858224,5.48242920079656e-05,4.6989447567145116e-05,False
b3_s17219_m2_hajek_fp64,23,0.0005623413251903491,5.48682017474863e-05,4.701338163512119e-05,False
b3_s17219_m2_hajek_fp64,24,0.0007498942093324559,5.48025669739115e-05,4.6924983117073386e-05,False
b3_s17219_m2_hajek_fp64,25,0.001,5.459244646360505e-05,4.6631543824876944e-05,False
b3_s17219_m2_hajek_fp64,26,0.001333521432163324,5.483004628580552e-05,4.70641556338148e-05,False
b3_s17219_m2_hajek_fp64,27,0.0017782794100389228,5.483004628580552e-05,4.70641556338148e-05,False
b3_s17219_m2_hajek_fp64,28,0.0023713737056616554,5.483004628580552e-05,4.70641556338148e-05,False
b3_s17219_m2_hajek_fp64,29,0.0031622776601683794,5.483004628580552e-05,4.70641556338148e-05,False
b3_s17219_m2_hajek_fp64,30,0.004216965034285823,5.949632668703251e-05,5.175687447516586e-05,False
b3_s17219_m2_hajek_fp64,31,0.005623413251903491,6.202550949819257e-05,5.6697323765528496e-05,False
b3_s17219_m2_hajek_fp64,32,0.007498942093324558,7.838672921710779e-05,7.545581809493534e-05,False
b3_s17219_m2_hajek_fp64,33,0.01,0.00010949781609494878,0.00010347313981935139,False
b3_s17219_m2_hajek_fp64,34,0.01333521432163324,0.00028387677782816333,0.0003285770674073907,False
b3_s17219_m2_hajek_fp64,35,0.01778279410038923,0.0006240903953693788,0.000675365698006738,False
b3_s17219_m2_hajek_fp64,36,0.023713737056616554,0.0009241227257728443,0.000959520343694006,True
b3_s17219_m2_hajek_fp64,37,0.03162277660168379,0.0009241227257728443,0.000959520343694006,True
b3_s17219_m2_hajek_fp64,38,0.042169650342858224,0.0009241227257728443,0.000959520343694006,True
b3_s17219_m2_hajek_fp64,39,0.05623413251903491,0.0009241227257728443,0.000959520343694006,True
b3_s17219_m2_hajek_fp64,40,0.07498942093324558,0.0009241227257728443,0.000959520343694006,True
b3_s17219_m2_hajek_fp64,41,0.1,0.0009241227257728443,0.000959520343694006,True
b3_s17219_m2_hajek_fp64,42,0.1333521432163324,0.0009241227257728443,0.000959520343694006,True
b3_s17219_m2_hajek_fp64,43,0.1778279410038923,0.0009241227257728443,0.000959520343694006,True
b3_s17219_m2_hajek_fp64,44,0.23713737056616552,0.0009241227257728443,0.000959520343694006,True
b3_s17219_m2_hajek_fp64,45,0.31622776601683794,0.07314731091516975,0.08019403150701694,False
b3_s17219_m2_hajek_fp64,46,0.4216965034285822,0.07314731091516975,0.08019403150701694,False
b3_s17219_m2_hajek_fp64,47,0.5623413251903491,0.07314731091516975,0.08019403150701694,False
b3_s17219_m2_hajek_fp64,48,0.7498942093324559,0.07314731091516975,0.08019403150701694,False
b3_s17219_m2_hajek_fp64,49,1.0,1.0,1.0,False


==> anc/literature_diagnostics/pooled_state_scores.csv <==
id,block,method,seed,equal_min_index,pooled_min_index,pooled_min_loss,best_true_index,best_true_loss,true_gap,pooled_min_true_all_folds
b1_s17010_h_both_fp64,1,h_both,17010,22,22,0.00012195954883011784,37,0.0006748225275974626,0.0005528629787673448,False
b1_s17010_m2_hajek_fp64,1,m2_hajek,17010,25,25,0.00012923880778475957,37,0.0006996357763805815,0.0005703969685958219,False
b1_s17011_h_both_fp64,1,h_both,17011,0,0,4.957197507957985e-05,38,0.0011107976705697956,0.0010612256954902158,False
b1_s17011_m2_hajek_fp64,1,m2_hajek,17011,30,30,7.176816064622913e-05,37,0.0009400531547949794,0.0008682849941487503,False
b1_s17012_h_both_fp64,1,h_both,17012,22,20,8.571346440512466e-05,38,0.001325953713571487,0.0012402402491663623,False
b1_s17012_m2_hajek_fp64,1,m2_hajek,17012,35,35,0.00010529748328736787,38,0.0017635620297317507,0.0016582645464443828,False
b1_s17013_h_both_fp64,1,h_both,17013,29,29,6.233780084171255e-05,37,0.00041925825923453894,0.0003569204583928264,False
b1_s17013_m2_hajek_fp64,1,m2_hajek,17013,29,29,5.574296931934052e-05,36,0.0002898953527769585,0.00023415238345761798,False
b1_s17014_h_both_fp64,1,h_both,17014,0,0,8.159655196721421e-05,39,0.001994013420350819,0.0019124168683836047,False
b1_s17014_m2_hajek_fp64,1,m2_hajek,17014,0,0,0.00016432877428626568,41,0.005696817420271827,0.005532488645985561,False
b1_s17015_h_both_fp64,1,h_both,17015,22,22,5.1215036803015717e-05,39,0.0017444092584493,0.0016931942216462843,False
b1_s17015_m2_hajek_fp64,1,m2_hajek,17015,29,29,4.541896213025512e-05,37,0.0011071859075384547,0.0010617669454081994,False
b1_s17016_h_both_fp64,1,h_both,17016,29,29,8.087301951023582e-05,39,0.0011996682253562127,0.0011187952058459769,False
b1_s17016_m2_hajek_fp64,1,m2_hajek,17016,34,34,9.16461068200552e-05,38,0.0010005190078109078,0.0009088729009908526,False
b1_s17017_h_both_fp64,1,h_both,17017,0,0,6.333218924821555e-05,38,0.001085502056141111,0.0010221698668928954,False
b1_s17017_m2_hajek_fp64,1,m2_hajek,17017,29,29,6.546939117277948e-05,38,0.0013685886399964883,0.0013031192488237088,False
b1_s17018_h_both_fp64,1,h_both,17018,25,25,0.00010992624523430285,38,0.001202936080703056,0.001093009835468753,False
b1_s17018_m2_hajek_fp64,1,m2_hajek,17018,24,24,0.0001408133270784446,41,0.011165615675083217,0.011024802348004773,False
b1_s17019_h_both_fp64,1,h_both,17019,22,22,4.873281937131147e-05,37,0.0004894545638773521,0.0004407217445060406,False
b1_s17019_m2_hajek_fp64,1,m2_hajek,17019,31,31,4.637120417755076e-05,38,0.0006403335776194469,0.0005939623734418962,False
b2_s17110_h_both_fp64,2,h_both,17110,0,0,7.447859656022155e-05,37,0.0010040585261554189,0.0009295799295951973,False
b2_s17110_m2_hajek_fp64,2,m2_hajek,17110,30,30,3.813497954830251e-05,37,0.0011947873828623173,0.0011566524033140148,False
b2_s17111_h_both_fp64,2,h_both,17111,0,0,3.583691787841248e-05,37,0.0007398947571451934,0.0007040578392667809,False
b2_s17111_m2_hajek_fp64,2,m2_hajek,17111,31,31,3.879640988113116e-05,37,0.0005477942938609219,0.0005089978839797908,False
b2_s17112_h_both_fp64,2,h_both,17112,30,30,0.00020109186293680473,39,0.0019066827131429753,0.0017055908502061705,False
b2_s17112_m2_hajek_fp64,2,m2_hajek,17112,31,31,0.00023147559436772147,38,0.0009862046360516212,0.0007547290416838997,False
b2_s17113_h_both_fp64,2,h_both,17113,0,0,7.408259521640534e-05,40,0.002705810048397883,0.0026317274531814775,False
b2_s17113_m2_hajek_fp64,2,m2_hajek,17113,0,0,8.391846397725395e-05,40,0.0012533010025315965,0.0011693825385543427,False
b2_s17114_h_both_fp64,2,h_both,17114,30,30,4.7835768550903676e-05,39,0.0008725843961367907,0.000824748627585887,False
b2_s17114_m2_hajek_fp64,2,m2_hajek,17114,32,32,4.2024232627809664e-05,40,0.0007222273999751896,0.0006802031673473799,False
b2_s17115_h_both_fp64,2,h_both,17115,0,0,5.446104269901358e-05,37,0.0005293411265311495,0.0004748800838321359,False
b2_s17115_m2_hajek_fp64,2,m2_hajek,17115,0,0,9.265881475564337e-05,37,0.0006355103561933347,0.0005428515414376914,False
b2_s17116_h_both_fp64,2,h_both,17116,29,29,4.208219415496057e-05,36,0.00019556435166836027,0.0001534821575133997,False
b2_s17116_m2_hajek_fp64,2,m2_hajek,17116,32,32,5.0573654262455606e-05,36,0.0002528689680495838,0.00020229531378712819,False
b2_s17117_h_both_fp64,2,h_both,17117,0,0,5.35241190909928e-05,37,0.0005892481238877278,0.000535724004796735,False
b2_s17117_m2_hajek_fp64,2,m2_hajek,17117,32,32,4.094228330930475e-05,37,0.0003843275295481512,0.00034338524623884646,False
b2_s17118_h_both_fp64,2,h_both,17118,29,29,7.404270698839974e-05,35,0.00018499292251840428,0.00011095021553000454,False
b2_s17118_m2_hajek_fp64,2,m2_hajek,17118,0,0,9.581211595797227e-05,37,0.0002615501213172821,0.00016573800535930986,False
b2_s17119_h_both_fp64,2,h_both,17119,0,0,6.272121023196275e-05,35,0.0004000499673580926,0.0003373287571261298,False
b2_s17119_m2_hajek_fp64,2,m2_hajek,17119,0,31,7.003583861396685e-05,35,0.00030256127384136036,0.0002325254352273935,False
b3_s17210_h_both_fp64,3,h_both,17210,27,27,2.1951362101744894e-05,36,0.00029100410376896074,0.00026905274166721585,False
b3_s17210_m2_hajek_fp64,3,m2_hajek,17210,28,28,2.3331525547524777e-05,36,0.00038602068245809367,0.00036268915691056887,False
b3_s17211_h_both_fp64,3,h_both,17211,0,0,3.054639206224903e-05,38,0.0013353016563601222,0.0013047552642978732,False
b3_s17211_m2_hajek_fp64,3,m2_hajek,17211,28,27,3.670054713066422e-05,38,0.001661845124445875,0.0016251445773152106,False
b3_s17212_h_both_fp64,3,h_both,17212,29,29,1.7963212367376418e-05,37,0.0005320467598047445,0.000514083547437368,False
b3_s17212_m2_hajek_fp64,3,m2_hajek,17212,0,0,2.4156794974132137e-05,37,0.0004890482496279942,0.0004648914546538621,False
b3_s17213_h_both_fp64,3,h_both,17213,28,31,2.006033618056438e-05,37,0.000440433007361433,0.00042037267118086866,False
b3_s17213_m2_hajek_fp64,3,m2_hajek,17213,0,0,2.6888467157066266e-05,37,0.0003876628872867677,0.00036077442012970144,False
b3_s17214_h_both_fp64,3,h_both,17214,0,0,2.9621194903541487e-05,36,0.0005556674992370523,0.0005260463043335108,False
b3_s17214_m2_hajek_fp64,3,m2_hajek,17214,28,28,3.5897293542366506e-05,35,0.00040117901296650817,0.00036528171942414164,False
b3_s17215_h_both_fp64,3,h_both,17215,29,29,2.94785277824523e-05,34,0.00028319145026437214,0.00025371292248191986,False
b3_s17215_m2_hajek_fp64,3,m2_hajek,17215,31,31,3.486435028239971e-05,37,0.0007189545983757268,0.0006840902480933272,False
b3_s17216_h_both_fp64,3,h_both,17216,28,28,1.7956440647416415e-05,34,0.00013175375293013683,0.00011379731228272042,False
b3_s17216_m2_hajek_fp64,3,m2_hajek,17216,28,28,2.194374554057687e-05,36,0.00018172982997691933,0.00015978608443634244,False
b3_s17217_h_both_fp64,3,h_both,17217,28,0,3.171443472041109e-05,37,0.0004793726100732742,0.0004476581753528631,False
b3_s17217_m2_hajek_fp64,3,m2_hajek,17217,28,28,4.186228587977495e-05,36,0.00036641560425085143,0.00032455331837107646,False
b3_s17218_h_both_fp64,3,h_both,17218,30,30,3.132625632493843e-05,38,0.001753542603335726,0.0017222163470107877,False
b3_s17218_m2_hajek_fp64,3,m2_hajek,17218,30,30,5.648175605842525e-05,40,0.006381912644920015,0.006325430888861589,False
b3_s17219_h_both_fp64,3,h_both,17219,0,0,3.6978507755071526e-05,36,0.0005155691273540966,0.00047859061959902506,False
b3_s17219_m2_hajek_fp64,3,m2_hajek,17219,25,25,4.6631543824876944e-05,36,0.000959520343694006,0.0009128887998691291,False


==> anc/literature_diagnostics/summary.json <==
{
  "status": "POST_HOC_NUMERICAL_EVIDENCE",
  "states": 60,
  "candidates": 3000,
  "fold_loss_checks": 15000,
  "minimizer_index_changed": 5,
  "true_candidate_gap_positive": 60,
  "pooled_min_true_all_folds": 0,
  "gap_min": 0.00011095021553000454,
  "gap_max": 0.011024802348004773,
  "max_stored_fold_loss_discrepancy": 8.326672684688674e-17,
  "max_pooled_identity_discrepancy": 2.7755575615628914e-17,
  "python": "3.14.6",
  "numpy": "2.5.1",
  "command": [
    "C:\\Users\\vampi\\AppData\\Local\\Python\\pythoncore-3.14-64\\python.exe",
    "experiments\\EXP-0030-r1-literature-diagnostics\\run.py"
  ],
  "protocol_sha256": "c6f99a8be121fe0c0ff426feacf881742a492e8b8350a8cdd377d11be8b2fe31",
  "source_sha256": "5db156cb438eda34bd07470adaac30d2c8d913a68bca42ddeda5a7cfec08f354",
  "no_fits_or_training": true,
  "no_pooled_one_se_inference": true
}


==> anc/score_outputs/anomalies.csv <==
state_id,type,severity,detail
b1_s17010_h_both_fp64,WEIGHT_STORAGE_CONVENTION,documented,Original stores inverse propensity mean 1.8244295976558191; normalized once for requested mean-one SSE/MSE; normalized scores invariant.
b1_s17011_h_both_fp64,WEIGHT_STORAGE_CONVENTION,documented,Original stores inverse propensity mean 1.7958321849534329; normalized once for requested mean-one SSE/MSE; normalized scores invariant.
b1_s17012_h_both_fp64,WEIGHT_STORAGE_CONVENTION,documented,Original stores inverse propensity mean 1.8153255944900146; normalized once for requested mean-one SSE/MSE; normalized scores invariant.
b1_s17013_h_both_fp64,WEIGHT_STORAGE_CONVENTION,documented,Original stores inverse propensity mean 1.8155777875035248; normalized once for requested mean-one SSE/MSE; normalized scores invariant.
b1_s17014_h_both_fp64,WEIGHT_STORAGE_CONVENTION,documented,Original stores inverse propensity mean 1.7870254575906954; normalized once for requested mean-one SSE/MSE; normalized scores invariant.
b1_s17015_h_both_fp64,WEIGHT_STORAGE_CONVENTION,documented,Original stores inverse propensity mean 1.8519647708119165; normalized once for requested mean-one SSE/MSE; normalized scores invariant.
b1_s17016_h_both_fp64,WEIGHT_STORAGE_CONVENTION,documented,Original stores inverse propensity mean 1.810952193333093; normalized once for requested mean-one SSE/MSE; normalized scores invariant.
b1_s17017_h_both_fp64,WEIGHT_STORAGE_CONVENTION,documented,Original stores inverse propensity mean 1.779012751478851; normalized once for requested mean-one SSE/MSE; normalized scores invariant.
b1_s17018_h_both_fp64,WEIGHT_STORAGE_CONVENTION,documented,Original stores inverse propensity mean 1.8057647171625359; normalized once for requested mean-one SSE/MSE; normalized scores invariant.
b1_s17019_h_both_fp64,WEIGHT_STORAGE_CONVENTION,documented,Original stores inverse propensity mean 1.776367016635569; normalized once for requested mean-one SSE/MSE; normalized scores invariant.
b2_s17110_h_both_fp64,WEIGHT_STORAGE_CONVENTION,documented,Original stores inverse propensity mean 1.8065785812272774; normalized once for requested mean-one SSE/MSE; normalized scores invariant.
b2_s17111_h_both_fp64,WEIGHT_STORAGE_CONVENTION,documented,Original stores inverse propensity mean 1.8234457178668761; normalized once for requested mean-one SSE/MSE; normalized scores invariant.
b2_s17112_h_both_fp64,WEIGHT_STORAGE_CONVENTION,documented,Original stores inverse propensity mean 1.8378347049038788; normalized once for requested mean-one SSE/MSE; normalized scores invariant.
b2_s17113_h_both_fp64,WEIGHT_STORAGE_CONVENTION,documented,Original stores inverse propensity mean 1.8076048301738765; normalized once for requested mean-one SSE/MSE; normalized scores invariant.
b2_s17114_h_both_fp64,WEIGHT_STORAGE_CONVENTION,documented,Original stores inverse propensity mean 1.7765142683216841; normalized once for requested mean-one SSE/MSE; normalized scores invariant.
b2_s17115_h_both_fp64,WEIGHT_STORAGE_CONVENTION,documented,Original stores inverse propensity mean 1.8080633875957881; normalized once for requested mean-one SSE/MSE; normalized scores invariant.
b2_s17116_h_both_fp64,WEIGHT_STORAGE_CONVENTION,documented,Original stores inverse propensity mean 1.8139052262996036; normalized once for requested mean-one SSE/MSE; normalized scores invariant.
b2_s17117_h_both_fp64,WEIGHT_STORAGE_CONVENTION,documented,Original stores inverse propensity mean 1.7851385692266351; normalized once for requested mean-one SSE/MSE; normalized scores invariant.
b2_s17118_h_both_fp64,WEIGHT_STORAGE_CONVENTION,documented,Original stores inverse propensity mean 1.8444132746452064; normalized once for requested mean-one SSE/MSE; normalized scores invariant.
b2_s17119_h_both_fp64,WEIGHT_STORAGE_CONVENTION,documented,Original stores inverse propensity mean 1.796668601349283; normalized once for requested mean-one SSE/MSE; normalized scores invariant.
b3_s17210_h_both_fp64,WEIGHT_STORAGE_CONVENTION,documented,Original stores inverse propensity mean 1.8113642468524975; normalized once for requested mean-one SSE/MSE; normalized scores invariant.
b3_s17211_h_both_fp64,WEIGHT_STORAGE_CONVENTION,documented,Original stores inverse propensity mean 1.8405855404932754; normalized once for requested mean-one SSE/MSE; normalized scores invariant.
b3_s17212_h_both_fp64,WEIGHT_STORAGE_CONVENTION,documented,Original stores inverse propensity mean 1.8322407783716614; normalized once for requested mean-one SSE/MSE; normalized scores invariant.
b3_s17213_h_both_fp64,WEIGHT_STORAGE_CONVENTION,documented,Original stores inverse propensity mean 1.8531772458201807; normalized once for requested mean-one SSE/MSE; normalized scores invariant.
b3_s17214_h_both_fp64,WEIGHT_STORAGE_CONVENTION,documented,Original stores inverse propensity mean 1.8047754502216578; normalized once for requested mean-one SSE/MSE; normalized scores invariant.
b3_s17215_h_both_fp64,WEIGHT_STORAGE_CONVENTION,documented,Original stores inverse propensity mean 1.8388161679334989; normalized once for requested mean-one SSE/MSE; normalized scores invariant.
b3_s17216_h_both_fp64,WEIGHT_STORAGE_CONVENTION,documented,Original stores inverse propensity mean 1.8664965180676025; normalized once for requested mean-one SSE/MSE; normalized scores invariant.
b3_s17217_h_both_fp64,WEIGHT_STORAGE_CONVENTION,documented,Original stores inverse propensity mean 1.7630910941338176; normalized once for requested mean-one SSE/MSE; normalized scores invariant.
b3_s17218_h_both_fp64,WEIGHT_STORAGE_CONVENTION,documented,Original stores inverse propensity mean 1.8133971064841652; normalized once for requested mean-one SSE/MSE; normalized scores invariant.
b3_s17219_h_both_fp64,WEIGHT_STORAGE_CONVENTION,documented,Original stores inverse propensity mean 1.8045015976393295; normalized once for requested mean-one SSE/MSE; normalized scores invariant.
b1_s17018_m2_hajek_fp64,NON_REVERSAL,scientific_exception,LL ratio=0.014486209028126969; EE ratio=0.93688800208021539; external ratio=2.3959639415923459. Retained without exclusion.


==> anc/score_outputs/controls.csv <==
state_id,block,seed,method,n,input_hash,true_equation_score,zero_equation_score,pde_identity_max_error
b1_s17010_h_both_fp64,1,17010,h_both,1081,7af954baa0ddf91fe73465f7093dc81383ce079f6776ee768452443ae1ebedb2,2.8459057766193743e-32,1.0,3.3306690738754696e-16
b1_s17010_m2_hajek_fp64,1,17010,m2_hajek,1081,8ae25881d7bfbd2fcf4ad6c572815b8221859a2292189f8ceb8ef6e5e8ac5f32,2.712891939905089e-32,1.0,3.3306690738754696e-16
b1_s17011_h_both_fp64,1,17011,h_both,1099,c3eef23580a1dfd2650b4dc249b9bfabd8da4b2663c2ce09daa0094a70337150,2.683418251423286e-32,1.0,3.3306690738754696e-16
b1_s17011_m2_hajek_fp64,1,17011,m2_hajek,1099,b76e733f1b1b0185b8ddf46f045869b964854d8e4e3b2f836ba1223b00d37b6a,2.583696820534346e-32,1.0,3.3306690738754696e-16
b1_s17012_h_both_fp64,1,17012,h_both,1090,a4bdadfba2583dd2dfb36a54c45e2b289d6ac555a1bcd99b26e8c9ba20e7ae76,2.960892838697152e-32,1.0,2.7755575615628914e-16
b1_s17012_m2_hajek_fp64,1,17012,m2_hajek,1090,f713e58e0f95af94c0c692a118dc3d855abdd64fa8f502dfcde00f24ccc729c9,2.748168999876136e-32,1.0,2.7755575615628914e-16
b1_s17013_h_both_fp64,1,17013,h_both,1084,a5d556858c0314573d0ad728b02a55f553b37564dc19c0ac5007f32e55220b32,2.5633341128410494e-32,1.0,2.7755575615628914e-16
b1_s17013_m2_hajek_fp64,1,17013,m2_hajek,1084,7aa0af2fb4391c6125bd20fd97c90fdefdbbd5db72f3b051975cf2a979daab80,2.5403904111910316e-32,1.0,2.7755575615628914e-16
b1_s17014_h_both_fp64,1,17014,h_both,1083,f4e79e133206d3efe3baeb57b191e01890882eed4bbd8309adc921c6e18a318f,2.776061608527108e-32,1.0,2.7755575615628914e-16
b1_s17014_m2_hajek_fp64,1,17014,m2_hajek,1083,18ba5d5c63082a6e68082cd383b5f6b313903112828670217c517a2dc5c09358,2.6490489905130327e-32,1.0,2.7755575615628914e-16
b1_s17015_h_both_fp64,1,17015,h_both,1111,5384867dc4a4f9ab0f5f12ad046daa6035838e40fa435e0bf302ca651ee20472,2.881314840971682e-32,1.0,3.3306690738754696e-16
b1_s17015_m2_hajek_fp64,1,17015,m2_hajek,1111,c80cfe830523a995d3fbba16f176663de8357eeb991e432e3ce6b30d9e4954c8,2.782428443214259e-32,1.0,3.3306690738754696e-16
b1_s17016_h_both_fp64,1,17016,h_both,1088,7537e1cdd6cafe058f13151992f8a13e1ee4fc262573887682d9323175af6ff9,2.5968177060005555e-32,1.0,2.7755575615628914e-16
b1_s17016_m2_hajek_fp64,1,17016,m2_hajek,1088,a1c4a94ee28bf0839ac0d034bca634bda6067d51a19cc247655d2480fb766ea9,2.515853787222589e-32,1.0,2.7755575615628914e-16
b1_s17017_h_both_fp64,1,17017,h_both,1081,ecd957cc5d3a7489438752aa222bb12e8b182ac0aec6498bc13f2895aec0b0b6,2.562189325401634e-32,1.0,3.3306690738754696e-16
b1_s17017_m2_hajek_fp64,1,17017,m2_hajek,1081,8fd23c3c8b9e181e0a9b55c2bf573f4b9a4a37cc9f2b4d6c471c9439a156505f,2.5086249681070116e-32,1.0,3.3306690738754696e-16
b1_s17018_h_both_fp64,1,17018,h_both,1101,83fac5a6e6ee3932e212a2c461bdcb415cda7dac65296789e3681d945886d291,2.474685173388475e-32,1.0,2.498001805406602e-16
b1_s17018_m2_hajek_fp64,1,17018,m2_hajek,1101,e0159073945fa70d17aa8adbf01701a25457b847515ebac8d76244c53c6033ed,2.4428207116854238e-32,1.0,2.498001805406602e-16
b1_s17019_h_both_fp64,1,17019,h_both,1096,565ce196179d7683115a95e8b1d7bab2ece7fd388cf0097b809a48339f6ae96a,2.7620735642607493e-32,1.0,3.3306690738754696e-16
b1_s17019_m2_hajek_fp64,1,17019,m2_hajek,1096,3fdc393dd4e5a30f70fd5a3f90f69f039e3d7905e89d2a749df5aadec3e13fbd,2.698536086622987e-32,1.0,3.3306690738754696e-16
b2_s17110_h_both_fp64,2,17110,h_both,1113,49e62075b04364935fb73a4e1142a29492c5785dd237901ab8bcfa2fdcb4bc4c,2.823606290369649e-32,1.0,3.3306690738754696e-16
b2_s17110_m2_hajek_fp64,2,17110,m2_hajek,1113,e11baded9132b488d849973a3ea27c6af472167aa448885d98a1368f6d56c6e1,2.7288493998543837e-32,1.0,3.3306690738754696e-16
b2_s17111_h_both_fp64,2,17111,h_both,1130,22e99856dbd3ceeb91f62d1b6f8472b5156a033e26f64906e8bd12bc9a0afa35,2.800982820044696e-32,1.0,3.3306690738754696e-16
b2_s17111_m2_hajek_fp64,2,17111,m2_hajek,1130,e04e32e9bbd1dfc24cb6db2faf9e5d7c5976290f9aa5fc5f1c944b5de62f0f3c,2.67150652674262e-32,1.0,3.3306690738754696e-16
b2_s17112_h_both_fp64,2,17112,h_both,1099,90f854654c173a8d2b800b8394471865843bdf19385307aec8aa5c93246762a9,2.589503771272297e-32,1.0,2.5673907444456745e-16
b2_s17112_m2_hajek_fp64,2,17112,m2_hajek,1099,114129fbfd95d4b3d77019b3814fe79264f40efaa9cfef3423ac93d3c060ac5b,2.506061301993026e-32,1.0,2.5673907444456745e-16
b2_s17113_h_both_fp64,2,17113,h_both,1104,4526a8cb7b95856cea4db2b728f23cbefabde830a56695682973e9c691652e51,2.847480354181104e-32,1.0,3.3306690738754696e-16
b2_s17113_m2_hajek_fp64,2,17113,m2_hajek,1104,d168bfc5c44ab5407ac13e56b3c056beb93b744eb71bdf98ec1728b819b1257d,2.7560932224755226e-32,1.0,3.3306690738754696e-16
b2_s17114_h_both_fp64,2,17114,h_both,1112,6c4b46b77b33257491a980db577ce127692440579e7a9f2ee7afe8ca6a80d7bc,2.6424873229653895e-32,1.0,2.7755575615628914e-16
b2_s17114_m2_hajek_fp64,2,17114,m2_hajek,1112,803601dab1faf4ec4563fd01e67a566a41784a7c171f7336c73f764ef0ac9d8d,2.5847503950413473e-32,1.0,2.7755575615628914e-16
b2_s17115_h_both_fp64,2,17115,h_both,1129,8810a7d48db3ad9e88bd19bc55e9329f74f22e04e82ae1c2fc6db1318548bd61,2.623596492676797e-32,1.0,2.7755575615628914e-16
b2_s17115_m2_hajek_fp64,2,17115,m2_hajek,1129,39d46f7a918ebce424c8ad7dda493141d3f5b617f70fd2efa9463b072525e3d8,2.569282791581933e-32,1.0,2.7755575615628914e-16
b2_s17116_h_both_fp64,2,17116,h_both,1145,f8a34675516858f8c7d50ae9463a9f24b3d278956bd88fcf728d1cf5b8dd674e,2.8438959981881075e-32,1.0,3.3306690738754696e-16
b2_s17116_m2_hajek_fp64,2,17116,m2_hajek,1145,7c9bcd6bfa98cba7a86a1c8ae0d1131072df58a59e1b2691b4e36bfd86183d82,2.7129081977208117e-32,1.0,3.3306690738754696e-16
b2_s17117_h_both_fp64,2,17117,h_both,1112,d6ef048f0398aeb150496c21dcbee83e51c1eb5bd11520d8f8ab85a8e771a918,2.828077071027445e-32,1.0,3.3306690738754696e-16
b2_s17117_m2_hajek_fp64,2,17117,m2_hajek,1112,5db394bb3d8e3db82cca9fa2cdb2af83cc19d7a5d5b82dc3e2e58543912e8101,2.671321390693949e-32,1.0,3.3306690738754696e-16
b2_s17118_h_both_fp64,2,17118,h_both,1083,9d054c7792f83c991e1879c57fd148968b88bd6784ddd5edce3409b1c7ce4ee6,2.88906430566291e-32,1.0,3.3306690738754696e-16
b2_s17118_m2_hajek_fp64,2,17118,m2_hajek,1083,136d7e95bf55af9450b2eeafd8bc5e7dccdf6c213dc5bcc4aa8aeeb1904c2b3c,2.7242243403687884e-32,1.0,3.3306690738754696e-16
b2_s17119_h_both_fp64,2,17119,h_both,1109,bd9fe4000e5ac5674de8b4a8a52b6ccf003ac5fab61dc1b9c29ff1d2755d2786,2.668002895495046e-32,1.0,3.3306690738754696e-16
b2_s17119_m2_hajek_fp64,2,17119,m2_hajek,1109,582023906fa80135ea1f9b0546e7ee79866ce556ba6e300f1879a840c0ba6a20,2.6057501338386303e-32,1.0,3.3306690738754696e-16
b3_s17210_h_both_fp64,3,17210,h_both,1096,4b947075d384f4395bd4ec209bc748adca9c5793b82f8ff5e502cd03f4f76dc0,2.529589536927424e-32,1.0,3.191891195797325e-16
b3_s17210_m2_hajek_fp64,3,17210,m2_hajek,1096,0b64de8ec7852e8d0f964bdd61f62bf46dc439e5fbdf222da700e1829652a266,2.6773601744926665e-32,1.0,3.191891195797325e-16
b3_s17211_h_both_fp64,3,17211,h_both,1118,c7ada10e763b525d30ee9ec7a7e49705a0ab1c9055537e06ef1688d0699ded10,2.3776453190697035e-32,1.0,3.191891195797325e-16
b3_s17211_m2_hajek_fp64,3,17211,m2_hajek,1118,43e9cac578557bf0bac617121c639a4b7c150676c7102bda90b852bf5f3edc98,2.666034242837885e-32,1.0,3.191891195797325e-16
b3_s17212_h_both_fp64,3,17212,h_both,1106,20eef6ccb6f5985195806c1c66871dc1729eacf57db5e4f531de057492b7734a,2.3558037124575042e-32,1.0,3.191891195797325e-16
b3_s17212_m2_hajek_fp64,3,17212,m2_hajek,1106,edc27ba7351816e46283b743ee26b4e5930d11eacb2db9f9de3d5974596e4c01,2.670725474068188e-32,1.0,3.191891195797325e-16
b3_s17213_h_both_fp64,3,17213,h_both,1139,4b66213fcd049794de8587208820c8a40db4e7bbeb1ee1173f790a27922e5a4e,2.3501380285029218e-32,1.0,3.3306690738754696e-16
b3_s17213_m2_hajek_fp64,3,17213,m2_hajek,1139,ea7eb77cafd00d59f30faa2f9f4e2b9415ef40e44b90319ffd5501d2b469b20a,2.674021100121023e-32,1.0,3.3306690738754696e-16
b3_s17214_h_both_fp64,3,17214,h_both,1103,78d9ac256c3e578e4739b93f0cd83926482f034f699b6d1333babe46742eeeb1,2.3069673713024502e-32,1.0,3.191891195797325e-16
b3_s17214_m2_hajek_fp64,3,17214,m2_hajek,1103,abbcb5fe0a332a7e4b7945a87f50b27b10308487efe9f6b3910b26a0a7908526,2.6296691360224284e-32,1.0,3.191891195797325e-16
b3_s17215_h_both_fp64,3,17215,h_both,1119,19ff2d94b4113e4ac84f1738cd1692a6c67b567edf9f57b83944f517191bde33,2.634250603467329e-32,1.0,3.191891195797325e-16
b3_s17215_m2_hajek_fp64,3,17215,m2_hajek,1119,6da789149b34d7f3f473f303a8c21d0b436df50fe7fa5734fc74c4d61ac5b028,2.738079119019497e-32,1.0,3.191891195797325e-16
b3_s17216_h_both_fp64,3,17216,h_both,1123,785c85d48652991d05a6f0c08422300000ecf1a3bc254a19ecae90c0c23e7c1b,2.33865846060186e-32,1.0,3.191891195797325e-16
b3_s17216_m2_hajek_fp64,3,17216,m2_hajek,1123,9639291c3b9c51084a6381950753c1d6d916703f41ee9ef83c37af1319788bd2,2.681873258725912e-32,1.0,3.191891195797325e-16
b3_s17217_h_both_fp64,3,17217,h_both,1090,636436a9f6bbc1e44ee271568bf268505e88780c7680b4f2b605e6e6ad99322e,2.49556191699805e-32,1.0,3.191891195797325e-16
b3_s17217_m2_hajek_fp64,3,17217,m2_hajek,1090,b653cee4a3a7c4b0c9b2cd5c2903fc81f5f4383f3bcac46572c265f04dd694a5,2.7795404822462416e-32,1.0,3.191891195797325e-16
b3_s17218_h_both_fp64,3,17218,h_both,1130,161a6ad4b0d5e39ad86f3859d5b30194c0b4974557d77f4921889cc8501cb46b,2.6455330753766504e-32,1.0,3.3306690738754696e-16
b3_s17218_m2_hajek_fp64,3,17218,m2_hajek,1130,5e3cad5e46512c32f20793dcd6c7aa0d84e4d56376d413578db0ea590ba74443,2.7794075022825223e-32,1.0,3.3306690738754696e-16
b3_s17219_h_both_fp64,3,17219,h_both,1104,641ee6b49faca0bb61d3737900f5a9683ba5db1d33484f0215382f8313a0b03e,2.5518231413393067e-32,1.0,3.191891195797325e-16
b3_s17219_m2_hajek_fp64,3,17219,m2_hajek,1104,74bb69e8a9bed82f6514f6c509021f68de86bf03384f61d2810f3975b0c9d52d,2.752522925247414e-32,1.0,3.191891195797325e-16


==> anc/score_outputs/crossed_scores.csv <==
state_id,block,seed,method,n,input_hash,estimator,library_source,target_source,sse,mse,common_true_energy,Q,status
b1_s17010_h_both_fp64,1,17010,h_both,1081,7af954baa0ddf91fe73465f7093dc81383ce079f6776ee768452443ae1ebedb2,selected,L,L,0.01983869137749547,1.8352165936628556e-05,156.4823194649199,0.00012677912396322127,valid
b1_s17010_h_both_fp64,1,17010,h_both,1081,7af954baa0ddf91fe73465f7093dc81383ce079f6776ee768452443ae1ebedb2,selected,L,E,0.4254163075773626,0.0003935395999790588,156.4823194649199,0.002718622199824512,valid
b1_s17010_h_both_fp64,1,17010,h_both,1081,7af954baa0ddf91fe73465f7093dc81383ce079f6776ee768452443ae1ebedb2,selected,E,L,0.34972809319901327,0.00032352275041536843,156.4823194649199,0.0022349367928267134,valid
b1_s17010_h_both_fp64,1,17010,h_both,1081,7af954baa0ddf91fe73465f7093dc81383ce079f6776ee768452443ae1ebedb2,selected,E,E,0.08801594022829358,8.142085127501718e-05,156.4823194649199,0.0005624657183588395,valid
b1_s17010_h_both_fp64,1,17010,h_both,1081,7af954baa0ddf91fe73465f7093dc81383ce079f6776ee768452443ae1ebedb2,oracle_support,L,L,0.10519549442566024,9.731313082854786e-05,156.4823194649199,0.000672251630633855,valid
b1_s17010_h_both_fp64,1,17010,h_both,1081,7af954baa0ddf91fe73465f7093dc81383ce079f6776ee768452443ae1ebedb2,oracle_support,L,E,0.3039212331559826,0.00028114822678629287,156.4823194649199,0.0019422081305748757,valid
b1_s17010_h_both_fp64,1,17010,h_both,1081,7af954baa0ddf91fe73465f7093dc81383ce079f6776ee768452443ae1ebedb2,oracle_support,E,L,0.44242412502206213,0.00040927301112124155,156.4823194649199,0.0028273106286697425,valid
b1_s17010_h_both_fp64,1,17010,h_both,1081,7af954baa0ddf91fe73465f7093dc81383ce079f6776ee768452443ae1ebedb2,oracle_support,E,E,0.011530414987707063,1.0666433846167495e-05,156.4823194649199,7.36850976336144e-05,valid
b1_s17010_h_both_fp64,1,17010,h_both,1081,7af954baa0ddf91fe73465f7093dc81383ce079f6776ee768452443ae1ebedb2,median,L,L,7.926400880993452,0.00733247075022521,156.4823194649199,0.050653651531350076,valid
b1_s17010_h_both_fp64,1,17010,h_both,1081,7af954baa0ddf91fe73465f7093dc81383ce079f6776ee768452443ae1ebedb2,median,L,E,7.137575154589891,0.00660275222441248,156.4823194649199,0.04561266205023238,valid
b1_s17010_h_both_fp64,1,17010,h_both,1081,7af954baa0ddf91fe73465f7093dc81383ce079f6776ee768452443ae1ebedb2,median,E,L,8.853418927260087,0.00819002675972256,156.4823194649199,0.056577758800698506,valid
b1_s17010_h_both_fp64,1,17010,h_both,1081,7af954baa0ddf91fe73465f7093dc81383ce079f6776ee768452443ae1ebedb2,median,E,E,7.548759721390736,0.006983126476772189,156.4823194649199,0.048240336334502074,valid
b1_s17010_m2_hajek_fp64,1,17010,m2_hajek,1081,8ae25881d7bfbd2fcf4ad6c572815b8221859a2292189f8ceb8ef6e5e8ac5f32,selected,L,L,0.022088662283392225,2.043354512802241e-05,175.60706688097264,0.00012578458643901862,valid
b1_s17010_m2_hajek_fp64,1,17010,m2_hajek,1081,8ae25881d7bfbd2fcf4ad6c572815b8221859a2292189f8ceb8ef6e5e8ac5f32,selected,L,E,0.8223859491141413,0.0007607640602350983,175.60706688097264,0.004683102814259512,valid
b1_s17010_m2_hajek_fp64,1,17010,m2_hajek,1081,8ae25881d7bfbd2fcf4ad6c572815b8221859a2292189f8ceb8ef6e5e8ac5f32,selected,E,L,0.7222005053998389,0.0006680855739128944,175.60706688097264,0.004112593634340183,valid
b1_s17010_m2_hajek_fp64,1,17010,m2_hajek,1081,8ae25881d7bfbd2fcf4ad6c572815b8221859a2292189f8ceb8ef6e5e8ac5f32,selected,E,E,0.08844958538977056,8.182200313577295e-05,175.60706688097264,0.0005036789632715757,valid
b1_s17010_m2_hajek_fp64,1,17010,m2_hajek,1081,8ae25881d7bfbd2fcf4ad6c572815b8221859a2292189f8ceb8ef6e5e8ac5f32,oracle_support,L,L,0.1240935650341989,0.00011479515729343098,175.60706688097264,0.0007066547334243111,valid
b1_s17010_m2_hajek_fp64,1,17010,m2_hajek,1081,8ae25881d7bfbd2fcf4ad6c572815b8221859a2292189f8ceb8ef6e5e8ac5f32,oracle_support,L,E,0.6588592185109197,0.0006094904889092688,175.60706688097264,0.003751894671513976,valid
b1_s17010_m2_hajek_fp64,1,17010,m2_hajek,1081,8ae25881d7bfbd2fcf4ad6c572815b8221859a2292189f8ceb8ef6e5e8ac5f32,oracle_support,E,L,0.8645491869909976,0.0007997679805652151,175.60706688097264,0.0049232027067395495,valid
b1_s17010_m2_hajek_fp64,1,17010,m2_hajek,1081,8ae25881d7bfbd2fcf4ad6c572815b8221859a2292189f8ceb8ef6e5e8ac5f32,oracle_support,E,E,0.010691323305196836,9.890215823493836e-06,175.60706688097264,6.088207892250412e-05,valid
b1_s17010_m2_hajek_fp64,1,17010,m2_hajek,1081,8ae25881d7bfbd2fcf4ad6c572815b8221859a2292189f8ceb8ef6e5e8ac5f32,median,L,L,9.004408657392649,0.008329702735793384,175.60706688097264,0.05127589007278325,valid
b1_s17010_m2_hajek_fp64,1,17010,m2_hajek,1081,8ae25881d7bfbd2fcf4ad6c572815b8221859a2292189f8ceb8ef6e5e8ac5f32,median,L,E,8.39481326448976,0.007765784703505791,175.60706688097264,0.04780452981530526,valid
b1_s17010_m2_hajek_fp64,1,17010,m2_hajek,1081,8ae25881d7bfbd2fcf4ad6c572815b8221859a2292189f8ceb8ef6e5e8ac5f32,median,E,L,10.130076349711741,0.00937102345024213,175.60706688097264,0.05768604037204242,valid
b1_s17010_m2_hajek_fp64,1,17010,m2_hajek,1081,8ae25881d7bfbd2fcf4ad6c572815b8221859a2292189f8ceb8ef6e5e8ac5f32,median,E,E,8.498666644918783,0.007861856285771308,175.60706688097264,0.04839592617693013,valid
b1_s17011_h_both_fp64,1,17011,h_both,1099,c3eef23580a1dfd2650b4dc249b9bfabd8da4b2663c2ce09daa0094a70337150,selected,L,L,0.007508452432898395,6.832076827023107e-06,164.219912155168,4.572193672716018e-05,valid
b1_s17011_h_both_fp64,1,17011,h_both,1099,c3eef23580a1dfd2650b4dc249b9bfabd8da4b2663c2ce09daa0094a70337150,selected,L,E,0.7721030244192608,0.0007025505226744866,164.219912155168,0.004701640710230782,valid
b1_s17011_h_both_fp64,1,17011,h_both,1099,c3eef23580a1dfd2650b4dc249b9bfabd8da4b2663c2ce09daa0094a70337150,selected,E,L,0.7192193422893587,0.0006544307027200716,164.219912155168,0.004379611052341711,valid
b1_s17011_h_both_fp64,1,17011,h_both,1099,c3eef23580a1dfd2650b4dc249b9bfabd8da4b2663c2ce09daa0094a70337150,selected,E,E,0.1938859252593277,0.00017642031415771403,164.219912155168,0.0011806480877673891,valid
b1_s17011_h_both_fp64,1,17011,h_both,1099,c3eef23580a1dfd2650b4dc249b9bfabd8da4b2663c2ce09daa0094a70337150,oracle_support,L,L,0.17906623390680051,0.00016293560865040992,164.219912155168,0.0010904051254004114,valid
b1_s17011_h_both_fp64,1,17011,h_both,1099,c3eef23580a1dfd2650b4dc249b9bfabd8da4b2663c2ce09daa0094a70337150,oracle_support,L,E,0.6457805811068124,0.0005876074441372269,164.219912155168,0.00393241338782734,valid
b1_s17011_h_both_fp64,1,17011,h_both,1099,c3eef23580a1dfd2650b4dc249b9bfabd8da4b2663c2ce09daa0094a70337150,oracle_support,E,L,0.7874393701934176,0.0007165053413952844,164.219912155168,0.004795029785726486,valid
b1_s17011_h_both_fp64,1,17011,h_both,1099,c3eef23580a1dfd2650b4dc249b9bfabd8da4b2663c2ce09daa0094a70337150,oracle_support,E,E,0.0021428767941606233,1.9498423968704488e-06,164.219912155168,1.3048824384559792e-05,valid
b1_s17011_h_both_fp64,1,17011,h_both,1099,c3eef23580a1dfd2650b4dc249b9bfabd8da4b2663c2ce09daa0094a70337150,median,L,L,9.000772424540086,0.00818996580940863,164.219912155168,0.054809263422546724,valid
b1_s17011_h_both_fp64,1,17011,h_both,1099,c3eef23580a1dfd2650b4dc249b9bfabd8da4b2663c2ce09daa0094a70337150,median,L,E,7.8184646239361,0.007114162533153867,164.219912155168,0.04760972357937078,valid
b1_s17011_h_both_fp64,1,17011,h_both,1099,c3eef23580a1dfd2650b4dc249b9bfabd8da4b2663c2ce09daa0094a70337150,median,E,L,10.681280347221364,0.009719090397835636,164.219912155168,0.0650425408651348,valid
b1_s17011_h_both_fp64,1,17011,h_both,1099,c3eef23580a1dfd2650b4dc249b9bfabd8da4b2663c2ce09daa0094a70337150,median,E,E,8.518695061844408,0.007751314887938497,164.219912155168,0.05187370368214099,valid
b1_s17011_m2_hajek_fp64,1,17011,m2_hajek,1099,b76e733f1b1b0185b8ddf46f045869b964854d8e4e3b2f836ba1223b00d37b6a,selected,L,L,0.010692285140422204,9.729103858436946e-06,181.27085155334922,5.898513218643646e-05,valid
b1_s17011_m2_hajek_fp64,1,17011,m2_hajek,1099,b76e733f1b1b0185b8ddf46f045869b964854d8e4e3b2f836ba1223b00d37b6a,selected,L,E,1.0940070046211512,0.000995456783094769,181.27085155334922,0.006035206406580915,valid
b1_s17011_m2_hajek_fp64,1,17011,m2_hajek,1099,b76e733f1b1b0185b8ddf46f045869b964854d8e4e3b2f836ba1223b00d37b6a,selected,E,L,1.0194873801969633,0.0009276500274767637,181.27085155334922,0.0056241109448141,valid
b1_s17011_m2_hajek_fp64,1,17011,m2_hajek,1099,b76e733f1b1b0185b8ddf46f045869b964854d8e4e3b2f836ba1223b00d37b6a,selected,E,E,0.15074383224573248,0.00013716454253478842,181.27085155334922,0.0008315944397787946,valid
b1_s17011_m2_hajek_fp64,1,17011,m2_hajek,1099,b76e733f1b1b0185b8ddf46f045869b964854d8e4e3b2f836ba1223b00d37b6a,oracle_support,L,L,0.1646918767384909,0.00014985612078115642,181.27085155334922,0.0009085403159261983,valid
b1_s17011_m2_hajek_fp64,1,17011,m2_hajek,1099,b76e733f1b1b0185b8ddf46f045869b964854d8e4e3b2f836ba1223b00d37b6a,oracle_support,L,E,0.9470213402880263,0.0008617118655942005,181.27085155334922,0.00522434430120891,valid
b1_s17011_m2_hajek_fp64,1,17011,m2_hajek,1099,b76e733f1b1b0185b8ddf46f045869b964854d8e4e3b2f836ba1223b00d37b6a,oracle_support,E,L,1.1325108578678529,0.0010304921363674731,181.27085155334922,0.006247617022610761,valid
b1_s17011_m2_hajek_fp64,1,17011,m2_hajek,1099,b76e733f1b1b0185b8ddf46f045869b964854d8e4e3b2f836ba1223b00d37b6a,oracle_support,E,E,0.010611941109696444,9.655997370060459e-06,181.27085155334922,5.854190576565631e-05,valid
b1_s17011_m2_hajek_fp64,1,17011,m2_hajek,1099,b76e733f1b1b0185b8ddf46f045869b964854d8e4e3b2f836ba1223b00d37b6a,median,L,L,9.668076725668021,0.008797158076131047,181.27085155334922,0.053334977150601856,valid
b1_s17011_m2_hajek_fp64,1,17011,m2_hajek,1099,b76e733f1b1b0185b8ddf46f045869b964854d8e4e3b2f836ba1223b00d37b6a,median,L,E,8.767998948728861,0.007978161008852467,181.27085155334922,0.04836960202698877,valid
b1_s17011_m2_hajek_fp64,1,17011,m2_hajek,1099,b76e733f1b1b0185b8ddf46f045869b964854d8e4e3b2f836ba1223b00d37b6a,median,E,L,11.61123957923488,0.010565277142160946,181.27085155334922,0.06405464243001922,valid
b1_s17011_m2_hajek_fp64,1,17011,m2_hajek,1099,b76e733f1b1b0185b8ddf46f045869b964854d8e4e3b2f836ba1223b00d37b6a,median,E,E,9.292820281592675,0.008455705442759486,181.27085155334922,0.0512648349249782,valid
b1_s17012_h_both_fp64,1,17012,h_both,1090,a4bdadfba2583dd2dfb36a54c45e2b289d6ac555a1bcd99b26e8c9ba20e7ae76,selected,L,L,0.010187573734161409,9.346397921249e-06,156.44298240830886,6.512004295323595e-05,valid
b1_s17012_h_both_fp64,1,17012,h_both,1090,a4bdadfba2583dd2dfb36a54c45e2b289d6ac555a1bcd99b26e8c9ba20e7ae76,selected,L,E,1.0119249053945407,0.0009283714728390282,156.44298240830886,0.006468330441013097,valid
b1_s17012_h_both_fp64,1,17012,h_both,1090,a4bdadfba2583dd2dfb36a54c45e2b289d6ac555a1bcd99b26e8c9ba20e7ae76,selected,E,L,1.3400293089898414,0.0012293846871466434,156.44298240830886,0.008565608302534323,valid
b1_s17012_h_both_fp64,1,17012,h_both,1090,a4bdadfba2583dd2dfb36a54c45e2b289d6ac555a1bcd99b26e8c9ba20e7ae76,selected,E,E,0.2232189096377621,0.00020478799049335972,156.44298240830886,0.0014268387510995614,valid
b1_s17012_h_both_fp64,1,17012,h_both,1090,a4bdadfba2583dd2dfb36a54c45e2b289d6ac555a1bcd99b26e8c9ba20e7ae76,oracle_support,L,L,0.20435932480954694,0.00018748561909132748,156.44298240830886,0.0013062863010127144,valid
b1_s17012_h_both_fp64,1,17012,h_both,1090,a4bdadfba2583dd2dfb36a54c45e2b289d6ac555a1bcd99b26e8c9ba20e7ae76,oracle_support,L,E,1.2831615517529318,0.0011772124328008548,156.44298240830886,0.008202103616280723,valid
b1_s17012_h_both_fp64,1,17012,h_both,1090,a4bdadfba2583dd2dfb36a54c45e2b289d6ac555a1bcd99b26e8c9ba20e7ae76,oracle_support,E,L,1.0099213973743701,0.0009265333920865782,156.44298240830886,0.006455523806996485,valid
b1_s17012_h_both_fp64,1,17012,h_both,1090,a4bdadfba2583dd2dfb36a54c45e2b289d6ac555a1bcd99b26e8c9ba20e7ae76,oracle_support,E,E,0.023349778036396974,2.1421814712290802e-05,156.44298240830886,0.00014925423740296096,valid
b1_s17012_h_both_fp64,1,17012,h_both,1090,a4bdadfba2583dd2dfb36a54c45e2b289d6ac555a1bcd99b26e8c9ba20e7ae76,median,L,L,7.89680276186649,0.007244773176024303,156.44298240830886,0.05047719392907126,valid
b1_s17012_h_both_fp64,1,17012,h_both,1090,a4bdadfba2583dd2dfb36a54c45e2b289d6ac555a1bcd99b26e8c9ba20e7ae76,median,L,E,8.567729745612366,0.007860302518910428,156.44298240830886,0.05476582978487966,valid
b1_s17012_h_both_fp64,1,17012,h_both,1090,a4bdadfba2583dd2dfb36a54c45e2b289d6ac555a1bcd99b26e8c9ba20e7ae76,median,E,L,8.842063248003493,0.008111984631195866,156.44298240830886,0.056519398389670954,valid
b1_s17012_h_both_fp64,1,17012,h_both,1090,a4bdadfba2583dd2dfb36a54c45e2b289d6ac555a1bcd99b26e8c9ba20e7ae76,median,E,E,7.88790452863728,0.007236609659300257,156.44298240830886,0.05042031548625312,valid
b1_s17012_m2_hajek_fp64,1,17012,m2_hajek,1090,f713e58e0f95af94c0c692a118dc3d855abdd64fa8f502dfcde00f24ccc729c9,selected,L,L,0.01404822316139677,1.2888278129721806e-05,173.34312914887929,8.104286123352006e-05,valid
b1_s17012_m2_hajek_fp64,1,17012,m2_hajek,1090,f713e58e0f95af94c0c692a118dc3d855abdd64fa8f502dfcde00f24ccc729c9,selected,L,E,0.6285921667968788,0.0005766900612815402,173.34312914887929,0.0036262883327610844,valid
b1_s17012_m2_hajek_fp64,1,17012,m2_hajek,1090,f713e58e0f95af94c0c692a118dc3d855abdd64fa8f502dfcde00f24ccc729c9,selected,E,L,1.1201733576273534,0.001027681979474636,173.34312914887929,0.006462173396358096,valid
b1_s17012_m2_hajek_fp64,1,17012,m2_hajek,1090,f713e58e0f95af94c0c692a118dc3d855abdd64fa8f502dfcde00f24ccc729c9,selected,E,E,0.3172867232380976,0.00029108873691568586,173.34312914887929,0.0018303968827376447,valid
b1_s17012_m2_hajek_fp64,1,17012,m2_hajek,1090,f713e58e0f95af94c0c692a118dc3d855abdd64fa8f502dfcde00f24ccc729c9,oracle_support,L,L,0.2972690063179679,0.00027272385900731,173.34312914887929,0.00171491658064308,valid
b1_s17012_m2_hajek_fp64,1,17012,m2_hajek,1090,f713e58e0f95af94c0c692a118dc3d855abdd64fa8f502dfcde00f24ccc729c9,oracle_support,L,E,0.9398844132595601,0.0008622792782197799,173.34312914887929,0.005422103649994233,valid
b1_s17012_m2_hajek_fp64,1,17012,m2_hajek,1090,f713e58e0f95af94c0c692a118dc3d855abdd64fa8f502dfcde00f24ccc729c9,oracle_support,E,L,0.697487294039701,0.0006398966000364229,173.34312914887929,0.0040237377591161964,valid
b1_s17012_m2_hajek_fp64,1,17012,m2_hajek,1090,f713e58e0f95af94c0c692a118dc3d855abdd64fa8f502dfcde00f24ccc729c9,oracle_support,E,E,0.0704971547851633,6.46762887937278e-05,173.34312914887929,0.0004066913706433405,valid
b1_s17012_m2_hajek_fp64,1,17012,m2_hajek,1090,f713e58e0f95af94c0c692a118dc3d855abdd64fa8f502dfcde00f24ccc729c9,median,L,L,11.301160290518354,0.010368036963778306,173.34312914887929,0.06519531720701846,valid
b1_s17012_m2_hajek_fp64,1,17012,m2_hajek,1090,f713e58e0f95af94c0c692a118dc3d855abdd64fa8f502dfcde00f24ccc729c9,median,L,E,10.724507502034644,0.009838997708288664,173.34312914887929,0.06186866220018263,valid
b1_s17012_m2_hajek_fp64,1,17012,m2_hajek,1090,f713e58e0f95af94c0c692a118dc3d855abdd64fa8f502dfcde00f24ccc729c9,median,E,L,9.638869001401465,0.008842999083854556,173.34312914887929,0.0556057171041543,valid
b1_s17012_m2_hajek_fp64,1,17012,m2_hajek,1090,f713e58e0f95af94c0c692a118dc3d855abdd64fa8f502dfcde00f24ccc729c9,median,E,E,9.027109576856533,0.008281751905372966,173.34312914887929,0.05207653525801658,valid
b1_s17013_h_both_fp64,1,17013,h_both,1084,a5d556858c0314573d0ad728b02a55f553b37564dc19c0ac5007f32e55220b32,selected,L,L,0.006623621058022378,6.11035152954094e-06,158.0018574244843,4.192115944705323e-05,valid
b1_s17013_h_both_fp64,1,17013,h_both,1084,a5d556858c0314573d0ad728b02a55f553b37564dc19c0ac5007f32e55220b32,selected,L,E,0.5284113779935179,0.0004874643708427287,158.0018574244843,0.0033443364945634755,valid
b1_s17013_h_both_fp64,1,17013,h_both,1084,a5d556858c0314573d0ad728b02a55f553b37564dc19c0ac5007f32e55220b32,selected,E,L,0.4250203341483804,0.00039208517910367197,158.0018574244843,0.0026899704919704213,valid
b1_s17013_h_both_fp64,1,17013,h_both,1084,a5d556858c0314573d0ad728b02a55f553b37564dc19c0ac5007f32e55220b32,selected,E,E,0.06045847327912445,5.5773499334985655e-05,158.0018574244843,0.0003826440667510512,valid
b1_s17013_h_both_fp64,1,17013,h_both,1084,a5d556858c0314573d0ad728b02a55f553b37564dc19c0ac5007f32e55220b32,oracle_support,L,L,0.06235768297821276,5.7525537802779295e-05,158.0018574244843,0.00039466423999487535,valid
b1_s17013_h_both_fp64,1,17013,h_both,1084,a5d556858c0314573d0ad728b02a55f553b37564dc19c0ac5007f32e55220b32,oracle_support,L,E,0.4492021379833329,0.00041439311622078683,158.0018574244843,0.0028430180841261653,valid
b1_s17013_h_both_fp64,1,17013,h_both,1084,a5d556858c0314573d0ad728b02a55f553b37564dc19c0ac5007f32e55220b32,oracle_support,E,L,0.5168770031704096,0.0004768238036627395,158.0018574244843,0.0032713349804602567,valid
b1_s17013_h_both_fp64,1,17013,h_both,1084,a5d556858c0314573d0ad728b02a55f553b37564dc19c0ac5007f32e55220b32,oracle_support,E,E,0.0036705650275336995,3.38613009920083e-06,158.0018574244843,2.3231151122941802e-05,valid
b1_s17013_h_both_fp64,1,17013,h_both,1084,a5d556858c0314573d0ad728b02a55f553b37564dc19c0ac5007f32e55220b32,median,L,L,8.252468182606362,0.007612978028234652,158.0018574244843,0.05223019727189322,valid
b1_s17013_h_both_fp64,1,17013,h_both,1084,a5d556858c0314573d0ad728b02a55f553b37564dc19c0ac5007f32e55220b32,median,L,E,7.680362935753683,0.007085205660289376,158.0018574244843,0.04860932055450329,valid
b1_s17013_h_both_fp64,1,17013,h_both,1084,a5d556858c0314573d0ad728b02a55f553b37564dc19c0ac5007f32e55220b32,median,E,L,9.451096726245352,0.00871872391720051,158.0018574244843,0.05981636469534812,valid
b1_s17013_h_both_fp64,1,17013,h_both,1084,a5d556858c0314573d0ad728b02a55f553b37564dc19c0ac5007f32e55220b32,median,E,E,8.272155743497112,0.007631139984775934,158.0018574244843,0.052354800622839016,valid
b1_s17013_m2_hajek_fp64,1,17013,m2_hajek,1084,7aa0af2fb4391c6125bd20fd97c90fdefdbbd5db72f3b051975cf2a979daab80,selected,L,L,0.009192076463509892,8.47977533534123e-06,176.7370330709455,5.2009905925149394e-05,valid
b1_s17013_m2_hajek_fp64,1,17013,m2_hajek,1084,7aa0af2fb4391c6125bd20fd97c90fdefdbbd5db72f3b051975cf2a979daab80,selected,L,E,0.3352943346836623,0.00030931211686684716,176.7370330709455,0.0018971368301122775,valid
b1_s17013_m2_hajek_fp64,1,17013,m2_hajek,1084,7aa0af2fb4391c6125bd20fd97c90fdefdbbd5db72f3b051975cf2a979daab80,selected,E,L,0.2959754636987786,0.0002730400956630799,176.7370330709455,0.0016746657933313194,valid
b1_s17013_m2_hajek_fp64,1,17013,m2_hajek,1084,7aa0af2fb4391c6125bd20fd97c90fdefdbbd5db72f3b051975cf2a979daab80,selected,E,E,0.03855419298094114,3.556659869090511e-05,176.7370330709455,0.00021814439402445315,valid
b1_s17013_m2_hajek_fp64,1,17013,m2_hajek,1084,7aa0af2fb4391c6125bd20fd97c90fdefdbbd5db72f3b051975cf2a979daab80,oracle_support,L,L,0.04689721028390422,4.326310911799282e-05,176.7370330709455,0.0002653502181689268,valid
b1_s17013_m2_hajek_fp64,1,17013,m2_hajek,1084,7aa0af2fb4391c6125bd20fd97c90fdefdbbd5db72f3b051975cf2a979daab80,oracle_support,L,E,0.32070259660987516,0.00029585110388364867,176.7370330709455,0.0018145749707201388,valid
b1_s17013_m2_hajek_fp64,1,17013,m2_hajek,1084,7aa0af2fb4391c6125bd20fd97c90fdefdbbd5db72f3b051975cf2a979daab80,oracle_support,E,L,0.34634137975391144,0.0003195031178541618,176.7370330709455,0.001959642377921347,valid
b1_s17013_m2_hajek_fp64,1,17013,m2_hajek,1084,7aa0af2fb4391c6125bd20fd97c90fdefdbbd5db72f3b051975cf2a979daab80,oracle_support,E,E,0.0046494800822282885,4.289188267738273e-06,176.7370330709455,2.6307333564674594e-05,valid
b1_s17013_m2_hajek_fp64,1,17013,m2_hajek,1084,7aa0af2fb4391c6125bd20fd97c90fdefdbbd5db72f3b051975cf2a979daab80,median,L,L,9.576673662278344,0.008834569799149764,176.7370330709455,0.05418600446027681,valid
b1_s17013_m2_hajek_fp64,1,17013,m2_hajek,1084,7aa0af2fb4391c6125bd20fd97c90fdefdbbd5db72f3b051975cf2a979daab80,median,L,E,8.949614302365486,0.00825610175494971,176.7370330709455,0.05063802501863288,valid
b1_s17013_m2_hajek_fp64,1,17013,m2_hajek,1084,7aa0af2fb4391c6125bd20fd97c90fdefdbbd5db72f3b051975cf2a979daab80,median,E,L,10.367855676217577,0.009564442505735772,176.7370330709455,0.05866261018456572,valid
b1_s17013_m2_hajek_fp64,1,17013,m2_hajek,1084,7aa0af2fb4391c6125bd20fd97c90fdefdbbd5db72f3b051975cf2a979daab80,median,E,E,9.341984576904679,0.008618066952864096,176.7370330709455,0.05285810457819915,valid
b1_s17014_h_both_fp64,1,17014,h_both,1083,f4e79e133206d3efe3baeb57b191e01890882eed4bbd8309adc921c6e18a318f,selected,L,L,0.01199067733681272,1.1071724226050527e-05,159.54809984966752,7.515399649454181e-05,valid
b1_s17014_h_both_fp64,1,17014,h_both,1083,f4e79e133206d3efe3baeb57b191e01890882eed4bbd8309adc921c6e18a318f,selected,L,E,1.3680218851945942,0.0012631781026727555,159.54809984966752,0.008574353981549127,valid
b1_s17014_h_both_fp64,1,17014,h_both,1083,f4e79e133206d3efe3baeb57b191e01890882eed4bbd8309adc921c6e18a318f,selected,E,L,1.7175397661346004,0.0015859092946764546,159.54809984966752,0.010765028024482483,valid
b1_s17014_h_both_fp64,1,17014,h_both,1083,f4e79e133206d3efe3baeb57b191e01890882eed4bbd8309adc921c6e18a318f,selected,E,E,0.3825559915173917,0.0003532372959532703,159.54809984966752,0.00239774708616305,valid
b1_s17014_h_both_fp64,1,17014,h_both,1083,f4e79e133206d3efe3baeb57b191e01890882eed4bbd8309adc921c6e18a318f,oracle_support,L,L,0.3078418596769894,0.0002842491779104242,159.54809984966752,0.001929461146620048,valid
b1_s17014_h_both_fp64,1,17014,h_both,1083,f4e79e133206d3efe3baeb57b191e01890882eed4bbd8309adc921c6e18a318f,oracle_support,L,E,1.4245206176127094,0.0013153468306673218,159.54809984966752,0.008928471219368633,valid
b1_s17014_h_both_fp64,1,17014,h_both,1083,f4e79e133206d3efe3baeb57b191e01890882eed4bbd8309adc921c6e18a318f,oracle_support,E,L,1.3830009634804308,0.0012770091998895944,159.54809984966752,0.008668238385687756,valid
b1_s17014_h_both_fp64,1,17014,h_both,1083,f4e79e133206d3efe3baeb57b191e01890882eed4bbd8309adc921c6e18a318f,oracle_support,E,E,0.028640440771259563,2.644546700947328e-05,159.54809984966752,0.00017950975786139547,valid
b1_s17014_h_both_fp64,1,17014,h_both,1083,f4e79e133206d3efe3baeb57b191e01890882eed4bbd8309adc921c6e18a318f,median,L,L,7.560801448123655,0.006981349444250836,159.54809984966752,0.047388852986953396,valid
b1_s17014_h_both_fp64,1,17014,h_both,1083,f4e79e133206d3efe3baeb57b191e01890882eed4bbd8309adc921c6e18a318f,median,L,E,7.99350133172225,0.0073808876562532315,159.54809984966752,0.05010088706323698,valid
b1_s17014_h_both_fp64,1,17014,h_both,1083,f4e79e133206d3efe3baeb57b191e01890882eed4bbd8309adc921c6e18a318f,median,E,L,9.736767480562811,0.00899055169027037,159.54809984966752,0.061027160397003635,valid
b1_s17014_h_both_fp64,1,17014,h_both,1083,f4e79e133206d3efe3baeb57b191e01890882eed4bbd8309adc921c6e18a318f,median,E,E,8.162539046787375,0.007536970495648545,159.54809984966752,0.051160365146801744,valid
b1_s17014_m2_hajek_fp64,1,17014,m2_hajek,1083,18ba5d5c63082a6e68082cd383b5f6b313903112828670217c517a2dc5c09358,selected,L,L,0.024372043799106662,2.250419556704216e-05,175.26352906533506,0.00013905941486560622,valid
b1_s17014_m2_hajek_fp64,1,17014,m2_hajek,1083,18ba5d5c63082a6e68082cd383b5f6b313903112828670217c517a2dc5c09358,selected,L,E,1.539377941487818,0.0014214016080219927,175.26352906533506,0.008783218902969629,valid
b1_s17014_m2_hajek_fp64,1,17014,m2_hajek,1083,18ba5d5c63082a6e68082cd383b5f6b313903112828670217c517a2dc5c09358,selected,E,L,2.7671476852586925,0.0025550763483459765,175.26352906533506,0.015788496899586852,valid
b1_s17014_m2_hajek_fp64,1,17014,m2_hajek,1083,18ba5d5c63082a6e68082cd383b5f6b313903112828670217c517a2dc5c09358,selected,E,E,1.4858672090644165,0.0013719918827926284,175.26352906533506,0.00847790305825984,valid
b1_s17014_m2_hajek_fp64,1,17014,m2_hajek,1083,18ba5d5c63082a6e68082cd383b5f6b313903112828670217c517a2dc5c09358,oracle_support,L,L,0.9647361707524208,0.0008907997883217182,175.26352906533506,0.005504489016609866,valid
b1_s17014_m2_hajek_fp64,1,17014,m2_hajek,1083,18ba5d5c63082a6e68082cd383b5f6b313903112828670217c517a2dc5c09358,oracle_support,L,E,1.616329683898844,0.001492455848475387,175.26352906533506,0.009222281968864758,valid
b1_s17014_m2_hajek_fp64,1,17014,m2_hajek,1083,18ba5d5c63082a6e68082cd383b5f6b313903112828670217c517a2dc5c09358,oracle_support,E,L,1.9390074712195549,0.0017904039438777053,175.26352906533506,0.011063382562020236,valid
b1_s17014_m2_hajek_fp64,1,17014,m2_hajek,1083,18ba5d5c63082a6e68082cd383b5f6b313903112828670217c517a2dc5c09358,oracle_support,E,E,0.32664327543835003,0.0003016096726115882,175.26352906533506,0.0018637264534173755,valid
b1_s17014_m2_hajek_fp64,1,17014,m2_hajek,1083,18ba5d5c63082a6e68082cd383b5f6b313903112828670217c517a2dc5c09358,median,L,L,12.843088973223526,0.011858807916180542,175.26352906533506,0.07327873084442946,valid
b1_s17014_m2_hajek_fp64,1,17014,m2_hajek,1083,18ba5d5c63082a6e68082cd383b5f6b313903112828670217c517a2dc5c09358,median,L,E,11.40157216465639,0.010527767465056685,175.26352906533506,0.0650538775834309,valid
b1_s17014_m2_hajek_fp64,1,17014,m2_hajek,1083,18ba5d5c63082a6e68082cd383b5f6b313903112828670217c517a2dc5c09358,median,E,L,10.92951582366018,0.010091889033850582,175.26352906533506,0.06236046872926914,valid
b1_s17014_m2_hajek_fp64,1,17014,m2_hajek,1083,18ba5d5c63082a6e68082cd383b5f6b313903112828670217c517a2dc5c09358,median,E,E,9.243933765798015,0.008535488241734087,175.26352906533506,0.05274305393195663,valid
b1_s17015_h_both_fp64,1,17015,h_both,1111,5384867dc4a4f9ab0f5f12ad046daa6035838e40fa435e0bf302ca651ee20472,selected,L,L,0.007460112376706025,6.714772616297052e-06,157.5693274991724,4.734495282240262e-05,valid
b1_s17015_h_both_fp64,1,17015,h_both,1111,5384867dc4a4f9ab0f5f12ad046daa6035838e40fa435e0bf302ca651ee20472,selected,L,E,1.4541509732163709,0.0013088667625709908,157.5693274991724,0.009228642377901932,valid
b1_s17015_h_both_fp64,1,17015,h_both,1111,5384867dc4a4f9ab0f5f12ad046daa6035838e40fa435e0bf302ca651ee20472,selected,E,L,1.1907605392433998,0.0010717916644855084,157.5693274991724,0.0075570579512034405,valid
b1_s17015_h_both_fp64,1,17015,h_both,1111,5384867dc4a4f9ab0f5f12ad046daa6035838e40fa435e0bf302ca651ee20472,selected,E,E,0.25391267810572177,0.00022854426472162175,157.5693274991724,0.0016114346753625345,valid
b1_s17015_h_both_fp64,1,17015,h_both,1111,5384867dc4a4f9ab0f5f12ad046daa6035838e40fa435e0bf302ca651ee20472,oracle_support,L,L,0.27300631231983163,0.0002457302541132598,157.5693274991724,0.0017326107603097152,valid
b1_s17015_h_both_fp64,1,17015,h_both,1111,5384867dc4a4f9ab0f5f12ad046daa6035838e40fa435e0bf302ca651ee20472,oracle_support,L,E,1.133740176254557,0.0010204682054496463,157.5693274991724,0.007195183188558774,valid
b1_s17015_h_both_fp64,1,17015,h_both,1111,5384867dc4a4f9ab0f5f12ad046daa6035838e40fa435e0bf302ca651ee20472,oracle_support,E,L,1.4406348417265749,0.001296701027656683,157.5693274991724,0.009142863427745108,valid
b1_s17015_h_both_fp64,1,17015,h_both,1111,5384867dc4a4f9ab0f5f12ad046daa6035838e40fa435e0bf302ca651ee20472,oracle_support,E,E,0.0028325404536391815,2.5495413624115045e-06,157.5693274991724,1.7976471046714715e-05,valid
b1_s17015_h_both_fp64,1,17015,h_both,1111,5384867dc4a4f9ab0f5f12ad046daa6035838e40fa435e0bf302ca651ee20472,median,L,L,8.967203014830492,0.008071289842331675,157.5693274991724,0.05690957216833708,valid
b1_s17015_h_both_fp64,1,17015,h_both,1111,5384867dc4a4f9ab0f5f12ad046daa6035838e40fa435e0bf302ca651ee20472,median,L,E,8.228607669655204,0.007406487551444829,157.5693274991724,0.05222214120129708,valid
b1_s17015_h_both_fp64,1,17015,h_both,1111,5384867dc4a4f9ab0f5f12ad046daa6035838e40fa435e0bf302ca651ee20472,median,E,L,10.789066024833081,0.009711130535403314,157.5693274991724,0.06847186693038179,valid
b1_s17015_h_both_fp64,1,17015,h_both,1111,5384867dc4a4f9ab0f5f12ad046daa6035838e40fa435e0bf302ca651ee20472,median,E,E,8.274345434330142,0.007447655656462774,157.5693274991724,0.05251241193736517,valid
b1_s17015_m2_hajek_fp64,1,17015,m2_hajek,1111,c80cfe830523a995d3fbba16f176663de8357eeb991e432e3ce6b30d9e4954c8,selected,L,L,0.00668967300124088,6.021307831899982e-06,179.4487140784816,3.727902445884991e-05,valid
b1_s17015_m2_hajek_fp64,1,17015,m2_hajek,1111,c80cfe830523a995d3fbba16f176663de8357eeb991e432e3ce6b30d9e4954c8,selected,L,E,0.7912652363343976,0.0007122099336943273,179.4487140784816,0.004409422716667332,valid
b1_s17015_m2_hajek_fp64,1,17015,m2_hajek,1111,c80cfe830523a995d3fbba16f176663de8357eeb991e432e3ce6b30d9e4954c8,selected,E,L,0.6590565472363549,0.0005932102135340727,179.4487140784816,0.0036726735581293583,valid
b1_s17015_m2_hajek_fp64,1,17015,m2_hajek,1111,c80cfe830523a995d3fbba16f176663de8357eeb991e432e3ce6b30d9e4954c8,selected,E,E,0.16829517118211998,0.0001514808021441224,179.4487140784816,0.0009378455122755372,valid
b1_s17015_m2_hajek_fp64,1,17015,m2_hajek,1111,c80cfe830523a995d3fbba16f176663de8357eeb991e432e3ce6b30d9e4954c8,oracle_support,L,L,0.19638354009948533,0.00017676286237577437,179.4487140784816,0.0010943713980229321,valid
b1_s17015_m2_hajek_fp64,1,17015,m2_hajek,1111,c80cfe830523a995d3fbba16f176663de8357eeb991e432e3ce6b30d9e4954c8,oracle_support,L,E,0.6232629632491101,0.0005609927662008192,179.4487140784816,0.0034732094150116176,valid
b1_s17015_m2_hajek_fp64,1,17015,m2_hajek,1111,c80cfe830523a995d3fbba16f176663de8357eeb991e432e3ce6b30d9e4954c8,oracle_support,E,L,0.7921138955538354,0.0007129738033787897,179.4487140784816,0.004414151974404262,valid
b1_s17015_m2_hajek_fp64,1,17015,m2_hajek,1111,c80cfe830523a995d3fbba16f176663de8357eeb991e432e3ce6b30d9e4954c8,oracle_support,E,E,0.005329650470451334,4.797165139920193e-06,179.4487140784816,2.9700131861186924e-05,valid
b1_s17015_m2_hajek_fp64,1,17015,m2_hajek,1111,c80cfe830523a995d3fbba16f176663de8357eeb991e432e3ce6b30d9e4954c8,median,L,L,10.35308698385718,0.00931871015648711,179.4487140784816,0.05769384883599263,valid
b1_s17015_m2_hajek_fp64,1,17015,m2_hajek,1111,c80cfe830523a995d3fbba16f176663de8357eeb991e432e3ce6b30d9e4954c8,median,L,E,9.75521126558546,0.0087805681958465,179.4487140784816,0.05436211296180721,valid
b1_s17015_m2_hajek_fp64,1,17015,m2_hajek,1111,c80cfe830523a995d3fbba16f176663de8357eeb991e432e3ce6b30d9e4954c8,median,E,L,10.659561892170286,0.009594565159469205,179.4487140784816,0.059401717905364006,valid
b1_s17015_m2_hajek_fp64,1,17015,m2_hajek,1111,c80cfe830523a995d3fbba16f176663de8357eeb991e432e3ce6b30d9e4954c8,median,E,E,9.289643424274615,0.008361515233370491,179.4487140784816,0.05176767898270815,valid
b1_s17016_h_both_fp64,1,17016,h_both,1088,7537e1cdd6cafe058f13151992f8a13e1ee4fc262573887682d9323175af6ff9,selected,L,L,0.011919496474115714,1.0955419553415179e-05,157.34374835214277,7.575449675597733e-05,valid
b1_s17016_h_both_fp64,1,17016,h_both,1088,7537e1cdd6cafe058f13151992f8a13e1ee4fc262573887682d9323175af6ff9,selected,L,E,0.8417862066742694,0.000773700557605027,157.34374835214277,0.005349981905797185,valid
b1_s17016_h_both_fp64,1,17016,h_both,1088,7537e1cdd6cafe058f13151992f8a13e1ee4fc262573887682d9323175af6ff9,selected,E,L,0.6035372801468742,0.000554721764840877,157.34374835214277,0.003835788116577274,valid
b1_s17016_h_both_fp64,1,17016,h_both,1088,7537e1cdd6cafe058f13151992f8a13e1ee4fc262573887682d9323175af6ff9,selected,E,E,0.12547333421788565,0.00011532475571496842,157.34374835214277,0.0007974472168863701,valid
b1_s17016_h_both_fp64,1,17016,h_both,1088,7537e1cdd6cafe058f13151992f8a13e1ee4fc262573887682d9323175af6ff9,oracle_support,L,L,0.1877398557699782,0.00017255501449446527,157.34374835214277,0.0011931828098426097,valid
b1_s17016_h_both_fp64,1,17016,h_both,1088,7537e1cdd6cafe058f13151992f8a13e1ee4fc262573887682d9323175af6ff9,oracle_support,L,E,0.7313099046201231,0.0006721598388052602,157.34374835214277,0.00464784849909268,valid
b1_s17016_h_both_fp64,1,17016,h_both,1088,7537e1cdd6cafe058f13151992f8a13e1ee4fc262573887682d9323175af6ff9,oracle_support,E,L,0.8403815767272933,0.000772409537433174,157.34374835214277,0.005341054764034727,valid
b1_s17016_h_both_fp64,1,17016,h_both,1088,7537e1cdd6cafe058f13151992f8a13e1ee4fc262573887682d9323175af6ff9,oracle_support,E,E,0.0017172991305250463,1.5783999361443441e-06,157.34374835214277,1.091431435001567e-05,valid
b1_s17016_h_both_fp64,1,17016,h_both,1088,7537e1cdd6cafe058f13151992f8a13e1ee4fc262573887682d9323175af6ff9,median,L,L,9.218798892421434,0.008473160746710878,157.34374835214277,0.0585901822536306,valid
b1_s17016_h_both_fp64,1,17016,h_both,1088,7537e1cdd6cafe058f13151992f8a13e1ee4fc262573887682d9323175af6ff9,median,L,E,7.931555106852199,0.0072900322673273895,157.34374835214277,0.050409089588364216,valid
b1_s17016_h_both_fp64,1,17016,h_both,1088,7537e1cdd6cafe058f13151992f8a13e1ee4fc262573887682d9323175af6ff9,median,E,L,10.226479156598755,0.00939933746010915,157.34374835214277,0.06499450574745054,valid
b1_s17016_h_both_fp64,1,17016,h_both,1088,7537e1cdd6cafe058f13151992f8a13e1ee4fc262573887682d9323175af6ff9,median,E,E,8.308342893334796,0.007636344571079776,157.34374835214277,0.05280376869337275,valid
b1_s17016_m2_hajek_fp64,1,17016,m2_hajek,1088,a1c4a94ee28bf0839ac0d034bca634bda6067d51a19cc247655d2480fb766ea9,selected,L,L,0.014695923978151611,1.3507283068154055e-05,174.33406702933982,8.429748831407884e-05,valid
b1_s17016_m2_hajek_fp64,1,17016,m2_hajek,1088,a1c4a94ee28bf0839ac0d034bca634bda6067d51a19cc247655d2480fb766ea9,selected,L,E,0.5384880041965784,0.000494933827386561,174.33406702933982,0.0030888283246782323,valid
b1_s17016_m2_hajek_fp64,1,17016,m2_hajek,1088,a1c4a94ee28bf0839ac0d034bca634bda6067d51a19cc247655d2480fb766ea9,selected,E,L,0.35840157488338364,0.0003294132122089923,174.33406702933982,0.0020558321215730364,valid
b1_s17016_m2_hajek_fp64,1,17016,m2_hajek,1088,a1c4a94ee28bf0839ac0d034bca634bda6067d51a19cc247655d2480fb766ea9,selected,E,E,0.1303404387865812,0.00011979819741413713,174.33406702933982,0.0007476475539611277,valid
b1_s17016_m2_hajek_fp64,1,17016,m2_hajek,1088,a1c4a94ee28bf0839ac0d034bca634bda6067d51a19cc247655d2480fb766ea9,oracle_support,L,L,0.17545418955246594,0.0001612630418680753,174.33406702933982,0.0010064251499561335,valid
b1_s17016_m2_hajek_fp64,1,17016,m2_hajek,1088,a1c4a94ee28bf0839ac0d034bca634bda6067d51a19cc247655d2480fb766ea9,oracle_support,L,E,0.3864853143228799,0.0003552254727232352,174.33406702933982,0.002216923639243934,valid
b1_s17016_m2_hajek_fp64,1,17016,m2_hajek,1088,a1c4a94ee28bf0839ac0d034bca634bda6067d51a19cc247655d2480fb766ea9,oracle_support,E,L,0.5244338222838891,0.0004820163807756334,174.33406702933982,0.0030082119417063147,valid
b1_s17016_m2_hajek_fp64,1,17016,m2_hajek,1088,a1c4a94ee28bf0839ac0d034bca634bda6067d51a19cc247655d2480fb766ea9,oracle_support,E,E,0.0023737351920518103,2.1817419044593843e-06,174.33406702933982,1.3616014543229344e-05,valid
b1_s17016_m2_hajek_fp64,1,17016,m2_hajek,1088,a1c4a94ee28bf0839ac0d034bca634bda6067d51a19cc247655d2480fb766ea9,median,L,L,10.303606052320786,0.009470226151030135,174.33406702933982,0.05910265404745434,valid
b1_s17016_m2_hajek_fp64,1,17016,m2_hajek,1088,a1c4a94ee28bf0839ac0d034bca634bda6067d51a19cc247655d2480fb766ea9,median,L,E,8.89084670774135,0.008171734106379917,174.33406702933982,0.050998906061458724,valid
b1_s17016_m2_hajek_fp64,1,17016,m2_hajek,1088,a1c4a94ee28bf0839ac0d034bca634bda6067d51a19cc247655d2480fb766ea9,median,E,L,11.163508140893084,0.010260577335379674,174.33406702933982,0.06403515004909685,valid
b1_s17016_m2_hajek_fp64,1,17016,m2_hajek,1088,a1c4a94ee28bf0839ac0d034bca634bda6067d51a19cc247655d2480fb766ea9,median,E,E,9.27697675557081,0.008526633047399642,174.33406702933982,0.05321379185176428,valid
b1_s17017_h_both_fp64,1,17017,h_both,1081,ecd957cc5d3a7489438752aa222bb12e8b182ac0aec6498bc13f2895aec0b0b6,selected,L,L,0.008368530795831107,7.741471596513511e-06,162.33740911126623,5.1550230114214196e-05,valid
b1_s17017_h_both_fp64,1,17017,h_both,1081,ecd957cc5d3a7489438752aa222bb12e8b182ac0aec6498bc13f2895aec0b0b6,selected,L,E,1.3181577121529027,0.0012193873377917693,162.33740911126623,0.00811986417283176,valid
b1_s17017_h_both_fp64,1,17017,h_both,1081,ecd957cc5d3a7489438752aa222bb12e8b182ac0aec6498bc13f2895aec0b0b6,selected,E,L,1.2525830037882033,0.0011587261829678107,162.33740911126623,0.007715923339208165,valid
b1_s17017_h_both_fp64,1,17017,h_both,1081,ecd957cc5d3a7489438752aa222bb12e8b182ac0aec6498bc13f2895aec0b0b6,selected,E,E,0.18923860577896778,0.00017505883975852708,162.33740911126623,0.0011657116299624041,valid
b1_s17017_h_both_fp64,1,17017,h_both,1081,ecd957cc5d3a7489438752aa222bb12e8b182ac0aec6498bc13f2895aec0b0b6,oracle_support,L,L,0.17411037537672466,0.00016106417703674807,162.33740911126623,0.001072521585319803,valid
b1_s17017_h_both_fp64,1,17017,h_both,1081,ecd957cc5d3a7489438752aa222bb12e8b182ac0aec6498bc13f2895aec0b0b6,oracle_support,L,E,1.1539739897733092,0.0010675060034905728,162.33740911126623,0.007108490865357931,valid
b1_s17017_h_both_fp64,1,17017,h_both,1081,ecd957cc5d3a7489438752aa222bb12e8b182ac0aec6498bc13f2895aec0b0b6,oracle_support,E,L,1.2900007508785571,0.001193340195077296,162.33740911126623,0.007946417020825984,valid
b1_s17017_h_both_fp64,1,17017,h_both,1081,ecd957cc5d3a7489438752aa222bb12e8b182ac0aec6498bc13f2895aec0b0b6,oracle_support,E,E,0.028929046039463092,2.676137468960508e-05,162.33740911126623,0.00017820320157774044,valid
b1_s17017_h_both_fp64,1,17017,h_both,1081,ecd957cc5d3a7489438752aa222bb12e8b182ac0aec6498bc13f2895aec0b0b6,median,L,L,8.528497532969032,0.007889451926890872,162.33740911126623,0.052535626752079005,valid
b1_s17017_h_both_fp64,1,17017,h_both,1081,ecd957cc5d3a7489438752aa222bb12e8b182ac0aec6498bc13f2895aec0b0b6,median,L,E,9.066747708987776,0.008387370683614965,162.33740911126623,0.05585125300831565,valid
b1_s17017_h_both_fp64,1,17017,h_both,1081,ecd957cc5d3a7489438752aa222bb12e8b182ac0aec6498bc13f2895aec0b0b6,median,E,L,9.398745898677262,0.008694492043179706,162.33740911126623,0.05789636504692121,valid
b1_s17017_h_both_fp64,1,17017,h_both,1081,ecd957cc5d3a7489438752aa222bb12e8b182ac0aec6498bc13f2895aec0b0b6,median,E,E,8.29098649091694,0.007669737734428251,162.33740911126623,0.05107255645083191,valid
b1_s17017_m2_hajek_fp64,1,17017,m2_hajek,1081,8fd23c3c8b9e181e0a9b55c2bf573f4b9a4a37cc9f2b4d6c471c9439a156505f,selected,L,L,0.010263000738984032,9.493987732640177e-06,177.87070223628794,5.7699219770046235e-05,valid
b1_s17017_m2_hajek_fp64,1,17017,m2_hajek,1081,8fd23c3c8b9e181e0a9b55c2bf573f4b9a4a37cc9f2b4d6c471c9439a156505f,selected,L,E,1.2540866204475962,0.001160117132698979,177.87070223628794,0.007050551915973412,valid
b1_s17017_m2_hajek_fp64,1,17017,m2_hajek,1081,8fd23c3c8b9e181e0a9b55c2bf573f4b9a4a37cc9f2b4d6c471c9439a156505f,selected,E,L,1.5039475971863618,0.0013912558715877539,177.87070223628794,0.008455285655692075,valid
b1_s17017_m2_hajek_fp64,1,17017,m2_hajek,1081,8fd23c3c8b9e181e0a9b55c2bf573f4b9a4a37cc9f2b4d6c471c9439a156505f,selected,E,E,0.29565944941934036,0.00027350550362566174,177.87070223628794,0.0016622155627776117,valid
b1_s17017_m2_hajek_fp64,1,17017,m2_hajek,1081,8fd23c3c8b9e181e0a9b55c2bf573f4b9a4a37cc9f2b4d6c471c9439a156505f,oracle_support,L,L,0.2361637099701988,0.00021846781680869454,177.87070223628794,0.0013277268656446465,valid
b1_s17017_m2_hajek_fp64,1,17017,m2_hajek,1081,8fd23c3c8b9e181e0a9b55c2bf573f4b9a4a37cc9f2b4d6c471c9439a156505f,oracle_support,L,E,1.168641123428684,0.0010810741197305124,177.87070223628794,0.006570172089815171,valid
b1_s17017_m2_hajek_fp64,1,17017,m2_hajek,1081,8fd23c3c8b9e181e0a9b55c2bf573f4b9a4a37cc9f2b4d6c471c9439a156505f,oracle_support,E,L,1.249413018976658,0.0011557937270829399,177.87070223628794,0.00702427664178728,valid
b1_s17017_m2_hajek_fp64,1,17017,m2_hajek,1081,8fd23c3c8b9e181e0a9b55c2bf573f4b9a4a37cc9f2b4d6c471c9439a156505f,oracle_support,E,E,0.05103569538568536,4.7211559098691354e-05,177.87070223628794,0.0002869258104006822,valid
b1_s17017_m2_hajek_fp64,1,17017,m2_hajek,1081,8fd23c3c8b9e181e0a9b55c2bf573f4b9a4a37cc9f2b4d6c471c9439a156505f,median,L,L,10.598448774461726,0.009804300438910014,177.87070223628794,0.05958512920459761,valid
b1_s17017_m2_hajek_fp64,1,17017,m2_hajek,1081,8fd23c3c8b9e181e0a9b55c2bf573f4b9a4a37cc9f2b4d6c471c9439a156505f,median,L,E,11.072111031648769,0.01024247088959183,177.87070223628794,0.062248087472777255,valid
b1_s17017_m2_hajek_fp64,1,17017,m2_hajek,1081,8fd23c3c8b9e181e0a9b55c2bf573f4b9a4a37cc9f2b4d6c471c9439a156505f,median,E,L,9.844190109002682,0.009106558842740687,177.87070223628794,0.05534464071505948,valid
b1_s17017_m2_hajek_fp64,1,17017,m2_hajek,1081,8fd23c3c8b9e181e0a9b55c2bf573f4b9a4a37cc9f2b4d6c471c9439a156505f,median,E,E,9.13762727935267,0.008452939203841508,177.87070223628794,0.051372301140488075,valid
b1_s17018_h_both_fp64,1,17018,h_both,1101,83fac5a6e6ee3932e212a2c461bdcb415cda7dac65296789e3681d945886d291,selected,L,L,0.013046773111992632,1.1849930165297577e-05,161.05532797937875,8.100801926691378e-05,valid
b1_s17018_h_both_fp64,1,17018,h_both,1101,83fac5a6e6ee3932e212a2c461bdcb415cda7dac65296789e3681d945886d291,selected,L,E,0.7847367162693749,0.0007127490610984332,161.05532797937875,0.004872466661704301,valid
b1_s17018_h_both_fp64,1,17018,h_both,1101,83fac5a6e6ee3932e212a2c461bdcb415cda7dac65296789e3681d945886d291,selected,E,L,0.6916845211351724,0.0006282329892235898,161.05532797937875,0.004294701267031256,valid
b1_s17018_h_both_fp64,1,17018,h_both,1101,83fac5a6e6ee3932e212a2c461bdcb415cda7dac65296789e3681d945886d291,selected,E,E,0.14621327762326447,0.00013280043380859625,161.05532797937875,0.0009078450210724191,valid
b1_s17018_h_both_fp64,1,17018,h_both,1101,83fac5a6e6ee3932e212a2c461bdcb415cda7dac65296789e3681d945886d291,oracle_support,L,L,0.19068632410719222,0.00017319375486575132,161.05532797937875,0.0011839802290279236,valid
b1_s17018_h_both_fp64,1,17018,h_both,1101,83fac5a6e6ee3932e212a2c461bdcb415cda7dac65296789e3681d945886d291,oracle_support,L,E,0.694112099971412,0.0006304378746334351,161.05532797937875,0.004309774216598937,valid
b1_s17018_h_both_fp64,1,17018,h_both,1101,83fac5a6e6ee3932e212a2c461bdcb415cda7dac65296789e3681d945886d291,oracle_support,E,L,0.7984269562646603,0.0007251834298498277,161.05532797937875,0.004957469996688899,valid
b1_s17018_h_both_fp64,1,17018,h_both,1101,83fac5a6e6ee3932e212a2c461bdcb415cda7dac65296789e3681d945886d291,oracle_support,E,E,0.014877951941204795,1.351312619546303e-05,161.05532797937875,9.23778935342626e-05,valid
b1_s17018_h_both_fp64,1,17018,h_both,1101,83fac5a6e6ee3932e212a2c461bdcb415cda7dac65296789e3681d945886d291,median,L,L,8.175966513940681,0.007425945970881636,161.05532797937875,0.05076495522698583,valid
b1_s17018_h_both_fp64,1,17018,h_both,1101,83fac5a6e6ee3932e212a2c461bdcb415cda7dac65296789e3681d945886d291,median,L,E,8.070635947162748,0.007330277881165075,161.05532797937875,0.05011095285339519,valid
b1_s17018_h_both_fp64,1,17018,h_both,1101,83fac5a6e6ee3932e212a2c461bdcb415cda7dac65296789e3681d945886d291,median,E,L,9.351917208653951,0.008494021079613034,161.05532797937875,0.05806648762251042,valid
b1_s17018_h_both_fp64,1,17018,h_both,1101,83fac5a6e6ee3932e212a2c461bdcb415cda7dac65296789e3681d945886d291,median,E,E,8.158363037208145,0.0074099573453298324,161.05532797937875,0.05065565442363216,valid
b1_s17018_m2_hajek_fp64,1,17018,m2_hajek,1101,e0159073945fa70d17aa8adbf01701a25457b847515ebac8d76244c53c6033ed,selected,L,L,0.017151001532913598,1.5577658068041415e-05,180.06368144733557,9.524964387629643e-05,valid
b1_s17018_m2_hajek_fp64,1,17018,m2_hajek,1101,e0159073945fa70d17aa8adbf01701a25457b847515ebac8d76244c53c6033ed,selected,L,E,2.728208167440359,0.0024779365735153125,180.06368144733557,0.015151351707969473,valid
b1_s17018_m2_hajek_fp64,1,17018,m2_hajek,1101,e0159073945fa70d17aa8adbf01701a25457b847515ebac8d76244c53c6033ed,selected,E,L,2.7367399921056954,0.0024856857330660268,180.06368144733557,0.0151987339707154,valid
b1_s17018_m2_hajek_fp64,1,17018,m2_hajek,1101,e0159073945fa70d17aa8adbf01701a25457b847515ebac8d76244c53c6033ed,selected,E,E,0.8166888235681408,0.0007417700486540788,180.06368144733557,0.004535555515713496,valid
b1_s17018_m2_hajek_fp64,1,17018,m2_hajek,1101,e0159073945fa70d17aa8adbf01701a25457b847515ebac8d76244c53c6033ed,oracle_support,L,L,1.183953752124698,0.0010753440073793805,180.06368144733557,0.006575194634521436,valid
b1_s17018_m2_hajek_fp64,1,17018,m2_hajek,1101,e0159073945fa70d17aa8adbf01701a25457b847515ebac8d76244c53c6033ed,oracle_support,L,E,3.6132236176568564,0.003281765320305955,180.06368144733557,0.020066365347048844,valid
b1_s17018_m2_hajek_fp64,1,17018,m2_hajek,1101,e0159073945fa70d17aa8adbf01701a25457b847515ebac8d76244c53c6033ed,oracle_support,E,L,3.2460262796953616,0.002948252751766904,180.06368144733557,0.018027101598746046,valid
b1_s17018_m2_hajek_fp64,1,17018,m2_hajek,1101,e0159073945fa70d17aa8adbf01701a25457b847515ebac8d76244c53c6033ed,oracle_support,E,E,0.871703791440182,0.000791738230190901,180.06368144733557,0.004841086133713949,valid
b1_s17018_m2_hajek_fp64,1,17018,m2_hajek,1101,e0159073945fa70d17aa8adbf01701a25457b847515ebac8d76244c53c6033ed,median,L,L,10.327456998043825,0.00938006993464471,180.06368144733557,0.05735446990216273,valid
b1_s17018_m2_hajek_fp64,1,17018,m2_hajek,1101,e0159073945fa70d17aa8adbf01701a25457b847515ebac8d76244c53c6033ed,median,L,E,12.039026866264741,0.010934629306325832,180.06368144733557,0.06685982853119593,valid
b1_s17018_m2_hajek_fp64,1,17018,m2_hajek,1101,e0159073945fa70d17aa8adbf01701a25457b847515ebac8d76244c53c6033ed,median,E,L,10.827987426186969,0.00983468431079652,180.06368144733557,0.06013421106995362,valid
b1_s17018_m2_hajek_fp64,1,17018,m2_hajek,1101,e0159073945fa70d17aa8adbf01701a25457b847515ebac8d76244c53c6033ed,median,E,E,9.075613648347813,0.008243064167436706,180.06368144733557,0.050402244224925605,valid
b1_s17019_h_both_fp64,1,17019,h_both,1096,565ce196179d7683115a95e8b1d7bab2ece7fd388cf0097b809a48339f6ae96a,selected,L,L,0.006584689104204754,6.0079280147853595e-06,163.41574187519404,4.029409302093856e-05,valid
b1_s17019_h_both_fp64,1,17019,h_both,1096,565ce196179d7683115a95e8b1d7bab2ece7fd388cf0097b809a48339f6ae96a,selected,L,E,0.6999170224114205,0.0006386104219082304,163.41574187519404,0.0042830452830301385,valid
b1_s17019_h_both_fp64,1,17019,h_both,1096,565ce196179d7683115a95e8b1d7bab2ece7fd388cf0097b809a48339f6ae96a,selected,E,L,0.6502245823790422,0.00059327060436044,163.41574187519404,0.003978959278449686,valid
b1_s17019_h_both_fp64,1,17019,h_both,1096,565ce196179d7683115a95e8b1d7bab2ece7fd388cf0097b809a48339f6ae96a,selected,E,E,0.05620400300095723,5.128102463590988e-05,163.41574187519404,0.00034393261234209654,valid
b1_s17019_h_both_fp64,1,17019,h_both,1096,565ce196179d7683115a95e8b1d7bab2ece7fd388cf0097b809a48339f6ae96a,oracle_support,L,L,0.07877923082168219,7.187886023876112e-05,163.41574187519404,0.00048207859241521827,valid
b1_s17019_h_both_fp64,1,17019,h_both,1096,565ce196179d7683115a95e8b1d7bab2ece7fd388cf0097b809a48339f6ae96a,oracle_support,L,E,0.6544812286972174,0.0005971544057456363,163.41574187519404,0.004005007236065826,valid
b1_s17019_h_both_fp64,1,17019,h_both,1096,565ce196179d7683115a95e8b1d7bab2ece7fd388cf0097b809a48339f6ae96a,oracle_support,E,L,0.6975435858089984,0.0006364448775629548,163.41574187519404,0.004268521366452782,valid
b1_s17019_h_both_fp64,1,17019,h_both,1096,565ce196179d7683115a95e8b1d7bab2ece7fd388cf0097b809a48339f6ae96a,oracle_support,E,E,0.00118268914117601,1.079095931729936e-06,163.41574187519404,7.2373024018657175e-06,valid
b1_s17019_h_both_fp64,1,17019,h_both,1096,565ce196179d7683115a95e8b1d7bab2ece7fd388cf0097b809a48339f6ae96a,median,L,L,8.588258003891887,0.00783600182836851,163.41574187519404,0.052554655416557246,valid
b1_s17019_h_both_fp64,1,17019,h_both,1096,565ce196179d7683115a95e8b1d7bab2ece7fd388cf0097b809a48339f6ae96a,median,L,E,8.112351950254768,0.0074017809765098246,163.41574187519404,0.04964241423234756,valid
b1_s17019_h_both_fp64,1,17019,h_both,1096,565ce196179d7683115a95e8b1d7bab2ece7fd388cf0097b809a48339f6ae96a,median,E,L,9.715619981811322,0.00886461677172566,163.41574187519404,0.05945339090545793,valid
b1_s17019_h_both_fp64,1,17019,h_both,1096,565ce196179d7683115a95e8b1d7bab2ece7fd388cf0097b809a48339f6ae96a,median,E,E,8.325736517326371,0.007596474924567857,163.41574187519404,0.05094819153766109,valid
b1_s17019_m2_hajek_fp64,1,17019,m2_hajek,1096,3fdc393dd4e5a30f70fd5a3f90f69f039e3d7905e89d2a749df5aadec3e13fbd,selected,L,L,0.007102591754484681,6.480466929274344e-06,179.05846751301868,3.9666327167511794e-05,valid
b1_s17019_m2_hajek_fp64,1,17019,m2_hajek,1096,3fdc393dd4e5a30f70fd5a3f90f69f039e3d7905e89d2a749df5aadec3e13fbd,selected,L,E,0.5721429871525245,0.0005220282729493837,179.05846751301868,0.003195285847685065,valid
b1_s17019_m2_hajek_fp64,1,17019,m2_hajek,1096,3fdc393dd4e5a30f70fd5a3f90f69f039e3d7905e89d2a749df5aadec3e13fbd,selected,E,L,0.49732436650662815,0.00045376310812648556,179.05846751301868,0.0027774412090870236,valid
b1_s17019_m2_hajek_fp64,1,17019,m2_hajek,1096,3fdc393dd4e5a30f70fd5a3f90f69f039e3d7905e89d2a749df5aadec3e13fbd,selected,E,E,0.06316493317760283,5.7632238300732506e-05,179.05846751301868,0.0003527614977102959,valid
b1_s17019_m2_hajek_fp64,1,17019,m2_hajek,1096,3fdc393dd4e5a30f70fd5a3f90f69f039e3d7905e89d2a749df5aadec3e13fbd,oracle_support,L,L,0.11370495118485761,0.00010374539341684088,179.05846751301868,0.0006350157731389639,valid
b1_s17019_m2_hajek_fp64,1,17019,m2_hajek,1096,3fdc393dd4e5a30f70fd5a3f90f69f039e3d7905e89d2a749df5aadec3e13fbd,oracle_support,L,E,0.5332235823936313,0.00048651786714747384,179.05846751301868,0.0029779300012989477,valid
b1_s17019_m2_hajek_fp64,1,17019,m2_hajek,1096,3fdc393dd4e5a30f70fd5a3f90f69f039e3d7905e89d2a749df5aadec3e13fbd,oracle_support,E,L,0.5600881066415457,0.0005110292943809724,179.05846751301868,0.0031279621367295784,valid
b1_s17019_m2_hajek_fp64,1,17019,m2_hajek,1096,3fdc393dd4e5a30f70fd5a3f90f69f039e3d7905e89d2a749df5aadec3e13fbd,oracle_support,E,E,0.0010961252743858325,1.0001143014469275e-06,179.05846751301868,6.121605359468059e-06,valid
b1_s17019_m2_hajek_fp64,1,17019,m2_hajek,1096,3fdc393dd4e5a30f70fd5a3f90f69f039e3d7905e89d2a749df5aadec3e13fbd,median,L,L,9.717303874901667,0.008866153170530718,179.05846751301868,0.05426888775419212,valid
b1_s17019_m2_hajek_fp64,1,17019,m2_hajek,1096,3fdc393dd4e5a30f70fd5a3f90f69f039e3d7905e89d2a749df5aadec3e13fbd,median,L,E,8.959584952615137,0.008174803788882424,179.05846751301868,0.050037203361877974,valid
b1_s17019_m2_hajek_fp64,1,17019,m2_hajek,1096,3fdc393dd4e5a30f70fd5a3f90f69f039e3d7905e89d2a749df5aadec3e13fbd,median,E,L,10.66080927612449,0.00972701576288731,179.05846751301868,0.05953814652942555,valid
b1_s17019_m2_hajek_fp64,1,17019,m2_hajek,1096,3fdc393dd4e5a30f70fd5a3f90f69f039e3d7905e89d2a749df5aadec3e13fbd,median,E,E,9.17659089870448,0.008372801914876351,179.05846751301868,0.05124913122601859,valid
b2_s17110_h_both_fp64,2,17110,h_both,1113,49e62075b04364935fb73a4e1142a29492c5785dd237901ab8bcfa2fdcb4bc4c,selected,L,L,0.00980714573187202,8.81145169081044e-06,166.12686077516724,5.903407604351721e-05,valid
b2_s17110_h_both_fp64,2,17110,h_both,1113,49e62075b04364935fb73a4e1142a29492c5785dd237901ab8bcfa2fdcb4bc4c,selected,L,E,0.7252925119887913,0.0006516554465308098,166.12686077516724,0.0043658954885711565,valid
b2_s17110_h_both_fp64,2,17110,h_both,1113,49e62075b04364935fb73a4e1142a29492c5785dd237901ab8bcfa2fdcb4bc4c,selected,E,L,0.9187562810528255,0.000825477341467049,166.12686077516724,0.005530449902958509,valid
b2_s17110_h_both_fp64,2,17110,h_both,1113,49e62075b04364935fb73a4e1142a29492c5785dd237901ab8bcfa2fdcb4bc4c,selected,E,E,0.18804271859162588,0.00016895122964207177,166.12686077516724,0.0011319224219021337,valid
b2_s17110_h_both_fp64,2,17110,h_both,1113,49e62075b04364935fb73a4e1142a29492c5785dd237901ab8bcfa2fdcb4bc4c,oracle_support,L,L,0.16110946203955412,0.00014475243669322024,166.12686077516724,0.0009697977875931601,valid
b2_s17110_h_both_fp64,2,17110,h_both,1113,49e62075b04364935fb73a4e1142a29492c5785dd237901ab8bcfa2fdcb4bc4c,oracle_support,L,E,0.9114634116433065,0.0008189248981521172,166.12686077516724,0.005486550503574872,valid
b2_s17110_h_both_fp64,2,17110,h_both,1113,49e62075b04364935fb73a4e1142a29492c5785dd237901ab8bcfa2fdcb4bc4c,oracle_support,E,L,0.7102933265961127,0.0006381790894843779,166.12686077516724,0.004275607949742753,valid
b2_s17110_h_both_fp64,2,17110,h_both,1113,49e62075b04364935fb73a4e1142a29492c5785dd237901ab8bcfa2fdcb4bc4c,oracle_support,E,E,0.026685088244944092,2.397582052555624e-05,166.12686077516724,0.00016063078613794523,valid
b2_s17110_h_both_fp64,2,17110,h_both,1113,49e62075b04364935fb73a4e1142a29492c5785dd237901ab8bcfa2fdcb4bc4c,median,L,L,7.8034705047581925,0.0070112044067908285,166.12686077516724,0.04697296071415719,valid
b2_s17110_h_both_fp64,2,17110,h_both,1113,49e62075b04364935fb73a4e1142a29492c5785dd237901ab8bcfa2fdcb4bc4c,median,L,E,8.311712925209273,0.007467846293988565,166.12686077516724,0.05003232401085444,valid
b2_s17110_h_both_fp64,2,17110,h_both,1113,49e62075b04364935fb73a4e1142a29492c5785dd237901ab8bcfa2fdcb4bc4c,median,E,L,8.040359480896635,0.007224042660284488,166.12686077516724,0.048398912995643105,valid
b2_s17110_h_both_fp64,2,17110,h_both,1113,49e62075b04364935fb73a4e1142a29492c5785dd237901ab8bcfa2fdcb4bc4c,median,E,E,7.578439525131844,0.006809020238213697,166.12686077516724,0.04561838759710479,valid
b2_s17110_m2_hajek_fp64,2,17110,m2_hajek,1113,e11baded9132b488d849973a3ea27c6af472167aa448885d98a1368f6d56c6e1,selected,L,L,0.006330368168557508,5.687662325747985e-06,182.88472509556712,3.461397973641347e-05,valid
b2_s17110_m2_hajek_fp64,2,17110,m2_hajek,1113,e11baded9132b488d849973a3ea27c6af472167aa448885d98a1368f6d56c6e1,selected,L,E,0.5244990242646554,0.00047124800023778566,182.88472509556712,0.0028679214406264735,valid
b2_s17110_m2_hajek_fp64,2,17110,m2_hajek,1113,e11baded9132b488d849973a3ea27c6af472167aa448885d98a1368f6d56c6e1,selected,E,L,0.4263723491781805,0.000383083871678509,182.88472509556712,0.0023313721195434883,valid
b2_s17110_m2_hajek_fp64,2,17110,m2_hajek,1113,e11baded9132b488d849973a3ea27c6af472167aa448885d98a1368f6d56c6e1,selected,E,E,0.21777527518297748,0.00019566511696583782,182.88472509556712,0.0011907789186285415,valid
b2_s17110_m2_hajek_fp64,2,17110,m2_hajek,1113,e11baded9132b488d849973a3ea27c6af472167aa448885d98a1368f6d56c6e1,oracle_support,L,L,0.20628003930242503,0.00018533696253587154,182.88472509556712,0.0011279238284915955,valid
b2_s17110_m2_hajek_fp64,2,17110,m2_hajek,1113,e11baded9132b488d849973a3ea27c6af472167aa448885d98a1368f6d56c6e1,oracle_support,L,E,0.47314308367563856,0.0004251060949466654,182.88472509556712,0.002587110998080325,valid
b2_s17110_m2_hajek_fp64,2,17110,m2_hajek,1113,e11baded9132b488d849973a3ea27c6af472167aa448885d98a1368f6d56c6e1,oracle_support,E,L,0.504990661805126,0.0004537202711636352,182.88472509556712,0.002761251173608081,valid
b2_s17110_m2_hajek_fp64,2,17110,m2_hajek,1113,e11baded9132b488d849973a3ea27c6af472167aa448885d98a1368f6d56c6e1,oracle_support,E,E,0.020904911515547353,1.8782490130770308e-05,182.88472509556712,0.0001143064928173931,valid
b2_s17110_m2_hajek_fp64,2,17110,m2_hajek,1113,e11baded9132b488d849973a3ea27c6af472167aa448885d98a1368f6d56c6e1,median,L,L,9.136128991551363,0.008208561537781997,182.88472509556712,0.0499556700909671,valid
b2_s17110_m2_hajek_fp64,2,17110,m2_hajek,1113,e11baded9132b488d849973a3ea27c6af472167aa448885d98a1368f6d56c6e1,median,L,E,8.819967897961716,0.0079244994590851,182.88472509556712,0.04822692487496048,valid
b2_s17110_m2_hajek_fp64,2,17110,m2_hajek,1113,e11baded9132b488d849973a3ea27c6af472167aa448885d98a1368f6d56c6e1,median,E,L,9.33425387415506,0.008386571315503199,182.88472509556712,0.05103900213250401,valid
b2_s17110_m2_hajek_fp64,2,17110,m2_hajek,1113,e11baded9132b488d849973a3ea27c6af472167aa448885d98a1368f6d56c6e1,median,E,E,8.553478111574165,0.00768506568874588,182.88472509556712,0.04676977865212369,valid
b2_s17111_h_both_fp64,2,17111,h_both,1130,22e99856dbd3ceeb91f62d1b6f8472b5156a033e26f64906e8bd12bc9a0afa35,selected,L,L,0.004450311316759304,3.938328598902039e-06,161.02840698622234,2.7636808933594396e-05,valid
b2_s17111_h_both_fp64,2,17111,h_both,1130,22e99856dbd3ceeb91f62d1b6f8472b5156a033e26f64906e8bd12bc9a0afa35,selected,L,E,0.5995512151921918,0.0005305762966302582,161.02840698622234,0.0037232636552350026,valid
b2_s17111_h_both_fp64,2,17111,h_both,1130,22e99856dbd3ceeb91f62d1b6f8472b5156a033e26f64906e8bd12bc9a0afa35,selected,E,L,0.5210849566270717,0.0004611371297584705,161.02840698622234,0.0032359815661075,valid
b2_s17111_h_both_fp64,2,17111,h_both,1130,22e99856dbd3ceeb91f62d1b6f8472b5156a033e26f64906e8bd12bc9a0afa35,selected,E,E,0.13073448394620857,0.00011569423358071554,161.02840698622234,0.0008118721807723917,valid
b2_s17111_h_both_fp64,2,17111,h_both,1130,22e99856dbd3ceeb91f62d1b6f8472b5156a033e26f64906e8bd12bc9a0afa35,oracle_support,L,L,0.11189035055385234,9.901800933969233e-05,161.02840698622234,0.0006948485217482511,valid
b2_s17111_h_both_fp64,2,17111,h_both,1130,22e99856dbd3ceeb91f62d1b6f8472b5156a033e26f64906e8bd12bc9a0afa35,oracle_support,L,E,0.6206518232973695,0.0005492494011481145,161.02840698622234,0.0038543002126977055,valid
b2_s17111_h_both_fp64,2,17111,h_both,1130,22e99856dbd3ceeb91f62d1b6f8472b5156a033e26f64906e8bd12bc9a0afa35,oracle_support,E,L,0.5305043579675872,0.0004694728831571568,161.02840698622234,0.0032944768435359197,valid
b2_s17111_h_both_fp64,2,17111,h_both,1130,22e99856dbd3ceeb91f62d1b6f8472b5156a033e26f64906e8bd12bc9a0afa35,oracle_support,E,E,0.026650112711675073,2.3584170541305375e-05,161.02840698622234,0.00016549944950989466,valid
b2_s17111_h_both_fp64,2,17111,h_both,1130,22e99856dbd3ceeb91f62d1b6f8472b5156a033e26f64906e8bd12bc9a0afa35,median,L,L,8.323431371065356,0.0073658684699693415,161.02840698622234,0.05168921140589506,valid
b2_s17111_h_both_fp64,2,17111,h_both,1130,22e99856dbd3ceeb91f62d1b6f8472b5156a033e26f64906e8bd12bc9a0afa35,median,L,E,8.843728687490225,0.0078263085730002,161.02840698622234,0.05492030165986116,valid
b2_s17111_h_both_fp64,2,17111,h_both,1130,22e99856dbd3ceeb91f62d1b6f8472b5156a033e26f64906e8bd12bc9a0afa35,median,E,L,8.364852638213282,0.007402524458595825,161.02840698622234,0.05194644097130628,valid
b2_s17111_h_both_fp64,2,17111,h_both,1130,22e99856dbd3ceeb91f62d1b6f8472b5156a033e26f64906e8bd12bc9a0afa35,median,E,E,8.198267262576058,0.007255103772191202,161.02840698622234,0.05091193172691267,valid
b2_s17111_m2_hajek_fp64,2,17111,m2_hajek,1130,e04e32e9bbd1dfc24cb6db2faf9e5d7c5976290f9aa5fc5f1c944b5de62f0f3c,selected,L,L,0.005636431801682582,4.987992744851843e-06,179.64130860983963,3.1376033971809163e-05,valid
b2_s17111_m2_hajek_fp64,2,17111,m2_hajek,1130,e04e32e9bbd1dfc24cb6db2faf9e5d7c5976290f9aa5fc5f1c944b5de62f0f3c,selected,L,E,0.3223006088478219,0.0002852217777414353,179.64130860983963,0.0017941341629158468,valid
b2_s17111_m2_hajek_fp64,2,17111,m2_hajek,1130,e04e32e9bbd1dfc24cb6db2faf9e5d7c5976290f9aa5fc5f1c944b5de62f0f3c,selected,E,L,0.2007794553842142,0.00017768093396833116,179.64130860983963,0.0011176686305502496,valid
b2_s17111_m2_hajek_fp64,2,17111,m2_hajek,1130,e04e32e9bbd1dfc24cb6db2faf9e5d7c5976290f9aa5fc5f1c944b5de62f0f3c,selected,E,E,0.09382617856671836,8.303201643072421e-05,179.64130860983963,0.0005222973451529352,valid
b2_s17111_m2_hajek_fp64,2,17111,m2_hajek,1130,e04e32e9bbd1dfc24cb6db2faf9e5d7c5976290f9aa5fc5f1c944b5de62f0f3c,oracle_support,L,L,0.09107644158508423,8.059862087175595e-05,179.64130860983963,0.0005069905262318693,valid
b2_s17111_m2_hajek_fp64,2,17111,m2_hajek,1130,e04e32e9bbd1dfc24cb6db2faf9e5d7c5976290f9aa5fc5f1c944b5de62f0f3c,oracle_support,L,E,0.2728270317991883,0.0002414398511497242,179.64130860983963,0.0015187321552624481,valid
b2_s17111_m2_hajek_fp64,2,17111,m2_hajek,1130,e04e32e9bbd1dfc24cb6db2faf9e5d7c5976290f9aa5fc5f1c944b5de62f0f3c,oracle_support,E,L,0.28191411644795666,0.0002494815189804926,179.64130860983963,0.0015693167603239959,valid
b2_s17111_m2_hajek_fp64,2,17111,m2_hajek,1130,e04e32e9bbd1dfc24cb6db2faf9e5d7c5976290f9aa5fc5f1c944b5de62f0f3c,oracle_support,E,E,0.01088910172204829,9.636373205352468e-06,179.64130860983963,6.0615800487727314e-05,valid
b2_s17111_m2_hajek_fp64,2,17111,m2_hajek,1130,e04e32e9bbd1dfc24cb6db2faf9e5d7c5976290f9aa5fc5f1c944b5de62f0f3c,median,L,L,9.220739752076431,0.00815994668325348,179.64130860983963,0.051328616026188184,valid
b2_s17111_m2_hajek_fp64,2,17111,m2_hajek,1130,e04e32e9bbd1dfc24cb6db2faf9e5d7c5976290f9aa5fc5f1c944b5de62f0f3c,median,L,E,9.31478644095896,0.008243173841556602,179.64130860983963,0.05185214087473394,valid
b2_s17111_m2_hajek_fp64,2,17111,m2_hajek,1130,e04e32e9bbd1dfc24cb6db2faf9e5d7c5976290f9aa5fc5f1c944b5de62f0f3c,median,E,L,9.369057414932172,0.008291201252152365,179.64130860983963,0.05215424830421767,valid
b2_s17111_m2_hajek_fp64,2,17111,m2_hajek,1130,e04e32e9bbd1dfc24cb6db2faf9e5d7c5976290f9aa5fc5f1c944b5de62f0f3c,median,E,E,9.165345963395634,0.00811092563132357,179.64130860983963,0.05102025828202864,valid
b2_s17112_h_both_fp64,2,17112,h_both,1099,90f854654c173a8d2b800b8394471865843bdf19385307aec8aa5c93246762a9,selected,L,L,0.014074773807648384,1.2806891544721005e-05,155.88795717260865,9.028775578901157e-05,valid
b2_s17112_h_both_fp64,2,17112,h_both,1099,90f854654c173a8d2b800b8394471865843bdf19385307aec8aa5c93246762a9,selected,L,E,1.3203376618186273,0.001201399146331781,155.88795717260865,0.00846978615773808,valid
b2_s17112_h_both_fp64,2,17112,h_both,1099,90f854654c173a8d2b800b8394471865843bdf19385307aec8aa5c93246762a9,selected,E,L,1.115795476855292,0.0010152825085125495,155.88795717260865,0.007157675917324488,valid
b2_s17112_h_both_fp64,2,17112,h_both,1099,90f854654c173a8d2b800b8394471865843bdf19385307aec8aa5c93246762a9,selected,E,E,0.10051321766536556,9.145879678377212e-05,155.88795717260865,0.0006447785928329999,valid
b2_s17112_h_both_fp64,2,17112,h_both,1099,90f854654c173a8d2b800b8394471865843bdf19385307aec8aa5c93246762a9,oracle_support,L,L,0.2943347987585176,0.00026782056301957925,155.88795717260865,0.0018881176204818193,valid
b2_s17112_h_both_fp64,2,17112,h_both,1099,90f854654c173a8d2b800b8394471865843bdf19385307aec8aa5c93246762a9,oracle_support,L,E,1.5245048455942116,0.0013871745637799924,155.88795717260865,0.00977949081663946,valid
b2_s17112_h_both_fp64,2,17112,h_both,1099,90f854654c173a8d2b800b8394471865843bdf19385307aec8aa5c93246762a9,oracle_support,E,L,1.212812191342987,0.0011035597737424814,155.88795717260865,0.007780024918795282,valid
b2_s17112_h_both_fp64,2,17112,h_both,1099,90f854654c173a8d2b800b8394471865843bdf19385307aec8aa5c93246762a9,oracle_support,E,E,0.011147921104510227,1.0143695272529778e-05,155.88795717260865,7.151239458585354e-05,valid
b2_s17112_h_both_fp64,2,17112,h_both,1099,90f854654c173a8d2b800b8394471865843bdf19385307aec8aa5c93246762a9,median,L,L,9.334010329991754,0.008493185013641269,155.88795717260865,0.05987640417698571,valid
b2_s17112_h_both_fp64,2,17112,h_both,1099,90f854654c173a8d2b800b8394471865843bdf19385307aec8aa5c93246762a9,median,L,E,10.203062060900587,0.00928395091983675,155.88795717260865,0.0654512525916491,valid
b2_s17112_h_both_fp64,2,17112,h_both,1099,90f854654c173a8d2b800b8394471865843bdf19385307aec8aa5c93246762a9,median,E,L,8.755537931195198,0.007966822503362328,155.88795717260865,0.056165582576084006,valid
b2_s17112_h_both_fp64,2,17112,h_both,1099,90f854654c173a8d2b800b8394471865843bdf19385307aec8aa5c93246762a9,median,E,E,8.057319455197284,0.007331500869151305,155.88795717260865,0.05168660620958506,valid
b2_s17112_m2_hajek_fp64,2,17112,m2_hajek,1099,114129fbfd95d4b3d77019b3814fe79264f40efaa9cfef3423ac93d3c060ac5b,selected,L,L,0.013147598334186161,1.1963237792708063e-05,175.75740216792767,7.480537474958961e-05,valid
b2_s17112_m2_hajek_fp64,2,17112,m2_hajek,1099,114129fbfd95d4b3d77019b3814fe79264f40efaa9cfef3423ac93d3c060ac5b,selected,L,E,0.8317665711054603,0.0007568394641541949,175.75740216792767,0.004732469647626834,valid
b2_s17112_m2_hajek_fp64,2,17112,m2_hajek,1099,114129fbfd95d4b3d77019b3814fe79264f40efaa9cfef3423ac93d3c060ac5b,selected,E,L,0.6664107505485429,0.0006063792088703757,175.75740216792767,0.003791651118692684,valid
b2_s17112_m2_hajek_fp64,2,17112,m2_hajek,1099,114129fbfd95d4b3d77019b3814fe79264f40efaa9cfef3423ac93d3c060ac5b,selected,E,E,0.11304327658136253,0.0001028601242778549,175.75740216792767,0.0006431778985522053,valid
b2_s17112_m2_hajek_fp64,2,17112,m2_hajek,1099,114129fbfd95d4b3d77019b3814fe79264f40efaa9cfef3423ac93d3c060ac5b,oracle_support,L,L,0.17001438886305842,0.00015469917093999857,175.75740216792767,0.00096732420237196,valid
b2_s17112_m2_hajek_fp64,2,17112,m2_hajek,1099,114129fbfd95d4b3d77019b3814fe79264f40efaa9cfef3423ac93d3c060ac5b,oracle_support,L,E,0.8216535401000675,0.0007476374341219904,175.75740216792767,0.004674929931628242,valid
b2_s17112_m2_hajek_fp64,2,17112,m2_hajek,1099,114129fbfd95d4b3d77019b3814fe79264f40efaa9cfef3423ac93d3c060ac5b,oracle_support,E,L,0.7807529001317928,0.0007104212012118224,175.75740216792767,0.004442219164037377,valid
b2_s17112_m2_hajek_fp64,2,17112,m2_hajek,1099,114129fbfd95d4b3d77019b3814fe79264f40efaa9cfef3423ac93d3c060ac5b,oracle_support,E,E,0.006285458401458031,5.719252412609673e-06,175.75740216792767,3.576212622585637e-05,valid
b2_s17112_m2_hajek_fp64,2,17112,m2_hajek,1099,114129fbfd95d4b3d77019b3814fe79264f40efaa9cfef3423ac93d3c060ac5b,median,L,L,9.176375503799202,0.00834975023093649,175.75740216792767,0.05221046391566268,valid
b2_s17112_m2_hajek_fp64,2,17112,m2_hajek,1099,114129fbfd95d4b3d77019b3814fe79264f40efaa9cfef3423ac93d3c060ac5b,median,L,E,9.832872460512464,0.008947108699283406,175.75740216792767,0.05594570891027185,valid
b2_s17112_m2_hajek_fp64,2,17112,m2_hajek,1099,114129fbfd95d4b3d77019b3814fe79264f40efaa9cfef3423ac93d3c060ac5b,median,E,L,9.279934936760936,0.008443980834177377,175.75740216792767,0.05279968196101584,valid
b2_s17112_m2_hajek_fp64,2,17112,m2_hajek,1099,114129fbfd95d4b3d77019b3814fe79264f40efaa9cfef3423ac93d3c060ac5b,median,E,E,8.940686874395267,0.008135292879340552,175.75740216792767,0.050869475561847885,valid
b2_s17113_h_both_fp64,2,17113,h_both,1104,4526a8cb7b95856cea4db2b728f23cbefabde830a56695682973e9c691652e51,selected,L,L,0.009076251574768738,8.221242368449944e-06,167.3535995205359,5.423397883745545e-05,valid
b2_s17113_h_both_fp64,2,17113,h_both,1104,4526a8cb7b95856cea4db2b728f23cbefabde830a56695682973e9c691652e51,selected,L,E,1.1436933083796241,0.0010359540836771958,167.3535995205359,0.006833992884863417,valid
b2_s17113_h_both_fp64,2,17113,h_both,1104,4526a8cb7b95856cea4db2b728f23cbefabde830a56695682973e9c691652e51,selected,E,L,1.311074192510155,0.0011875672033606476,167.3535995205359,0.007834155920555945,valid
b2_s17113_h_both_fp64,2,17113,h_both,1104,4526a8cb7b95856cea4db2b728f23cbefabde830a56695682973e9c691652e51,selected,E,E,0.31455281812214764,0.00028492103090774245,167.3535995205359,0.001879570078106082,valid
b2_s17113_h_both_fp64,2,17113,h_both,1104,4526a8cb7b95856cea4db2b728f23cbefabde830a56695682973e9c691652e51,oracle_support,L,L,0.3812143298337303,0.00034530283499432094,167.3535995205359,0.002277897403616656,valid
b2_s17113_h_both_fp64,2,17113,h_both,1104,4526a8cb7b95856cea4db2b728f23cbefabde830a56695682973e9c691652e51,oracle_support,L,E,1.089962362931347,0.0009872847490320173,167.3535995205359,0.006512930501967471,valid
b2_s17113_h_both_fp64,2,17113,h_both,1104,4526a8cb7b95856cea4db2b728f23cbefabde830a56695682973e9c691652e51,oracle_support,E,L,1.1087141553649675,0.001004270068265369,167.3535995205359,0.006624979436005005,valid
b2_s17113_h_both_fp64,2,17113,h_both,1104,4526a8cb7b95856cea4db2b728f23cbefabde830a56695682973e9c691652e51,oracle_support,E,E,0.04757290535781894,4.3091399780633095e-05,167.3535995205359,0.0002842658030309129,valid
b2_s17113_h_both_fp64,2,17113,h_both,1104,4526a8cb7b95856cea4db2b728f23cbefabde830a56695682973e9c691652e51,median,L,L,9.964358855296663,0.009025687368928137,167.3535995205359,0.059540750147258945,valid
b2_s17113_h_both_fp64,2,17113,h_both,1104,4526a8cb7b95856cea4db2b728f23cbefabde830a56695682973e9c691652e51,median,L,E,9.286504642371359,0.008411688987655217,167.3535995205359,0.05549031911459911,valid
b2_s17113_h_both_fp64,2,17113,h_both,1104,4526a8cb7b95856cea4db2b728f23cbefabde830a56695682973e9c691652e51,median,E,L,9.84130392679766,0.008914224571374692,167.3535995205359,0.05880545118236335,valid
b2_s17113_h_both_fp64,2,17113,h_both,1104,4526a8cb7b95856cea4db2b728f23cbefabde830a56695682973e9c691652e51,median,E,E,8.249443953969774,0.00747232242207407,167.3535995205359,0.049293495793363486,valid
b2_s17113_m2_hajek_fp64,2,17113,m2_hajek,1104,d168bfc5c44ab5407ac13e56b3c056beb93b744eb71bdf98ec1728b819b1257d,selected,L,L,0.01271448313098358,1.1516741966470634e-05,185.37851753110732,6.858660485754523e-05,valid
b2_s17113_m2_hajek_fp64,2,17113,m2_hajek,1104,d168bfc5c44ab5407ac13e56b3c056beb93b744eb71bdf98ec1728b819b1257d,selected,L,E,0.51469431221529,0.0004662086161370381,185.37851753110732,0.002776450686250213,valid
b2_s17113_m2_hajek_fp64,2,17113,m2_hajek,1104,d168bfc5c44ab5407ac13e56b3c056beb93b744eb71bdf98ec1728b819b1257d,selected,E,L,0.33459181902154894,0.00030307229983835953,185.37851753110732,0.001804911504729252,valid
b2_s17113_m2_hajek_fp64,2,17113,m2_hajek,1104,d168bfc5c44ab5407ac13e56b3c056beb93b744eb71bdf98ec1728b819b1257d,selected,E,E,0.18584895462074527,0.00016834144440284899,185.37851753110732,0.001002537710927368,valid
b2_s17113_m2_hajek_fp64,2,17113,m2_hajek,1104,d168bfc5c44ab5407ac13e56b3c056beb93b744eb71bdf98ec1728b819b1257d,oracle_support,L,L,0.19229673527949942,0.00017418182543432918,185.37851753110732,0.0010373194145714927,valid
b2_s17113_m2_hajek_fp64,2,17113,m2_hajek,1104,d168bfc5c44ab5407ac13e56b3c056beb93b744eb71bdf98ec1728b819b1257d,oracle_support,L,E,0.3482906689180061,0.00031548067836775914,185.37851753110732,0.0018788081464701616,valid
b2_s17113_m2_hajek_fp64,2,17113,m2_hajek,1104,d168bfc5c44ab5407ac13e56b3c056beb93b744eb71bdf98ec1728b819b1257d,oracle_support,E,L,0.48426501116845616,0.00043864584344968855,185.37851753110732,0.002612303829041002,valid
b2_s17113_m2_hajek_fp64,2,17113,m2_hajek,1104,d168bfc5c44ab5407ac13e56b3c056beb93b744eb71bdf98ec1728b819b1257d,oracle_support,E,E,0.018530361197875128,1.6784747461843414e-05,185.37851753110732,9.995959318622587e-05,valid
b2_s17113_m2_hajek_fp64,2,17113,m2_hajek,1104,d168bfc5c44ab5407ac13e56b3c056beb93b744eb71bdf98ec1728b819b1257d,median,L,L,9.931053326777956,0.008995519317733656,185.37851753110732,0.05357175933350251,valid
b2_s17113_m2_hajek_fp64,2,17113,m2_hajek,1104,d168bfc5c44ab5407ac13e56b3c056beb93b744eb71bdf98ec1728b819b1257d,median,L,E,9.415371132312606,0.00852841588071794,185.37851753110732,0.050789979646550285,valid
b2_s17113_m2_hajek_fp64,2,17113,m2_hajek,1104,d168bfc5c44ab5407ac13e56b3c056beb93b744eb71bdf98ec1728b819b1257d,median,E,L,9.881553344728738,0.008950682377471684,185.37851753110732,0.05330473819907731,valid
b2_s17113_m2_hajek_fp64,2,17113,m2_hajek,1104,d168bfc5c44ab5407ac13e56b3c056beb93b744eb71bdf98ec1728b819b1257d,median,E,E,9.04556679239592,0.008193448181518044,185.37851753110732,0.04879511883505075,valid
b2_s17114_h_both_fp64,2,17114,h_both,1112,6c4b46b77b33257491a980db577ce127692440579e7a9f2ee7afe8ca6a80d7bc,selected,L,L,0.0054808609078769496,4.928831751687904e-06,167.28683022523066,3.276325399015368e-05,valid
b2_s17114_h_both_fp64,2,17114,h_both,1112,6c4b46b77b33257491a980db577ce127692440579e7a9f2ee7afe8ca6a80d7bc,selected,L,E,0.5576577109416871,0.0005014907472497186,167.28683022523066,0.003333542217225775,valid
b2_s17114_h_both_fp64,2,17114,h_both,1112,6c4b46b77b33257491a980db577ce127692440579e7a9f2ee7afe8ca6a80d7bc,selected,E,L,0.48460969556050904,0.0004358000859357096,167.28683022523066,0.002896878940846946,valid
b2_s17114_h_both_fp64,2,17114,h_both,1112,6c4b46b77b33257491a980db577ce127692440579e7a9f2ee7afe8ca6a80d7bc,selected,E,E,0.12771613434508602,0.0001148526387995378,167.28683022523066,0.000763456000529942,valid
b2_s17114_h_both_fp64,2,17114,h_both,1112,6c4b46b77b33257491a980db577ce127692440579e7a9f2ee7afe8ca6a80d7bc,oracle_support,L,L,0.12485302887366176,0.00011227790366336489,167.28683022523066,0.0007463410521053144,valid
b2_s17114_h_both_fp64,2,17114,h_both,1112,6c4b46b77b33257491a980db577ce127692440579e7a9f2ee7afe8ca6a80d7bc,oracle_support,L,E,0.5569338230761434,0.0005008397689533664,167.28683022523066,0.003329214991558523,valid
b2_s17114_h_both_fp64,2,17114,h_both,1112,6c4b46b77b33257491a980db577ce127692440579e7a9f2ee7afe8ca6a80d7bc,oracle_support,E,L,0.5292764629275812,0.00047596804220106226,167.28683022523066,0.003163886016699444,valid
b2_s17114_h_both_fp64,2,17114,h_both,1112,6c4b46b77b33257491a980db577ce127692440579e7a9f2ee7afe8ca6a80d7bc,oracle_support,E,E,0.04160192506795304,3.7411803118662805e-05,167.28683022523066,0.00024868619371854486,valid
b2_s17114_h_both_fp64,2,17114,h_both,1112,6c4b46b77b33257491a980db577ce127692440579e7a9f2ee7afe8ca6a80d7bc,median,L,L,7.583377077731657,0.006819583702996094,167.28683022523066,0.04533158448588926,valid
b2_s17114_h_both_fp64,2,17114,h_both,1112,6c4b46b77b33257491a980db577ce127692440579e7a9f2ee7afe8ca6a80d7bc,median,L,E,8.527185434868022,0.007668332225600739,167.28683022523066,0.050973441384400915,valid
b2_s17114_h_both_fp64,2,17114,h_both,1112,6c4b46b77b33257491a980db577ce127692440579e7a9f2ee7afe8ca6a80d7bc,median,E,L,7.844269681319881,0.007054199353704929,167.28683022523066,0.04689113704144289,valid
b2_s17114_h_both_fp64,2,17114,h_both,1112,6c4b46b77b33257491a980db577ce127692440579e7a9f2ee7afe8ca6a80d7bc,median,E,E,8.043746179274045,0.007233584693591767,167.28683022523066,0.04808355904911435,valid
b2_s17114_m2_hajek_fp64,2,17114,m2_hajek,1112,803601dab1faf4ec4563fd01e67a566a41784a7c171f7336c73f764ef0ac9d8d,selected,L,L,0.006997430676144845,6.292653485741767e-06,182.4469188328516,3.8353241155886706e-05,valid
b2_s17114_m2_hajek_fp64,2,17114,m2_hajek,1112,803601dab1faf4ec4563fd01e67a566a41784a7c171f7336c73f764ef0ac9d8d,selected,L,E,0.2950175285361713,0.00026530353285626914,182.4469188328516,0.0016170047179939009,valid
b2_s17114_m2_hajek_fp64,2,17114,m2_hajek,1112,803601dab1faf4ec4563fd01e67a566a41784a7c171f7336c73f764ef0ac9d8d,selected,E,L,0.23389451017155088,0.0002103367897226177,182.4469188328516,0.0012819866274959288,valid
b2_s17114_m2_hajek_fp64,2,17114,m2_hajek,1112,803601dab1faf4ec4563fd01e67a566a41784a7c171f7336c73f764ef0ac9d8d,selected,E,E,0.1191488580472659,0.00010714825363962761,182.4469188328516,0.0006530604014004966,valid
b2_s17114_m2_hajek_fp64,2,17114,m2_hajek,1112,803601dab1faf4ec4563fd01e67a566a41784a7c171f7336c73f764ef0ac9d8d,oracle_support,L,L,0.1166372905455419,0.00010488964977117077,182.4469188328516,0.0006392943837675819,valid
b2_s17114_m2_hajek_fp64,2,17114,m2_hajek,1112,803601dab1faf4ec4563fd01e67a566a41784a7c171f7336c73f764ef0ac9d8d,oracle_support,L,E,0.2745665481601709,0.0002469123634533911,182.4469188328516,0.0015049119487280272,valid
b2_s17114_m2_hajek_fp64,2,17114,m2_hajek,1112,803601dab1faf4ec4563fd01e67a566a41784a7c171f7336c73f764ef0ac9d8d,oracle_support,E,L,0.28590776639185994,0.0002571113007121043,182.4469188328516,0.0015670736903690536,valid
b2_s17114_m2_hajek_fp64,2,17114,m2_hajek,1112,803601dab1faf4ec4563fd01e67a566a41784a7c171f7336c73f764ef0ac9d8d,oracle_support,E,E,0.018824844098243705,1.6928816635111247e-05,182.4469188328516,0.0001031798411212965,valid
b2_s17114_m2_hajek_fp64,2,17114,m2_hajek,1112,803601dab1faf4ec4563fd01e67a566a41784a7c171f7336c73f764ef0ac9d8d,median,L,L,8.619197952132408,0.007751077295083101,182.4469188328516,0.04724222259970787,valid
b2_s17114_m2_hajek_fp64,2,17114,m2_hajek,1112,803601dab1faf4ec4563fd01e67a566a41784a7c171f7336c73f764ef0ac9d8d,median,L,E,9.161650976252725,0.008238894762817198,182.4469188328516,0.050215432712492965,valid
b2_s17114_m2_hajek_fp64,2,17114,m2_hajek,1112,803601dab1faf4ec4563fd01e67a566a41784a7c171f7336c73f764ef0ac9d8d,median,E,L,8.771498945577335,0.007888038620123503,182.4469188328516,0.04807699138845599,valid
b2_s17114_m2_hajek_fp64,2,17114,m2_hajek,1112,803601dab1faf4ec4563fd01e67a566a41784a7c171f7336c73f764ef0ac9d8d,median,E,E,8.977294123289921,0.008073106225980144,182.4469188328516,0.04920496427519531,valid
b2_s17115_h_both_fp64,2,17115,h_both,1129,8810a7d48db3ad9e88bd19bc55e9329f74f22e04e82ae1c2fc6db1318548bd61,selected,L,L,0.00638541329199924,5.655813367581258e-06,170.70468075717756,3.740619919545326e-05,valid
b2_s17115_h_both_fp64,2,17115,h_both,1129,8810a7d48db3ad9e88bd19bc55e9329f74f22e04e82ae1c2fc6db1318548bd61,selected,L,E,0.3037450414687876,0.00026903900927261967,170.70468075717756,0.0017793597698756492,valid
b2_s17115_h_both_fp64,2,17115,h_both,1129,8810a7d48db3ad9e88bd19bc55e9329f74f22e04e82ae1c2fc6db1318548bd61,selected,E,L,0.27331259221693044,0.0002420837840716833,170.70468075717756,0.0016010843463965096,valid
b2_s17115_h_both_fp64,2,17115,h_both,1129,8810a7d48db3ad9e88bd19bc55e9329f74f22e04e82ae1c2fc6db1318548bd61,selected,E,E,0.08450624648903962,7.485052833395892e-05,170.70468075717756,0.0004950435226158051,valid
b2_s17115_h_both_fp64,2,17115,h_both,1129,8810a7d48db3ad9e88bd19bc55e9329f74f22e04e82ae1c2fc6db1318548bd61,oracle_support,L,L,0.08848464005152193,7.837434902703448e-05,170.70468075717756,0.0005183492313101171,valid
b2_s17115_h_both_fp64,2,17115,h_both,1129,8810a7d48db3ad9e88bd19bc55e9329f74f22e04e82ae1c2fc6db1318548bd61,oracle_support,L,E,0.2559712782829005,0.00022672389573330425,170.70468075717756,0.0014994977123504434,valid
b2_s17115_h_both_fp64,2,17115,h_both,1129,8810a7d48db3ad9e88bd19bc55e9329f74f22e04e82ae1c2fc6db1318548bd61,oracle_support,E,L,0.3150936795312277,0.00027909094732615384,170.70468075717756,0.0018458408880974932,valid
b2_s17115_h_both_fp64,2,17115,h_both,1129,8810a7d48db3ad9e88bd19bc55e9329f74f22e04e82ae1c2fc6db1318548bd61,oracle_support,E,E,0.0035649773974337435,3.157641627487815e-06,170.70468075717756,2.0883887785741622e-05,valid
b2_s17115_h_both_fp64,2,17115,h_both,1129,8810a7d48db3ad9e88bd19bc55e9329f74f22e04e82ae1c2fc6db1318548bd61,median,L,L,8.217888381048185,0.007278909106331431,170.70468075717756,0.04814096687095471,valid
b2_s17115_h_both_fp64,2,17115,h_both,1129,8810a7d48db3ad9e88bd19bc55e9329f74f22e04e82ae1c2fc6db1318548bd61,median,L,E,8.518040891068313,0.007544766068262457,170.70468075717756,0.04989928133947879,valid
b2_s17115_h_both_fp64,2,17115,h_both,1129,8810a7d48db3ad9e88bd19bc55e9329f74f22e04e82ae1c2fc6db1318548bd61,median,E,L,8.270241407009298,0.0073252802542154985,170.70468075717756,0.048447654571191726,valid
b2_s17115_h_both_fp64,2,17115,h_both,1129,8810a7d48db3ad9e88bd19bc55e9329f74f22e04e82ae1c2fc6db1318548bd61,median,E,E,8.169764059501727,0.007236283489372655,170.70468075717756,0.04785905121795095,valid
b2_s17115_m2_hajek_fp64,2,17115,m2_hajek,1129,39d46f7a918ebce424c8ad7dda493141d3f5b617f70fd2efa9463b072525e3d8,selected,L,L,0.014031296302679575,1.2428074670221058e-05,188.7066217711037,7.435508182484013e-05,valid
b2_s17115_m2_hajek_fp64,2,17115,m2_hajek,1129,39d46f7a918ebce424c8ad7dda493141d3f5b617f70fd2efa9463b072525e3d8,selected,L,E,0.2579598429483224,0.00022848524618983385,188.7066217711037,0.0013669888238538926,valid
b2_s17115_m2_hajek_fp64,2,17115,m2_hajek,1129,39d46f7a918ebce424c8ad7dda493141d3f5b617f70fd2efa9463b072525e3d8,selected,E,L,0.24574342707245597,0.000217664682969403,188.7066217711037,0.0013022512128405142,valid
b2_s17115_m2_hajek_fp64,2,17115,m2_hajek,1129,39d46f7a918ebce424c8ad7dda493141d3f5b617f70fd2efa9463b072525e3d8,selected,E,E,0.10318744501650713,9.13972055062065e-05,188.7066217711037,0.0005468141183814464,valid
b2_s17115_m2_hajek_fp64,2,17115,m2_hajek,1129,39d46f7a918ebce424c8ad7dda493141d3f5b617f70fd2efa9463b072525e3d8,oracle_support,L,L,0.11480027226472524,0.0001016831463815104,188.7066217711037,0.0006083531737639553,valid
b2_s17115_m2_hajek_fp64,2,17115,m2_hajek,1129,39d46f7a918ebce424c8ad7dda493141d3f5b617f70fd2efa9463b072525e3d8,oracle_support,L,E,0.21339171253121467,0.00018900948851303338,188.7066217711037,0.001130812000810726,valid
b2_s17115_m2_hajek_fp64,2,17115,m2_hajek,1129,39d46f7a918ebce424c8ad7dda493141d3f5b617f70fd2efa9463b072525e3d8,oracle_support,E,L,0.27522489952793094,0.000243777590370178,188.7066217711037,0.0014584803487276228,valid
b2_s17115_m2_hajek_fp64,2,17115,m2_hajek,1129,39d46f7a918ebce424c8ad7dda493141d3f5b617f70fd2efa9463b072525e3d8,oracle_support,E,E,0.0007629363535025436,6.757629349003929e-07,188.7066217711037,4.042976056388556e-06,valid
b2_s17115_m2_hajek_fp64,2,17115,m2_hajek,1129,39d46f7a918ebce424c8ad7dda493141d3f5b617f70fd2efa9463b072525e3d8,median,L,L,9.263390296021386,0.008204951546520272,188.7066217711037,0.04908884600381242,valid
b2_s17115_m2_hajek_fp64,2,17115,m2_hajek,1129,39d46f7a918ebce424c8ad7dda493141d3f5b617f70fd2efa9463b072525e3d8,median,L,E,9.116874761745812,0.008075176936887345,188.7066217711037,0.048312426327065235,valid
b2_s17115_m2_hajek_fp64,2,17115,m2_hajek,1129,39d46f7a918ebce424c8ad7dda493141d3f5b617f70fd2efa9463b072525e3d8,median,E,L,9.542434861712144,0.008452112366441226,188.7066217711037,0.05056756764628468,valid
b2_s17115_m2_hajek_fp64,2,17115,m2_hajek,1129,39d46f7a918ebce424c8ad7dda493141d3f5b617f70fd2efa9463b072525e3d8,median,E,E,9.07140947911472,0.008034906535974065,188.7066217711037,0.048071495287102896,valid
b2_s17116_h_both_fp64,2,17116,h_both,1145,f8a34675516858f8c7d50ae9463a9f24b3d278956bd88fcf728d1cf5b8dd674e,selected,L,L,0.005487234080899002,4.792344175457643e-06,167.15405692615116,3.282740593800405e-05,valid
b2_s17116_h_both_fp64,2,17116,h_both,1145,f8a34675516858f8c7d50ae9463a9f24b3d278956bd88fcf728d1cf5b8dd674e,selected,L,E,0.5249347395053856,0.00045845828777762933,167.15405692615116,0.003140424762393307,valid
b2_s17116_h_both_fp64,2,17116,h_both,1145,f8a34675516858f8c7d50ae9463a9f24b3d278956bd88fcf728d1cf5b8dd674e,selected,E,L,0.4388975817625325,0.0003833166652947882,167.15405692615116,0.0026257070264016262,valid
b2_s17116_h_both_fp64,2,17116,h_both,1145,f8a34675516858f8c7d50ae9463a9f24b3d278956bd88fcf728d1cf5b8dd674e,selected,E,E,0.045773798797148144,3.997711685340449e-05,167.15405692615116,0.00027384198528529317,valid
b2_s17116_h_both_fp64,2,17116,h_both,1145,f8a34675516858f8c7d50ae9463a9f24b3d278956bd88fcf728d1cf5b8dd674e,oracle_support,L,L,0.030782502379579687,2.6884281554218066e-05,167.15405692615116,0.00018415647783636763,valid
b2_s17116_h_both_fp64,2,17116,h_both,1145,f8a34675516858f8c7d50ae9463a9f24b3d278956bd88fcf728d1cf5b8dd674e,oracle_support,L,E,0.49046949050215044,0.00042835763362633226,167.15405692615116,0.002934236234055871,valid
b2_s17116_h_both_fp64,2,17116,h_both,1145,f8a34675516858f8c7d50ae9463a9f24b3d278956bd88fcf728d1cf5b8dd674e,oracle_support,E,L,0.5027801855858909,0.00043910933238942433,167.15405692615116,0.0030078850303227743,valid
b2_s17116_h_both_fp64,2,17116,h_both,1145,f8a34675516858f8c7d50ae9463a9f24b3d278956bd88fcf728d1cf5b8dd674e,oracle_support,E,E,0.01463891681655951,1.2785080189134943e-05,167.15405692615116,8.757739468463513e-05,valid
b2_s17116_h_both_fp64,2,17116,h_both,1145,f8a34675516858f8c7d50ae9463a9f24b3d278956bd88fcf728d1cf5b8dd674e,median,L,L,8.097565656297846,0.007072109743491569,167.15405692615116,0.04844372793102688,valid
b2_s17116_h_both_fp64,2,17116,h_both,1145,f8a34675516858f8c7d50ae9463a9f24b3d278956bd88fcf728d1cf5b8dd674e,median,L,E,9.202420062648692,0.008037048089649512,167.15405692615116,0.05505352506469126,valid
b2_s17116_h_both_fp64,2,17116,h_both,1145,f8a34675516858f8c7d50ae9463a9f24b3d278956bd88fcf728d1cf5b8dd674e,median,E,L,8.034366024494643,0.0070169135585106054,167.15405692615116,0.048065635810707455,valid
b2_s17116_h_both_fp64,2,17116,h_both,1145,f8a34675516858f8c7d50ae9463a9f24b3d278956bd88fcf728d1cf5b8dd674e,median,E,E,8.45105357693365,0.007380832818282663,167.15405692615116,0.05055847122315035,valid
b2_s17116_m2_hajek_fp64,2,17116,m2_hajek,1145,7c9bcd6bfa98cba7a86a1c8ae0d1131072df58a59e1b2691b4e36bfd86183d82,selected,L,L,0.007999620601017844,6.986568210495933e-06,183.60230182551715,4.357037205677371e-05,valid
b2_s17116_m2_hajek_fp64,2,17116,m2_hajek,1145,7c9bcd6bfa98cba7a86a1c8ae0d1131072df58a59e1b2691b4e36bfd86183d82,selected,L,E,0.3340790518414715,0.00029177209767814106,183.60230182551715,0.00181957986648205,valid
b2_s17116_m2_hajek_fp64,2,17116,m2_hajek,1145,7c9bcd6bfa98cba7a86a1c8ae0d1131072df58a59e1b2691b4e36bfd86183d82,selected,E,L,0.23365466300367937,0.00020406520786347545,183.60230182551715,0.001272612928490017,valid
b2_s17116_m2_hajek_fp64,2,17116,m2_hajek,1145,7c9bcd6bfa98cba7a86a1c8ae0d1131072df58a59e1b2691b4e36bfd86183d82,selected,E,E,0.05615589819835388,4.904445257498155e-05,183.60230182551715,0.00030585617740087233,valid
b2_s17116_m2_hajek_fp64,2,17116,m2_hajek,1145,7c9bcd6bfa98cba7a86a1c8ae0d1131072df58a59e1b2691b4e36bfd86183d82,oracle_support,L,L,0.04299674397250383,3.7551741460702034e-05,183.60230182551715,0.00023418412266620135,valid
b2_s17116_m2_hajek_fp64,2,17116,m2_hajek,1145,7c9bcd6bfa98cba7a86a1c8ae0d1131072df58a59e1b2691b4e36bfd86183d82,oracle_support,L,E,0.2785974897596204,0.0002433165849428999,183.60230182551715,0.0015173964976995771,valid
b2_s17116_m2_hajek_fp64,2,17116,m2_hajek,1145,7c9bcd6bfa98cba7a86a1c8ae0d1131072df58a59e1b2691b4e36bfd86183d82,oracle_support,E,L,0.3191349721055918,0.00027872049965553867,183.60230182551715,0.001738186117126546,valid
b2_s17116_m2_hajek_fp64,2,17116,m2_hajek,1145,7c9bcd6bfa98cba7a86a1c8ae0d1131072df58a59e1b2691b4e36bfd86183d82,oracle_support,E,E,0.012014138338628771,1.0492697238977092e-05,183.60230182551715,6.543566294744046e-05,valid
b2_s17116_m2_hajek_fp64,2,17116,m2_hajek,1145,7c9bcd6bfa98cba7a86a1c8ae0d1131072df58a59e1b2691b4e36bfd86183d82,median,L,L,8.82642493511145,0.007708668065599521,183.60230182551715,0.04807360717895286,valid
b2_s17116_m2_hajek_fp64,2,17116,m2_hajek,1145,7c9bcd6bfa98cba7a86a1c8ae0d1131072df58a59e1b2691b4e36bfd86183d82,median,L,E,9.699695270203808,0.008471349580964025,183.60230182551715,0.052829921922339096,valid
b2_s17116_m2_hajek_fp64,2,17116,m2_hajek,1145,7c9bcd6bfa98cba7a86a1c8ae0d1131072df58a59e1b2691b4e36bfd86183d82,median,E,L,8.909372964661358,0.007781111759529571,183.60230182551715,0.04852538816821701,valid
b2_s17116_m2_hajek_fp64,2,17116,m2_hajek,1145,7c9bcd6bfa98cba7a86a1c8ae0d1131072df58a59e1b2691b4e36bfd86183d82,median,E,E,9.368270316817751,0.008181895473203277,183.60230182551715,0.05102479774856365,valid
b2_s17117_h_both_fp64,2,17117,h_both,1112,d6ef048f0398aeb150496c21dcbee83e51c1eb5bd11520d8f8ab85a8e771a918,selected,L,L,0.006310076223238001,5.674528977732016e-06,168.624593037572,3.742085368195389e-05,valid
b2_s17117_h_both_fp64,2,17117,h_both,1112,d6ef048f0398aeb150496c21dcbee83e51c1eb5bd11520d8f8ab85a8e771a918,selected,L,E,0.6356402513387446,0.0005716189310600221,168.624593037572,0.0037695584012298533,valid
b2_s17117_h_both_fp64,2,17117,h_both,1112,d6ef048f0398aeb150496c21dcbee83e51c1eb5bd11520d8f8ab85a8e771a918,selected,E,L,0.488946106763307,0.000439699736297938,168.624593037572,0.0028996132649189714,valid
b2_s17117_h_both_fp64,2,17117,h_both,1112,d6ef048f0398aeb150496c21dcbee83e51c1eb5bd11520d8f8ab85a8e771a918,selected,E,E,0.10958118005920062,9.8544226671943e-05,168.624593037572,0.0006498528956258732,valid
b2_s17117_h_both_fp64,2,17117,h_both,1112,d6ef048f0398aeb150496c21dcbee83e51c1eb5bd11520d8f8ab85a8e771a918,oracle_support,L,L,0.09550761300380127,8.588814119046877e-05,168.624593037572,0.0005663919555466075,valid
b2_s17117_h_both_fp64,2,17117,h_both,1112,d6ef048f0398aeb150496c21dcbee83e51c1eb5bd11520d8f8ab85a8e771a918,oracle_support,L,E,0.5485496240682284,0.0004933000216440903,168.624593037572,0.003253081974501807,valid
b2_s17117_h_both_fp64,2,17117,h_both,1112,d6ef048f0398aeb150496c21dcbee83e51c1eb5bd11520d8f8ab85a8e771a918,oracle_support,E,L,0.6006078147290188,0.0005401149413030745,168.624593037572,0.0035618043839856428,valid
b2_s17117_h_both_fp64,2,17117,h_both,1112,d6ef048f0398aeb150496c21dcbee83e51c1eb5bd11520d8f8ab85a8e771a918,oracle_support,E,E,0.021330605614137254,1.9182199293288896e-05,168.624593037572,0.0001264975958126374,valid
b2_s17117_h_both_fp64,2,17117,h_both,1112,d6ef048f0398aeb150496c21dcbee83e51c1eb5bd11520d8f8ab85a8e771a918,median,L,L,8.329929958449437,0.007490944207238702,168.624593037572,0.04939925907838015,valid
b2_s17117_h_both_fp64,2,17117,h_both,1112,d6ef048f0398aeb150496c21dcbee83e51c1eb5bd11520d8f8ab85a8e771a918,median,L,E,8.27551114376677,0.007442006424250693,168.624593037572,0.049076537382200636,valid
b2_s17117_h_both_fp64,2,17117,h_both,1112,d6ef048f0398aeb150496c21dcbee83e51c1eb5bd11520d8f8ab85a8e771a918,median,E,L,8.890052600634382,0.007994651619275523,168.624593037572,0.0527209729049045,valid
b2_s17117_h_both_fp64,2,17117,h_both,1112,d6ef048f0398aeb150496c21dcbee83e51c1eb5bd11520d8f8ab85a8e771a918,median,E,E,8.027145364447179,0.007218655903279837,168.624593037572,0.04760364558839063,valid
b2_s17117_m2_hajek_fp64,2,17117,m2_hajek,1112,5db394bb3d8e3db82cca9fa2cdb2af83cc19d7a5d5b82dc3e2e58543912e8101,selected,L,L,0.0053547653142642935,4.815436433690911e-06,185.14247288239625,2.892240354629851e-05,valid
b2_s17117_m2_hajek_fp64,2,17117,m2_hajek,1112,5db394bb3d8e3db82cca9fa2cdb2af83cc19d7a5d5b82dc3e2e58543912e8101,selected,L,E,0.31132124505814246,0.00027996514843358136,185.14247288239625,0.0016815225604980217,valid
b2_s17117_m2_hajek_fp64,2,17117,m2_hajek,1112,5db394bb3d8e3db82cca9fa2cdb2af83cc19d7a5d5b82dc3e2e58543912e8101,selected,E,L,0.2106978444953903,0.00018947647886276108,185.14247288239625,0.0011380308430320417,valid
b2_s17117_m2_hajek_fp64,2,17117,m2_hajek,1112,5db394bb3d8e3db82cca9fa2cdb2af83cc19d7a5d5b82dc3e2e58543912e8101,selected,E,E,0.08012219377524231,7.205233253169273e-05,185.14247288239625,0.00043275966085932354,valid
b2_s17117_m2_hajek_fp64,2,17117,m2_hajek,1112,5db394bb3d8e3db82cca9fa2cdb2af83cc19d7a5d5b82dc3e2e58543912e8101,oracle_support,L,L,0.06673160874659505,6.0010439520319286e-05,185.14247288239625,0.0003604338200072731,valid
b2_s17117_m2_hajek_fp64,2,17117,m2_hajek,1112,5db394bb3d8e3db82cca9fa2cdb2af83cc19d7a5d5b82dc3e2e58543912e8101,oracle_support,L,E,0.2634674197851112,0.00023693113290027985,185.14247288239625,0.0014230522887769112,valid
b2_s17117_m2_hajek_fp64,2,17117,m2_hajek,1112,5db394bb3d8e3db82cca9fa2cdb2af83cc19d7a5d5b82dc3e2e58543912e8101,oracle_support,E,L,0.2739277003838541,0.00024633786005742275,185.14247288239625,0.001479550835198441,valid
b2_s17117_m2_hajek_fp64,2,17117,m2_hajek,1112,5db394bb3d8e3db82cca9fa2cdb2af83cc19d7a5d5b82dc3e2e58543912e8101,oracle_support,E,E,0.01744262749333682,1.5685816091130234e-05,185.14247288239625,9.421191810707043e-05,valid
b2_s17117_m2_hajek_fp64,2,17117,m2_hajek,1112,5db394bb3d8e3db82cca9fa2cdb2af83cc19d7a5d5b82dc3e2e58543912e8101,median,L,L,9.595724452514299,0.008629248608376168,185.14247288239625,0.05182886618679641,valid
b2_s17117_m2_hajek_fp64,2,17117,m2_hajek,1112,5db394bb3d8e3db82cca9fa2cdb2af83cc19d7a5d5b82dc3e2e58543912e8101,median,L,E,8.715996334803412,0.007838126200362781,185.14247288239625,0.047077238405149054,valid
b2_s17117_m2_hajek_fp64,2,17117,m2_hajek,1112,5db394bb3d8e3db82cca9fa2cdb2af83cc19d7a5d5b82dc3e2e58543912e8101,median,E,L,10.17108162545205,0.009146656137996449,185.14247288239625,0.05493651168801656,valid
b2_s17117_m2_hajek_fp64,2,17117,m2_hajek,1112,5db394bb3d8e3db82cca9fa2cdb2af83cc19d7a5d5b82dc3e2e58543912e8101,median,E,E,8.946807351153419,0.008045690063986888,185.14247288239625,0.048323905432744715,valid
b2_s17118_h_both_fp64,2,17118,h_both,1083,9d054c7792f83c991e1879c57fd148968b88bd6784ddd5edce3409b1c7ce4ee6,selected,L,L,0.008299127547162251,7.66309099460965e-06,151.7068877626292,5.4705014845124396e-05,valid
b2_s17118_h_both_fp64,2,17118,h_both,1083,9d054c7792f83c991e1879c57fd148968b88bd6784ddd5edce3409b1c7ce4ee6,selected,L,E,0.5875390693716742,0.0005425106827069938,151.7068877626292,0.0038728569153101164,valid
b2_s17118_h_both_fp64,2,17118,h_both,1083,9d054c7792f83c991e1879c57fd148968b88bd6784ddd5edce3409b1c7ce4ee6,selected,E,L,0.5527005621434296,0.0005103421626439792,151.7068877626292,0.003643213372145779,valid
b2_s17118_h_both_fp64,2,17118,h_both,1083,9d054c7792f83c991e1879c57fd148968b88bd6784ddd5edce3409b1c7ce4ee6,selected,E,E,0.021978993933579875,2.0294546568402472e-05,151.7068877626292,0.00014487802273005355,valid
b2_s17118_h_both_fp64,2,17118,h_both,1083,9d054c7792f83c991e1879c57fd148968b88bd6784ddd5edce3409b1c7ce4ee6,oracle_support,L,L,0.027594689272698644,2.5479860824283144e-05,151.7068877626292,0.0001818947687851533,valid
b2_s17118_h_both_fp64,2,17118,h_both,1083,9d054c7792f83c991e1879c57fd148968b88bd6784ddd5edce3409b1c7ce4ee6,oracle_support,L,E,0.558913555407523,0.0005160789985295687,151.7068877626292,0.003684167302159917,valid
b2_s17118_h_both_fp64,2,17118,h_both,1083,9d054c7792f83c991e1879c57fd148968b88bd6784ddd5edce3409b1c7ce4ee6,oracle_support,E,L,0.5675359775877485,0.0005240406071909036,151.7068877626292,0.0037410033648291137,valid
b2_s17118_h_both_fp64,2,17118,h_both,1083,9d054c7792f83c991e1879c57fd148968b88bd6784ddd5edce3409b1c7ce4ee6,oracle_support,E,E,0.003803333706475126,3.5118501444830343e-06,151.7068877626292,2.507027704916126e-05,valid
b2_s17118_h_both_fp64,2,17118,h_both,1083,9d054c7792f83c991e1879c57fd148968b88bd6784ddd5edce3409b1c7ce4ee6,median,L,L,7.844909828002897,0.007243684051710893,151.7068877626292,0.05171096674448671,valid
b2_s17118_h_both_fp64,2,17118,h_both,1083,9d054c7792f83c991e1879c57fd148968b88bd6784ddd5edce3409b1c7ce4ee6,median,L,E,8.41740178048095,0.0077723008130018,151.7068877626292,0.05548463820345047,valid
b2_s17118_h_both_fp64,2,17118,h_both,1083,9d054c7792f83c991e1879c57fd148968b88bd6784ddd5edce3409b1c7ce4ee6,median,E,L,7.674378186242898,0.007086221778617635,151.7068877626292,0.050586880394321625,valid
b2_s17118_h_both_fp64,2,17118,h_both,1083,9d054c7792f83c991e1879c57fd148968b88bd6784ddd5edce3409b1c7ce4ee6,median,E,E,7.482783063923147,0.0069093103083316225,151.7068877626292,0.049323950772961686,valid
b2_s17118_m2_hajek_fp64,2,17118,m2_hajek,1083,136d7e95bf55af9450b2eeafd8bc5e7dccdf6c213dc5bcc4aa8aeeb1904c2b3c,selected,L,L,0.012537281641512115,1.157643734211645e-05,173.01987233543014,7.24615124972832e-05,valid
b2_s17118_m2_hajek_fp64,2,17118,m2_hajek,1083,136d7e95bf55af9450b2eeafd8bc5e7dccdf6c213dc5bcc4aa8aeeb1904c2b3c,selected,L,E,0.31573059968866435,0.0002915333330458581,173.01987233543014,0.00182482275259436,valid
b2_s17118_m2_hajek_fp64,2,17118,m2_hajek,1083,136d7e95bf55af9450b2eeafd8bc5e7dccdf6c213dc5bcc4aa8aeeb1904c2b3c,selected,E,L,0.24666964952218057,0.00022776514267976045,173.01987233543014,0.0014256723588604151,valid
b2_s17118_m2_hajek_fp64,2,17118,m2_hajek,1083,136d7e95bf55af9450b2eeafd8bc5e7dccdf6c213dc5bcc4aa8aeeb1904c2b3c,selected,E,E,0.038109875693539824,3.518917423226207e-05,173.01987233543014,0.00022026299741833687,valid
b2_s17118_m2_hajek_fp64,2,17118,m2_hajek,1083,136d7e95bf55af9450b2eeafd8bc5e7dccdf6c213dc5bcc4aa8aeeb1904c2b3c,oracle_support,L,L,0.04448258695252359,4.107348749078817e-05,173.01987233543014,0.00025709524780070405,valid
b2_s17118_m2_hajek_fp64,2,17118,m2_hajek,1083,136d7e95bf55af9450b2eeafd8bc5e7dccdf6c213dc5bcc4aa8aeeb1904c2b3c,oracle_support,L,E,0.2858418621933895,0.00026393523748235407,173.01987233543014,0.0016520753271579904,valid
b2_s17118_m2_hajek_fp64,2,17118,m2_hajek,1083,136d7e95bf55af9450b2eeafd8bc5e7dccdf6c213dc5bcc4aa8aeeb1904c2b3c,oracle_support,E,L,0.2743656564930993,0.0002533385563186512,173.01987233543014,0.0015857464971491375,valid
b2_s17118_m2_hajek_fp64,2,17118,m2_hajek,1083,136d7e95bf55af9450b2eeafd8bc5e7dccdf6c213dc5bcc4aa8aeeb1904c2b3c,oracle_support,E,E,0.0041213947301785596,3.805535300257211e-06,173.01987233543014,2.3820354705779084e-05,valid
b2_s17118_m2_hajek_fp64,2,17118,m2_hajek,1083,136d7e95bf55af9450b2eeafd8bc5e7dccdf6c213dc5bcc4aa8aeeb1904c2b3c,median,L,L,8.888840801493592,0.008207609234989467,173.01987233543014,0.05137468130979183,valid
b2_s17118_m2_hajek_fp64,2,17118,m2_hajek,1083,136d7e95bf55af9450b2eeafd8bc5e7dccdf6c213dc5bcc4aa8aeeb1904c2b3c,median,L,E,9.13067950783752,0.008430913672980166,173.01987233543014,0.05277243234890416,valid
b2_s17118_m2_hajek_fp64,2,17118,m2_hajek,1083,136d7e95bf55af9450b2eeafd8bc5e7dccdf6c213dc5bcc4aa8aeeb1904c2b3c,median,E,L,8.711901130798475,0.008044230037671723,173.01987233543014,0.05035202611818421,valid
b2_s17118_m2_hajek_fp64,2,17118,m2_hajek,1083,136d7e95bf55af9450b2eeafd8bc5e7dccdf6c213dc5bcc4aa8aeeb1904c2b3c,median,E,E,8.613058198642177,0.007952962325616045,173.01987233543014,0.04978074531198483,valid
b2_s17119_h_both_fp64,2,17119,h_both,1109,bd9fe4000e5ac5674de8b4a8a52b6ccf003ac5fab61dc1b9c29ff1d2755d2786,selected,L,L,0.006350485284263303,5.7263167576765585e-06,164.31829101035297,3.8647464291502323e-05,valid
b2_s17119_h_both_fp64,2,17119,h_both,1109,bd9fe4000e5ac5674de8b4a8a52b6ccf003ac5fab61dc1b9c29ff1d2755d2786,selected,L,E,0.2052208410937992,0.00018505035265446276,164.31829101035297,0.0012489226843338406,valid
b2_s17119_h_both_fp64,2,17119,h_both,1109,bd9fe4000e5ac5674de8b4a8a52b6ccf003ac5fab61dc1b9c29ff1d2755d2786,selected,E,L,0.16235299759758076,0.00014639584995273288,164.31829101035297,0.000988039716085847,valid
b2_s17119_h_both_fp64,2,17119,h_both,1109,bd9fe4000e5ac5674de8b4a8a52b6ccf003ac5fab61dc1b9c29ff1d2755d2786,selected,E,E,0.0830462371018863,7.488389278799485e-05,164.31829101035297,0.0005053986174713436,valid
b2_s17119_h_both_fp64,2,17119,h_both,1109,bd9fe4000e5ac5674de8b4a8a52b6ccf003ac5fab61dc1b9c29ff1d2755d2786,oracle_support,L,L,0.061992535460311596,5.5899490947079886e-05,164.31829101035297,0.00037727105776925177,valid
b2_s17119_h_both_fp64,2,17119,h_both,1109,bd9fe4000e5ac5674de8b4a8a52b6ccf003ac5fab61dc1b9c29ff1d2755d2786,oracle_support,L,E,0.18738898030925868,0.00016897112742043165,164.31829101035297,0.0011404024418526367,valid
b2_s17119_h_both_fp64,2,17119,h_both,1109,bd9fe4000e5ac5674de8b4a8a52b6ccf003ac5fab61dc1b9c29ff1d2755d2786,oracle_support,E,L,0.1786775131923352,0.00016111588204899478,164.31829101035297,0.001087386632940806,valid
b2_s17119_h_both_fp64,2,17119,h_both,1109,bd9fe4000e5ac5674de8b4a8a52b6ccf003ac5fab61dc1b9c29ff1d2755d2786,oracle_support,E,E,0.02953283281196845,2.6630146809710053e-05,164.31829101035297,0.0001797294301832029,valid
b2_s17119_h_both_fp64,2,17119,h_both,1109,bd9fe4000e5ac5674de8b4a8a52b6ccf003ac5fab61dc1b9c29ff1d2755d2786,median,L,L,7.707228978585083,0.006949710530734971,164.31829101035297,0.04690426690294317,valid
b2_s17119_h_both_fp64,2,17119,h_both,1109,bd9fe4000e5ac5674de8b4a8a52b6ccf003ac5fab61dc1b9c29ff1d2755d2786,median,L,E,8.416050198885303,0.0075888640206359815,164.31829101035297,0.05121797547392363,valid
b2_s17119_h_both_fp64,2,17119,h_both,1109,bd9fe4000e5ac5674de8b4a8a52b6ccf003ac5fab61dc1b9c29ff1d2755d2786,median,E,L,7.804946710256335,0.007037823904649535,164.31829101035297,0.04749895256496174,valid
b2_s17119_h_both_fp64,2,17119,h_both,1109,bd9fe4000e5ac5674de8b4a8a52b6ccf003ac5fab61dc1b9c29ff1d2755d2786,median,E,E,8.271893464143538,0.007458875982095165,164.31829101035297,0.050340673660136614,valid
b2_s17119_m2_hajek_fp64,2,17119,m2_hajek,1109,582023906fa80135ea1f9b0546e7ee79866ce556ba6e300f1879a840c0ba6a20,selected,L,L,0.009958528777834975,8.979737401113593e-06,179.0937023982759,5.560513097042794e-05,valid
b2_s17119_m2_hajek_fp64,2,17119,m2_hajek,1109,582023906fa80135ea1f9b0546e7ee79866ce556ba6e300f1879a840c0ba6a20,selected,L,E,0.15141656471050838,0.0001365343234540202,179.0937023982759,0.0008454600172025146,valid
b2_s17119_m2_hajek_fp64,2,17119,m2_hajek,1109,582023906fa80135ea1f9b0546e7ee79866ce556ba6e300f1879a840c0ba6a20,selected,E,L,0.1204079845781904,0.00010857347572424742,179.0937023982759,0.0006723183616497145,valid
b2_s17119_m2_hajek_fp64,2,17119,m2_hajek,1109,582023906fa80135ea1f9b0546e7ee79866ce556ba6e300f1879a840c0ba6a20,selected,E,E,0.07411668292499222,6.683199542379822e-05,179.0937023982759,0.0004138430437948539,valid
b2_s17119_m2_hajek_fp64,2,17119,m2_hajek,1109,582023906fa80135ea1f9b0546e7ee79866ce556ba6e300f1879a840c0ba6a20,oracle_support,L,L,0.050216439429975085,4.528082906219575e-05,179.0937023982759,0.0002803919889840778,valid
b2_s17119_m2_hajek_fp64,2,17119,m2_hajek,1109,582023906fa80135ea1f9b0546e7ee79866ce556ba6e300f1879a840c0ba6a20,oracle_support,L,E,0.15299086887416138,0.0001379538943860788,179.0937023982759,0.0008542504109604817,valid
b2_s17119_m2_hajek_fp64,2,17119,m2_hajek,1109,582023906fa80135ea1f9b0546e7ee79866ce556ba6e300f1879a840c0ba6a20,oracle_support,E,L,0.12526473434326893,0.00011295287136453466,179.0937023982759,0.0006994368459964052,valid
b2_s17119_m2_hajek_fp64,2,17119,m2_hajek,1109,582023906fa80135ea1f9b0546e7ee79866ce556ba6e300f1879a840c0ba6a20,oracle_support,E,E,0.033002098520257164,2.9758429684632247e-05,179.0937023982759,0.0001842728028865345,valid
b2_s17119_m2_hajek_fp64,2,17119,m2_hajek,1109,582023906fa80135ea1f9b0546e7ee79866ce556ba6e300f1879a840c0ba6a20,median,L,L,8.418544328292679,0.007591113010182758,179.0937023982759,0.04700636714501092,valid
b2_s17119_m2_hajek_fp64,2,17119,m2_hajek,1109,582023906fa80135ea1f9b0546e7ee79866ce556ba6e300f1879a840c0ba6a20,median,L,E,9.026049589116539,0.008138908556462163,179.0937023982759,0.05039847559264837,valid
b2_s17119_m2_hajek_fp64,2,17119,m2_hajek,1109,582023906fa80135ea1f9b0546e7ee79866ce556ba6e300f1879a840c0ba6a20,median,E,L,8.665138947029753,0.007813470646555232,179.0937023982759,0.04838326993631447,valid
b2_s17119_m2_hajek_fp64,2,17119,m2_hajek,1109,582023906fa80135ea1f9b0546e7ee79866ce556ba6e300f1879a840c0ba6a20,median,E,E,9.093989874375144,0.008200171212240887,179.0937023982759,0.05077783167468143,valid
b3_s17210_h_both_fp64,3,17210,h_both,1096,4b947075d384f4395bd4ec209bc748adca9c5793b82f8ff5e502cd03f4f76dc0,selected,L,L,0.0037123026918324327,3.38713749254784e-06,281.77277228541465,1.317480983603394e-05,valid
b3_s17210_h_both_fp64,3,17210,h_both,1096,4b947075d384f4395bd4ec209bc748adca9c5793b82f8ff5e502cd03f4f76dc0,selected,L,E,0.4337086487511058,0.0003957195700283812,281.77277228541465,0.001539214187493572,valid
b3_s17210_h_both_fp64,3,17210,h_both,1096,4b947075d384f4395bd4ec209bc748adca9c5793b82f8ff5e502cd03f4f76dc0,selected,E,L,0.2979448076804712,0.00027184745226320364,281.77277228541465,0.001057393889636276,valid
b3_s17210_h_both_fp64,3,17210,h_both,1096,4b947075d384f4395bd4ec209bc748adca9c5793b82f8ff5e502cd03f4f76dc0,selected,E,E,0.141447800372234,0.0001290582120184617,281.77277228541465,0.0005019924360504145,valid
b3_s17210_h_both_fp64,3,17210,h_both,1096,4b947075d384f4395bd4ec209bc748adca9c5793b82f8ff5e502cd03f4f76dc0,oracle_support,L,L,0.07489170451147245,6.833184718200041e-05,281.77277228541465,0.00026578758445692824,valid
b3_s17210_h_both_fp64,3,17210,h_both,1096,4b947075d384f4395bd4ec209bc748adca9c5793b82f8ff5e502cd03f4f76dc0,oracle_support,L,E,0.3592114925059544,0.00032774771214046935,281.77277228541465,0.0012748268386347144,valid
b3_s17210_h_both_fp64,3,17210,h_both,1096,4b947075d384f4395bd4ec209bc748adca9c5793b82f8ff5e502cd03f4f76dc0,oracle_support,E,L,0.3623364760067776,0.00033059897445873867,281.77277228541465,0.001285917276775621,valid
b3_s17210_h_both_fp64,3,17210,h_both,1096,4b947075d384f4395bd4ec209bc748adca9c5793b82f8ff5e502cd03f4f76dc0,oracle_support,E,E,0.0633156440316567,5.7769748204066325e-05,281.77277228541465,0.00022470462109633042,valid
b3_s17210_h_both_fp64,3,17210,h_both,1096,4b947075d384f4395bd4ec209bc748adca9c5793b82f8ff5e502cd03f4f76dc0,median,L,L,21.461410866136553,0.019581579257423862,281.77277228541465,0.07616566601544367,valid
b3_s17210_h_both_fp64,3,17210,h_both,1096,4b947075d384f4395bd4ec209bc748adca9c5793b82f8ff5e502cd03f4f76dc0,median,L,E,24.238868028404745,0.022115755500369292,281.77277228541465,0.08602274744932627,valid
b3_s17210_h_both_fp64,3,17210,h_both,1096,4b947075d384f4395bd4ec209bc748adca9c5793b82f8ff5e502cd03f4f76dc0,median,E,L,21.788100091983523,0.019879653368598104,281.77277228541465,0.07732507266498345,valid
b3_s17210_h_both_fp64,3,17210,h_both,1096,4b947075d384f4395bd4ec209bc748adca9c5793b82f8ff5e502cd03f4f76dc0,median,E,E,24.156135666616287,0.022040269768810482,281.77277228541465,0.08572913369410987,valid
b3_s17210_m2_hajek_fp64,3,17210,m2_hajek,1096,0b64de8ec7852e8d0f964bdd61f62bf46dc439e5fbdf222da700e1829652a266,selected,L,L,0.004675327819892161,4.265810054646132e-06,251.6113408192638,1.8581546462369195e-05,valid
b3_s17210_m2_hajek_fp64,3,17210,m2_hajek,1096,0b64de8ec7852e8d0f964bdd61f62bf46dc439e5fbdf222da700e1829652a266,selected,L,E,0.43384348888260515,0.00039584259934544267,251.6113408192638,0.001724260470414334,valid
b3_s17210_m2_hajek_fp64,3,17210,m2_hajek,1096,0b64de8ec7852e8d0f964bdd61f62bf46dc439e5fbdf222da700e1829652a266,selected,E,L,0.26075060453393545,0.00023791113552366374,251.6113408192638,0.001036322940313078,valid
b3_s17210_m2_hajek_fp64,3,17210,m2_hajek,1096,0b64de8ec7852e8d0f964bdd61f62bf46dc439e5fbdf222da700e1829652a266,selected,E,E,0.14200625967039548,0.0001295677551737185,251.6113408192638,0.0005643873571358642,valid
b3_s17210_m2_hajek_fp64,3,17210,m2_hajek,1096,0b64de8ec7852e8d0f964bdd61f62bf46dc439e5fbdf222da700e1829652a266,oracle_support,L,L,0.09141886398733276,8.341137225121602e-05,251.6113408192638,0.00036333363865740975,valid
b3_s17210_m2_hajek_fp64,3,17210,m2_hajek,1096,0b64de8ec7852e8d0f964bdd61f62bf46dc439e5fbdf222da700e1829652a266,oracle_support,L,E,0.3241283111990933,0.00029573751021815084,251.6113408192638,0.0012882102616825985,valid
b3_s17210_m2_hajek_fp64,3,17210,m2_hajek,1096,0b64de8ec7852e8d0f964bdd61f62bf46dc439e5fbdf222da700e1829652a266,oracle_support,E,L,0.34691794116002017,0.0003165309682116972,251.6113408192638,0.0013787849944697705,valid
b3_s17210_m2_hajek_fp64,3,17210,m2_hajek,1096,0b64de8ec7852e8d0f964bdd61f62bf46dc439e5fbdf222da700e1829652a266,oracle_support,E,E,0.051618675545728486,4.709733170230701e-05,251.6113408192638,0.00020515242030686907,valid
b3_s17210_m2_hajek_fp64,3,17210,m2_hajek,1096,0b64de8ec7852e8d0f964bdd61f62bf46dc439e5fbdf222da700e1829652a266,median,L,L,19.003834675110337,0.01733926521451673,251.6113408192638,0.07552852988753427,valid
b3_s17210_m2_hajek_fp64,3,17210,m2_hajek,1096,0b64de8ec7852e8d0f964bdd61f62bf46dc439e5fbdf222da700e1829652a266,median,L,E,21.423145816612486,0.019546665891069785,251.6113408192638,0.08514380054117296,valid
b3_s17210_m2_hajek_fp64,3,17210,m2_hajek,1096,0b64de8ec7852e8d0f964bdd61f62bf46dc439e5fbdf222da700e1829652a266,median,E,L,19.331570127586943,0.017638293912031883,251.6113408192638,0.07683107631254626,valid
b3_s17210_m2_hajek_fp64,3,17210,m2_hajek,1096,0b64de8ec7852e8d0f964bdd61f62bf46dc439e5fbdf222da700e1829652a266,median,E,E,21.39070247265385,0.01951706429986665,251.6113408192638,0.08501485824527723,valid
b3_s17211_h_both_fp64,3,17211,h_both,1118,c7ada10e763b525d30ee9ec7a7e49705a0ab1c9055537e06ef1688d0699ded10,selected,L,L,0.007437374161521848,6.652391915493603e-06,305.60849960973326,2.4336280473283594e-05,valid
b3_s17211_h_both_fp64,3,17211,h_both,1118,c7ada10e763b525d30ee9ec7a7e49705a0ab1c9055537e06ef1688d0699ded10,selected,L,E,2.761469484063438,0.002470008483062109,305.60849960973326,0.009035970817532487,valid
b3_s17211_h_both_fp64,3,17211,h_both,1118,c7ada10e763b525d30ee9ec7a7e49705a0ab1c9055537e06ef1688d0699ded10,selected,E,L,2.903800671825864,0.002597317237769109,305.60849960973326,0.009501701279689741,valid
b3_s17211_h_both_fp64,3,17211,h_both,1118,c7ada10e763b525d30ee9ec7a7e49705a0ab1c9055537e06ef1688d0699ded10,selected,E,E,0.30559063007586024,0.0002733368784220575,305.60849960973326,0.0009999415280206674,valid
b3_s17211_h_both_fp64,3,17211,h_both,1118,c7ada10e763b525d30ee9ec7a7e49705a0ab1c9055537e06ef1688d0699ded10,oracle_support,L,L,0.387617109622892,0.0003467058225607263,305.60849960973326,0.001268345318006158,valid
b3_s17211_h_both_fp64,3,17211,h_both,1118,c7ada10e763b525d30ee9ec7a7e49705a0ab1c9055537e06ef1688d0699ded10,oracle_support,L,E,3.4821798428033515,0.0031146510221854665,305.60849960973326,0.011394250641752925,valid
b3_s17211_h_both_fp64,3,17211,h_both,1118,c7ada10e763b525d30ee9ec7a7e49705a0ab1c9055537e06ef1688d0699ded10,oracle_support,E,L,2.764599542073992,0.0024728081771681503,305.60849960973326,0.00904621286909372,valid
b3_s17211_h_both_fp64,3,17211,h_both,1118,c7ada10e763b525d30ee9ec7a7e49705a0ab1c9055537e06ef1688d0699ded10,oracle_support,E,E,0.0007870568867924052,7.039864819252282e-07,305.60849960973326,2.575376299407539e-06,valid
b3_s17211_h_both_fp64,3,17211,h_both,1118,c7ada10e763b525d30ee9ec7a7e49705a0ab1c9055537e06ef1688d0699ded10,median,L,L,25.13724136030269,0.022484115706889702,305.60849960973326,0.08225308324998595,valid
b3_s17211_h_both_fp64,3,17211,h_both,1118,c7ada10e763b525d30ee9ec7a7e49705a0ab1c9055537e06ef1688d0699ded10,median,L,E,26.527018306902914,0.023727207787927473,305.60849960973326,0.08680065620157268,valid
b3_s17211_h_both_fp64,3,17211,h_both,1118,c7ada10e763b525d30ee9ec7a7e49705a0ab1c9055537e06ef1688d0699ded10,median,E,L,27.49478910482056,0.024592834619696385,305.60849960973326,0.0899673573867606,valid
b3_s17211_h_both_fp64,3,17211,h_both,1118,c7ada10e763b525d30ee9ec7a7e49705a0ab1c9055537e06ef1688d0699ded10,median,E,E,25.2885992240955,0.022619498411534437,305.60849960973326,0.08274835044309771,valid
b3_s17211_m2_hajek_fp64,3,17211,m2_hajek,1118,43e9cac578557bf0bac617121c639a4b7c150676c7102bda90b852bf5f3edc98,selected,L,L,0.008173853004936601,7.311138644844903e-06,266.82338475721906,3.063394541814219e-05,valid
b3_s17211_m2_hajek_fp64,3,17211,m2_hajek,1118,43e9cac578557bf0bac617121c639a4b7c150676c7102bda90b852bf5f3edc98,selected,L,E,1.9172334580135193,0.0017148778694217525,266.82338475721906,0.007185402657859235,valid
b3_s17211_m2_hajek_fp64,3,17211,m2_hajek,1118,43e9cac578557bf0bac617121c639a4b7c150676c7102bda90b852bf5f3edc98,selected,E,L,1.7799183682780904,0.0015920557855796872,266.82338475721906,0.006670773515213545,valid
b3_s17211_m2_hajek_fp64,3,17211,m2_hajek,1118,43e9cac578557bf0bac617121c639a4b7c150676c7102bda90b852bf5f3edc98,selected,E,E,0.3311057035071828,0.00029615894768084334,266.82338475721906,0.0012409171100518563,valid
b3_s17211_m2_hajek_fp64,3,17211,m2_hajek,1118,43e9cac578557bf0bac617121c639a4b7c150676c7102bda90b852bf5f3edc98,oracle_support,L,L,0.43537535547731804,0.00038942339488132205,266.82338475721906,0.0016316986454296852,valid
b3_s17211_m2_hajek_fp64,3,17211,m2_hajek,1118,43e9cac578557bf0bac617121c639a4b7c150676c7102bda90b852bf5f3edc98,oracle_support,L,E,1.4211863029868395,0.0012711863175195344,266.82338475721906,0.005326318397017443,valid
b3_s17211_m2_hajek_fp64,3,17211,m2_hajek,1118,43e9cac578557bf0bac617121c639a4b7c150676c7102bda90b852bf5f3edc98,oracle_support,E,L,1.9037297184412796,0.0017027993903768154,266.82338475721906,0.007134793377175211,valid
b3_s17211_m2_hajek_fp64,3,17211,m2_hajek,1118,43e9cac578557bf0bac617121c639a4b7c150676c7102bda90b852bf5f3edc98,oracle_support,E,E,0.006943741199556313,6.210859749155915e-06,266.82338475721906,2.6023735535303174e-05,valid
b3_s17211_m2_hajek_fp64,3,17211,m2_hajek,1118,43e9cac578557bf0bac617121c639a4b7c150676c7102bda90b852bf5f3edc98,median,L,L,21.925958654053716,0.019611769815790443,266.82338475721906,0.08217405185083013,valid
b3_s17211_m2_hajek_fp64,3,17211,m2_hajek,1118,43e9cac578557bf0bac617121c639a4b7c150676c7102bda90b852bf5f3edc98,median,L,E,20.92380795329643,0.018715391729245464,266.82338475721906,0.0784181940137476,valid
b3_s17211_m2_hajek_fp64,3,17211,m2_hajek,1118,43e9cac578557bf0bac617121c639a4b7c150676c7102bda90b852bf5f3edc98,median,E,L,23.60865091237812,0.02111686128119689,266.82338475721906,0.08848044159944783,valid
b3_s17211_m2_hajek_fp64,3,17211,m2_hajek,1118,43e9cac578557bf0bac617121c639a4b7c150676c7102bda90b852bf5f3edc98,median,E,E,21.423344030012466,0.019162203962444065,266.82338475721906,0.08029035404638703,valid
b3_s17212_h_both_fp64,3,17212,h_both,1106,20eef6ccb6f5985195806c1c66871dc1729eacf57db5e4f531de057492b7734a,selected,L,L,0.0039534728057230425,3.5745685404367474e-06,287.32788911729205,1.3759446804376058e-05,valid
b3_s17212_h_both_fp64,3,17212,h_both,1106,20eef6ccb6f5985195806c1c66871dc1729eacf57db5e4f531de057492b7734a,selected,L,E,0.3182616941136707,0.0002877592171009681,287.32788911729205,0.0011076602939290414,valid
b3_s17212_h_both_fp64,3,17212,h_both,1106,20eef6ccb6f5985195806c1c66871dc1729eacf57db5e4f531de057492b7734a,selected,E,L,0.43195414513993813,0.00039055528493665294,287.32788911729205,0.0015033491752817884,valid
b3_s17212_h_both_fp64,3,17212,h_both,1106,20eef6ccb6f5985195806c1c66871dc1729eacf57db5e4f531de057492b7734a,selected,E,E,0.1652972684845096,0.0001494550347961208,287.32788911729205,0.0005752914170369048,valid
b3_s17212_h_both_fp64,3,17212,h_both,1106,20eef6ccb6f5985195806c1c66871dc1729eacf57db5e4f531de057492b7734a,oracle_support,L,L,0.12342590294130185,0.0001115966572706165,287.32788911729205,0.0004295646458841221,valid
b3_s17212_h_both_fp64,3,17212,h_both,1106,20eef6ccb6f5985195806c1c66871dc1729eacf57db5e4f531de057492b7734a,oracle_support,L,E,0.38706644375646243,0.00034996965981596965,287.32788911729205,0.0013471245166822474,valid
b3_s17212_h_both_fp64,3,17212,h_both,1106,20eef6ccb6f5985195806c1c66871dc1729eacf57db5e4f531de057492b7734a,oracle_support,E,L,0.3091160563377698,0.00027949010518785693,287.32788911729205,0.0010758303250248827,valid
b3_s17212_h_both_fp64,3,17212,h_both,1106,20eef6ccb6f5985195806c1c66871dc1729eacf57db5e4f531de057492b7734a,oracle_support,E,E,0.024807450254503406,2.2429882689424416e-05,287.32788911729205,8.63384697208303e-05,valid
b3_s17212_h_both_fp64,3,17212,h_both,1106,20eef6ccb6f5985195806c1c66871dc1729eacf57db5e4f531de057492b7734a,median,L,L,23.496765765624012,0.02124481533962388,287.32788911729205,0.08177683634473867,valid
b3_s17212_h_both_fp64,3,17212,h_both,1106,20eef6ccb6f5985195806c1c66871dc1729eacf57db5e4f531de057492b7734a,median,L,E,25.194726692350223,0.022780042217314847,287.32788911729205,0.08768632508926175,valid
b3_s17212_h_both_fp64,3,17212,h_both,1106,20eef6ccb6f5985195806c1c66871dc1729eacf57db5e4f531de057492b7734a,median,E,L,23.225532897216418,0.020999577664752637,287.32788911729205,0.08083285255938162,valid
b3_s17212_h_both_fp64,3,17212,h_both,1106,20eef6ccb6f5985195806c1c66871dc1729eacf57db5e4f531de057492b7734a,median,E,E,24.52526036471508,0.02217473812361219,287.32788911729205,0.08535635172784588,valid
b3_s17212_m2_hajek_fp64,3,17212,m2_hajek,1106,edc27ba7351816e46283b743ee26b4e5930d11eacb2db9f9de3d5974596e4c01,selected,L,L,0.00554527597932986,5.013811916211446e-06,262.1005057927989,2.1157059436251626e-05,valid
b3_s17212_m2_hajek_fp64,3,17212,m2_hajek,1106,edc27ba7351816e46283b743ee26b4e5930d11eacb2db9f9de3d5974596e4c01,selected,L,E,0.25419716400440057,0.00022983468716491915,262.1005057927989,0.0009698461406455803,valid
b3_s17212_m2_hajek_fp64,3,17212,m2_hajek,1106,edc27ba7351816e46283b743ee26b4e5930d11eacb2db9f9de3d5974596e4c01,selected,E,L,0.29689475128813275,0.00026844010062218154,262.1005057927989,0.0011327515389185862,valid
b3_s17212_m2_hajek_fp64,3,17212,m2_hajek,1106,edc27ba7351816e46283b743ee26b4e5930d11eacb2db9f9de3d5974596e4c01,selected,E,E,0.1258369863717694,0.00011377666037230507,262.1005057927989,0.0004801096662943819,valid
b3_s17212_m2_hajek_fp64,3,17212,m2_hajek,1106,edc27ba7351816e46283b743ee26b4e5930d11eacb2db9f9de3d5974596e4c01,oracle_support,L,L,0.10479185045548742,9.47485085492653e-05,262.1005057927989,0.0003998155216775111,valid
b3_s17212_m2_hajek_fp64,3,17212,m2_hajek,1106,edc27ba7351816e46283b743ee26b4e5930d11eacb2db9f9de3d5974596e4c01,oracle_support,L,E,0.2819851722207931,0.0002549594685540625,262.1005057927989,0.0010758665702221644,valid
b3_s17212_m2_hajek_fp64,3,17212,m2_hajek,1106,edc27ba7351816e46283b743ee26b4e5930d11eacb2db9f9de3d5974596e4c01,oracle_support,E,L,0.24131966414563374,0.00021819137807019325,262.1005057927989,0.0009207142253147986,valid
b3_s17212_m2_hajek_fp64,3,17212,m2_hajek,1106,edc27ba7351816e46283b743ee26b4e5930d11eacb2db9f9de3d5974596e4c01,oracle_support,E,E,0.017506921040088986,1.5829042531726026e-05,262.1005057927989,6.679468621067415e-05,valid
b3_s17212_m2_hajek_fp64,3,17212,m2_hajek,1106,edc27ba7351816e46283b743ee26b4e5930d11eacb2db9f9de3d5974596e4c01,median,L,L,20.210890113544355,0.018273860862155836,262.1005057927989,0.07711122133248337,valid
b3_s17212_m2_hajek_fp64,3,17212,m2_hajek,1106,edc27ba7351816e46283b743ee26b4e5930d11eacb2db9f9de3d5974596e4c01,median,L,E,21.093679686845523,0.019072043116496854,262.1005057927989,0.08047935513531947,valid
b3_s17212_m2_hajek_fp64,3,17212,m2_hajek,1106,edc27ba7351816e46283b743ee26b4e5930d11eacb2db9f9de3d5974596e4c01,median,E,L,20.53227605308425,0.018564444894289555,262.1005057927989,0.0783374148438914,valid
b3_s17212_m2_hajek_fp64,3,17212,m2_hajek,1106,edc27ba7351816e46283b743ee26b4e5930d11eacb2db9f9de3d5974596e4c01,median,E,E,21.138118770919537,0.019112223120180412,262.1005057927989,0.08064890491905452,valid
b3_s17213_h_both_fp64,3,17213,h_both,1139,4b66213fcd049794de8587208820c8a40db4e7bbeb1ee1173f790a27922e5a4e,selected,L,L,0.005540130981512785,4.864030712478301e-06,313.7480211076978,1.765789936125547e-05,valid
b3_s17213_h_both_fp64,3,17213,h_both,1139,4b66213fcd049794de8587208820c8a40db4e7bbeb1ee1173f790a27922e5a4e,selected,L,E,0.5088535737882623,0.0004467546740897826,313.7480211076978,0.0016218542892851974,valid
b3_s17213_h_both_fp64,3,17213,h_both,1139,4b66213fcd049794de8587208820c8a40db4e7bbeb1ee1173f790a27922e5a4e,selected,E,L,0.3613541013921742,0.00031725557628812487,313.7480211076978,0.0011517334838205564,valid
b3_s17213_h_both_fp64,3,17213,h_both,1139,4b66213fcd049794de8587208820c8a40db4e7bbeb1ee1173f790a27922e5a4e,selected,E,E,0.2056232582356673,0.00018052963848609946,313.7480211076978,0.0006553770682272594,valid
b3_s17213_h_both_fp64,3,17213,h_both,1139,4b66213fcd049794de8587208820c8a40db4e7bbeb1ee1173f790a27922e5a4e,oracle_support,L,L,0.11960734024552835,0.00010501083428053411,313.7480211076978,0.0003812210187756744,valid
b3_s17213_h_both_fp64,3,17213,h_both,1139,4b66213fcd049794de8587208820c8a40db4e7bbeb1ee1173f790a27922e5a4e,oracle_support,L,E,0.421959985643781,0.00037046530785230994,313.7480211076978,0.001344900867116348,valid
b3_s17213_h_both_fp64,3,17213,h_both,1139,4b66213fcd049794de8587208820c8a40db4e7bbeb1ee1173f790a27922e5a4e,oracle_support,E,L,0.5034560997142499,0.00044201589088169435,313.7480211076978,0.00160465107616227,valid
b3_s17213_h_both_fp64,3,17213,h_both,1139,4b66213fcd049794de8587208820c8a40db4e7bbeb1ee1173f790a27922e5a4e,oracle_support,E,E,0.08527371941481014,7.486718122459188e-05,313.7480211076978,0.000271790461382827,valid
b3_s17213_h_both_fp64,3,17213,h_both,1139,4b66213fcd049794de8587208820c8a40db4e7bbeb1ee1173f790a27922e5a4e,median,L,L,22.409586070934342,0.01967479022909073,313.7480211076978,0.07142542602122734,valid
b3_s17213_h_both_fp64,3,17213,h_both,1139,4b66213fcd049794de8587208820c8a40db4e7bbeb1ee1173f790a27922e5a4e,median,L,E,23.753135894652047,0.020854377431652367,313.7480211076978,0.07570768354423658,valid
b3_s17213_h_both_fp64,3,17213,h_both,1139,4b66213fcd049794de8587208820c8a40db4e7bbeb1ee1173f790a27922e5a4e,median,E,L,24.29874570713765,0.02133340272795228,313.7480211076978,0.07744668993082449,valid
b3_s17213_h_both_fp64,3,17213,h_both,1139,4b66213fcd049794de8587208820c8a40db4e7bbeb1ee1173f790a27922e5a4e,median,E,E,25.13799696172551,0.02207023438255093,313.7480211076978,0.08012161119925147,valid
b3_s17213_m2_hajek_fp64,3,17213,m2_hajek,1139,ea7eb77cafd00d59f30faa2f9f4e2b9415ef40e44b90319ffd5501d2b469b20a,selected,L,L,0.006749700606449241,5.925988240956313e-06,278.28588058315256,2.4254556473742518e-05,valid
b3_s17213_m2_hajek_fp64,3,17213,m2_hajek,1139,ea7eb77cafd00d59f30faa2f9f4e2b9415ef40e44b90319ffd5501d2b469b20a,selected,L,E,0.5518978552393248,0.0004845459659695564,278.28588058315256,0.001983204660196248,valid
b3_s17213_m2_hajek_fp64,3,17213,m2_hajek,1139,ea7eb77cafd00d59f30faa2f9f4e2b9415ef40e44b90319ffd5501d2b469b20a,selected,E,L,0.38965105739878314,0.00034209926022720204,278.28588058315256,0.0014001826344270973,valid
b3_s17213_m2_hajek_fp64,3,17213,m2_hajek,1139,ea7eb77cafd00d59f30faa2f9f4e2b9415ef40e44b90319ffd5501d2b469b20a,selected,E,E,0.1717016021962438,0.00015074767532593838,278.28588058315256,0.0006169971751223609,valid
b3_s17213_m2_hajek_fp64,3,17213,m2_hajek,1139,ea7eb77cafd00d59f30faa2f9f4e2b9415ef40e44b90319ffd5501d2b469b20a,oracle_support,L,L,0.09840134645331364,8.639275369035439e-05,278.28588058315256,0.0003535980562402664,valid
b3_s17213_m2_hajek_fp64,3,17213,m2_hajek,1139,ea7eb77cafd00d59f30faa2f9f4e2b9415ef40e44b90319ffd5501d2b469b20a,oracle_support,L,E,0.4308342936289181,0.00037825662302802294,278.28588058315256,0.0015481715878868805,valid
b3_s17213_m2_hajek_fp64,3,17213,m2_hajek,1139,ea7eb77cafd00d59f30faa2f9f4e2b9415ef40e44b90319ffd5501d2b469b20a,oracle_support,E,L,0.5020203262020901,0.0004407553346813785,278.28588058315256,0.0018039734001239964,valid
b3_s17213_m2_hajek_fp64,3,17213,m2_hajek,1139,ea7eb77cafd00d59f30faa2f9f4e2b9415ef40e44b90319ffd5501d2b469b20a,oracle_support,E,E,0.06365767380480859,5.5889090258831076e-05,278.28588058315256,0.00022874920449220387,valid
b3_s17213_m2_hajek_fp64,3,17213,m2_hajek,1139,ea7eb77cafd00d59f30faa2f9f4e2b9415ef40e44b90319ffd5501d2b469b20a,median,L,L,19.417438437499015,0.017047794940736626,278.28588058315256,0.0697751477610343,valid
b3_s17213_m2_hajek_fp64,3,17213,m2_hajek,1139,ea7eb77cafd00d59f30faa2f9f4e2b9415ef40e44b90319ffd5501d2b469b20a,median,L,E,21.36822257130963,0.018760511476127856,278.28588058315256,0.07678514815962698,valid
b3_s17213_m2_hajek_fp64,3,17213,m2_hajek,1139,ea7eb77cafd00d59f30faa2f9f4e2b9415ef40e44b90319ffd5501d2b469b20a,median,E,L,20.399948533661593,0.017910402575646703,278.28588058315256,0.07330572607892707,valid
b3_s17213_m2_hajek_fp64,3,17213,m2_hajek,1139,ea7eb77cafd00d59f30faa2f9f4e2b9415ef40e44b90319ffd5501d2b469b20a,median,E,E,21.743680348915213,0.019090149560066032,278.28588058315256,0.07813432827907395,valid
b3_s17214_h_both_fp64,3,17214,h_both,1103,78d9ac256c3e578e4739b93f0cd83926482f034f699b6d1333babe46742eeeb1,selected,L,L,0.0053971043988755235,4.893113688917066e-06,293.9519218782776,1.8360500466843037e-05,valid
b3_s17214_h_both_fp64,3,17214,h_both,1103,78d9ac256c3e578e4739b93f0cd83926482f034f699b6d1333babe46742eeeb1,selected,L,E,1.1873612554789117,0.0010764834591830569,293.9519218782776,0.004039304277692682,valid
b3_s17214_h_both_fp64,3,17214,h_both,1103,78d9ac256c3e578e4739b93f0cd83926482f034f699b6d1333babe46742eeeb1,selected,E,L,1.0742970091262796,0.00097397734281621,293.9519218782776,0.003654669111403649,valid
b3_s17214_h_both_fp64,3,17214,h_both,1103,78d9ac256c3e578e4739b93f0cd83926482f034f699b6d1333babe46742eeeb1,selected,E,E,0.1866624545539347,0.0001692315997769127,293.9519218782776,0.0006350101518684055,valid
b3_s17214_h_both_fp64,3,17214,h_both,1103,78d9ac256c3e578e4739b93f0cd83926482f034f699b6d1333babe46742eeeb1,oracle_support,L,L,0.15579274323645256,0.00014124455415816188,293.9519218782776,0.0005299939603761621,valid
b3_s17214_h_both_fp64,3,17214,h_both,1103,78d9ac256c3e578e4739b93f0cd83926482f034f699b6d1333babe46742eeeb1,oracle_support,L,E,1.2410311612898106,0.0011251415786852318,293.9519218782776,0.004221884835315718,valid
b3_s17214_h_both_fp64,3,17214,h_both,1103,78d9ac256c3e578e4739b93f0cd83926482f034f699b6d1333babe46742eeeb1,oracle_support,E,L,1.1036521041478717,0.0010005912095628936,293.9519218782776,0.003754532704177667,valid
b3_s17214_h_both_fp64,3,17214,h_both,1103,78d9ac256c3e578e4739b93f0cd83926482f034f699b6d1333babe46742eeeb1,oracle_support,E,E,0.034082807124255786,3.090009712081214e-05,293.9519218782776,0.00011594687630029893,valid
b3_s17214_h_both_fp64,3,17214,h_both,1103,78d9ac256c3e578e4739b93f0cd83926482f034f699b6d1333babe46742eeeb1,median,L,L,22.998795547366637,0.020851129236053163,293.9519218782776,0.07823999040526837,valid
b3_s17214_h_both_fp64,3,17214,h_both,1103,78d9ac256c3e578e4739b93f0cd83926482f034f699b6d1333babe46742eeeb1,median,L,E,27.397291500580003,0.024838886219927473,293.9519218782776,0.09320330796110575,valid
b3_s17214_h_both_fp64,3,17214,h_both,1103,78d9ac256c3e578e4739b93f0cd83926482f034f699b6d1333babe46742eeeb1,median,E,L,21.339744230720736,0.019347002929030587,293.9519218782776,0.07259603575430033,valid
b3_s17214_h_both_fp64,3,17214,h_both,1103,78d9ac256c3e578e4739b93f0cd83926482f034f699b6d1333babe46742eeeb1,median,E,E,24.305360994701022,0.022035685398640998,293.9519218782776,0.08268481743339517,valid
b3_s17214_m2_hajek_fp64,3,17214,m2_hajek,1103,abbcb5fe0a332a7e4b7945a87f50b27b10308487efe9f6b3910b26a0a7908526,selected,L,L,0.005817514256583011,5.274264965170455e-06,258.80788419105534,2.2478118372500763e-05,valid
b3_s17214_m2_hajek_fp64,3,17214,m2_hajek,1103,abbcb5fe0a332a7e4b7945a87f50b27b10308487efe9f6b3910b26a0a7908526,selected,L,E,0.6260092830718957,0.0005675514805728882,258.80788419105534,0.0024188184414419447,valid
b3_s17214_m2_hajek_fp64,3,17214,m2_hajek,1103,abbcb5fe0a332a7e4b7945a87f50b27b10308487efe9f6b3910b26a0a7908526,selected,E,L,0.456922403621034,0.0004142542190580544,258.80788419105534,0.0017654887332710773,valid
b3_s17214_m2_hajek_fp64,3,17214,m2_hajek,1103,abbcb5fe0a332a7e4b7945a87f50b27b10308487efe9f6b3910b26a0a7908526,selected,E,E,0.11230733503661565,0.00010181988670590721,258.80788419105534,0.0004339409341707261,valid
b3_s17214_m2_hajek_fp64,3,17214,m2_hajek,1103,abbcb5fe0a332a7e4b7945a87f50b27b10308487efe9f6b3910b26a0a7908526,oracle_support,L,L,0.10045457508762738,9.107395746838385e-05,258.80788419105534,0.00038814341147919016,valid
b3_s17214_m2_hajek_fp64,3,17214,m2_hajek,1103,abbcb5fe0a332a7e4b7945a87f50b27b10308487efe9f6b3910b26a0a7908526,oracle_support,L,E,0.5404589434789127,0.0004899899759554966,258.80788419105534,0.002088263057241096,valid
b3_s17214_m2_hajek_fp64,3,17214,m2_hajek,1103,abbcb5fe0a332a7e4b7945a87f50b27b10308487efe9f6b3910b26a0a7908526,oracle_support,E,L,0.5243781308272771,0.0004754108167065069,258.80788419105534,0.0020261288888717716,valid
b3_s17214_m2_hajek_fp64,3,17214,m2_hajek,1103,abbcb5fe0a332a7e4b7945a87f50b27b10308487efe9f6b3910b26a0a7908526,oracle_support,E,E,0.02418078769747961,2.192274496598333e-05,258.80788419105534,9.343141833974825e-05,valid
b3_s17214_m2_hajek_fp64,3,17214,m2_hajek,1103,abbcb5fe0a332a7e4b7945a87f50b27b10308487efe9f6b3910b26a0a7908526,median,L,L,19.243382764742417,0.01744640323186076,258.80788419105534,0.0743539279140998,valid
b3_s17214_m2_hajek_fp64,3,17214,m2_hajek,1103,abbcb5fe0a332a7e4b7945a87f50b27b10308487efe9f6b3910b26a0a7908526,median,L,E,22.69586141931629,0.020576483607721026,258.80788419105534,0.08769385635316237,valid
b3_s17214_m2_hajek_fp64,3,17214,m2_hajek,1103,abbcb5fe0a332a7e4b7945a87f50b27b10308487efe9f6b3910b26a0a7908526,median,E,L,18.363772391059282,0.01664893235816798,258.80788419105534,0.070955227845775,valid
b3_s17214_m2_hajek_fp64,3,17214,m2_hajek,1103,abbcb5fe0a332a7e4b7945a87f50b27b10308487efe9f6b3910b26a0a7908526,median,E,E,21.088816169596836,0.01911950695339695,258.80788419105534,0.08148444254514595,valid
b3_s17215_h_both_fp64,3,17215,h_both,1119,19ff2d94b4113e4ac84f1738cd1692a6c67b567edf9f57b83944f517191bde33,selected,L,L,0.006668556669956474,5.959389338656366e-06,269.81230240259555,2.4715539693983663e-05,valid
b3_s17215_h_both_fp64,3,17215,h_both,1119,19ff2d94b4113e4ac84f1738cd1692a6c67b567edf9f57b83944f517191bde33,selected,L,E,0.6707082204462553,0.0005993817877088967,269.81230240259555,0.002485832612055881,valid
b3_s17215_h_both_fp64,3,17215,h_both,1119,19ff2d94b4113e4ac84f1738cd1692a6c67b567edf9f57b83944f517191bde33,selected,E,L,0.6803190526643624,0.0006079705564471514,269.81230240259555,0.0025214530494211368,valid
b3_s17215_h_both_fp64,3,17215,h_both,1119,19ff2d94b4113e4ac84f1738cd1692a6c67b567edf9f57b83944f517191bde33,selected,E,E,0.09476462727309831,8.468688764351949e-05,269.81230240259555,0.0003512242637909705,valid
b3_s17215_h_both_fp64,3,17215,h_both,1119,19ff2d94b4113e4ac84f1738cd1692a6c67b567edf9f57b83944f517191bde33,oracle_support,L,L,0.07503224225072662,6.705294213648491e-05,269.81230240259555,0.0002780905154531042,valid
b3_s17215_h_both_fp64,3,17215,h_both,1119,19ff2d94b4113e4ac84f1738cd1692a6c67b567edf9f57b83944f517191bde33,oracle_support,L,E,0.6635382263796932,0.0005929742863089305,269.81230240259555,0.002459258604856374,valid
b3_s17215_h_both_fp64,3,17215,h_both,1119,19ff2d94b4113e4ac84f1738cd1692a6c67b567edf9f57b83944f517191bde33,oracle_support,E,L,0.7203334939355127,0.0006437296639280721,269.81230240259555,0.0026697577816918077,valid
b3_s17215_h_both_fp64,3,17215,h_both,1119,19ff2d94b4113e4ac84f1738cd1692a6c67b567edf9f57b83944f517191bde33,oracle_support,E,E,0.028298615713037125,2.5289200815940236e-05,269.81230240259555,0.00010488259972227603,valid
b3_s17215_h_both_fp64,3,17215,h_both,1119,19ff2d94b4113e4ac84f1738cd1692a6c67b567edf9f57b83944f517191bde33,median,L,L,25.997716112221386,0.023232990270081667,269.81230240259555,0.09635482103936596,valid
b3_s17215_h_both_fp64,3,17215,h_both,1119,19ff2d94b4113e4ac84f1738cd1692a6c67b567edf9f57b83944f517191bde33,median,L,E,25.786416442693525,0.02304416125352415,269.81230240259555,0.09557168525331655,valid
b3_s17215_h_both_fp64,3,17215,h_both,1119,19ff2d94b4113e4ac84f1738cd1692a6c67b567edf9f57b83944f517191bde33,median,E,L,27.837765787838006,0.02487735995338517,269.81230240259555,0.10317456075928068,valid
b3_s17215_h_both_fp64,3,17215,h_both,1119,19ff2d94b4113e4ac84f1738cd1692a6c67b567edf9f57b83944f517191bde33,median,E,E,26.679883018034552,0.023842612169825337,269.81230240259555,0.09888312275036536,valid
b3_s17215_m2_hajek_fp64,3,17215,m2_hajek,1119,6da789149b34d7f3f473f303a8c21d0b436df50fe7fa5734fc74c4d61ac5b028,selected,L,L,0.008235957004865038,7.360104561988416e-06,256.97253084397437,3.2049950933727044e-05,valid
b3_s17215_m2_hajek_fp64,3,17215,m2_hajek,1119,6da789149b34d7f3f473f303a8c21d0b436df50fe7fa5734fc74c4d61ac5b028,selected,L,E,0.9527452541475195,0.00085142560692361,256.97253084397437,0.0037075762573471186,valid
b3_s17215_m2_hajek_fp64,3,17215,m2_hajek,1119,6da789149b34d7f3f473f303a8c21d0b436df50fe7fa5734fc74c4d61ac5b028,selected,E,L,0.8781198015263096,0.0007847361943934849,256.97253084397437,0.003417173807030279,valid
b3_s17215_m2_hajek_fp64,3,17215,m2_hajek,1119,6da789149b34d7f3f473f303a8c21d0b436df50fe7fa5734fc74c4d61ac5b028,selected,E,E,0.17219784262775556,0.00015388547151720783,256.97253084397437,0.0006701021391749793,valid
b3_s17215_m2_hajek_fp64,3,17215,m2_hajek,1119,6da789149b34d7f3f473f303a8c21d0b436df50fe7fa5734fc74c4d61ac5b028,oracle_support,L,L,0.16944535832203578,0.0001514257000196924,256.97253084397437,0.0006593909386560763,valid
b3_s17215_m2_hajek_fp64,3,17215,m2_hajek,1119,6da789149b34d7f3f473f303a8c21d0b436df50fe7fa5734fc74c4d61ac5b028,oracle_support,L,E,0.7876199427394853,0.0007038605386411843,256.97253084397437,0.00306499663661601,valid
b3_s17215_m2_hajek_fp64,3,17215,m2_hajek,1119,6da789149b34d7f3f473f303a8c21d0b436df50fe7fa5734fc74c4d61ac5b028,oracle_support,E,L,0.9445330460786676,0.0008440867257182016,256.97253084397437,0.003675618724602741,valid
b3_s17215_m2_hajek_fp64,3,17215,m2_hajek,1119,6da789149b34d7f3f473f303a8c21d0b436df50fe7fa5734fc74c4d61ac5b028,oracle_support,E,E,0.03223125620196718,2.8803624845368347e-05,256.97253084397437,0.00012542685436497874,valid
b3_s17215_m2_hajek_fp64,3,17215,m2_hajek,1119,6da789149b34d7f3f473f303a8c21d0b436df50fe7fa5734fc74c4d61ac5b028,median,L,L,21.182497244092314,0.018929845615810827,256.97253084397437,0.08243097880743393,valid
b3_s17215_m2_hajek_fp64,3,17215,m2_hajek,1119,6da789149b34d7f3f473f303a8c21d0b436df50fe7fa5734fc74c4d61ac5b028,median,L,E,22.445847577288443,0.02005884501991818,256.97253084397437,0.08734726433043093,valid
b3_s17215_m2_hajek_fp64,3,17215,m2_hajek,1119,6da789149b34d7f3f473f303a8c21d0b436df50fe7fa5734fc74c4d61ac5b028,median,E,L,22.352761814242857,0.019975658457768417,256.97253084397437,0.08698502420017318,valid
b3_s17215_m2_hajek_fp64,3,17215,m2_hajek,1119,6da789149b34d7f3f473f303a8c21d0b436df50fe7fa5734fc74c4d61ac5b028,median,E,E,22.57906399403164,0.020177894543370545,256.97253084397437,0.0878656715559257,valid
b3_s17216_h_both_fp64,3,17216,h_both,1123,785c85d48652991d05a6f0c08422300000ecf1a3bc254a19ecae90c0c23e7c1b,selected,L,L,0.0036385488062452495,3.2400256511533836e-06,312.8640066852779,1.1629809529050133e-05,valid
b3_s17216_h_both_fp64,3,17216,h_both,1123,785c85d48652991d05a6f0c08422300000ecf1a3bc254a19ecae90c0c23e7c1b,selected,L,E,0.8873176994091903,0.0007901315221809352,312.8640066852779,0.0028361130729294077,valid
b3_s17216_h_both_fp64,3,17216,h_both,1123,785c85d48652991d05a6f0c08422300000ecf1a3bc254a19ecae90c0c23e7c1b,selected,E,L,0.9403330095075221,0.0008373401687511328,312.8640066852779,0.00300556468438199,valid
b3_s17216_h_both_fp64,3,17216,h_both,1123,785c85d48652991d05a6f0c08422300000ecf1a3bc254a19ecae90c0c23e7c1b,selected,E,E,0.0748157403071471,6.662131817199207e-05,312.8640066852779,0.00023913182311958043,valid
b3_s17216_h_both_fp64,3,17216,h_both,1123,785c85d48652991d05a6f0c08422300000ecf1a3bc254a19ecae90c0c23e7c1b,oracle_support,L,L,0.04052635548836446,3.6087582803530244e-05,312.8640066852779,0.0001295334542241911,valid
b3_s17216_h_both_fp64,3,17216,h_both,1123,785c85d48652991d05a6f0c08422300000ecf1a3bc254a19ecae90c0c23e7c1b,oracle_support,L,E,0.8831383421151536,0.0007864099217410094,312.8640066852779,0.0028227546897190282,valid
b3_s17216_h_both_fp64,3,17216,h_both,1123,785c85d48652991d05a6f0c08422300000ecf1a3bc254a19ecae90c0c23e7c1b,oracle_support,E,L,0.92087798918533,0.0008200160188649422,312.8640066852779,0.0029433810521760566,valid
b3_s17216_h_both_fp64,3,17216,h_both,1123,785c85d48652991d05a6f0c08422300000ecf1a3bc254a19ecae90c0c23e7c1b,oracle_support,E,E,0.035763985851084916,3.184682622536502e-05,312.8640066852779,0.0001143116021238624,valid
b3_s17216_h_both_fp64,3,17216,h_both,1123,785c85d48652991d05a6f0c08422300000ecf1a3bc254a19ecae90c0c23e7c1b,median,L,L,25.24317186235363,0.02247833647582692,312.8640066852779,0.08068416731537521,valid
b3_s17216_h_both_fp64,3,17216,h_both,1123,785c85d48652991d05a6f0c08422300000ecf1a3bc254a19ecae90c0c23e7c1b,median,L,E,25.46728966490146,0.022677907092521335,312.8640066852779,0.08140050987239322,valid
b3_s17216_h_both_fp64,3,17216,h_both,1123,785c85d48652991d05a6f0c08422300000ecf1a3bc254a19ecae90c0c23e7c1b,median,E,L,26.28270243276778,0.023404009290087072,312.8640066852779,0.08400679487304072,valid
b3_s17216_h_both_fp64,3,17216,h_both,1123,785c85d48652991d05a6f0c08422300000ecf1a3bc254a19ecae90c0c23e7c1b,median,E,E,25.4462224897124,0.02265914736394693,312.8640066852779,0.08133317334681374,valid
b3_s17216_m2_hajek_fp64,3,17216,m2_hajek,1123,9639291c3b9c51084a6381950753c1d6d916703f41ee9ef83c37af1319788bd2,selected,L,L,0.004259402948286638,3.7928788497654835e-06,268.24942838220477,1.5878516401599907e-05,valid
b3_s17216_m2_hajek_fp64,3,17216,m2_hajek,1123,9639291c3b9c51084a6381950753c1d6d916703f41ee9ef83c37af1319788bd2,selected,L,E,0.36510516112982216,0.0003251159048351043,268.24942838220477,0.0013610659427375042,valid
b3_s17216_m2_hajek_fp64,3,17216,m2_hajek,1123,9639291c3b9c51084a6381950753c1d6d916703f41ee9ef83c37af1319788bd2,selected,E,L,0.3162921699104875,0.0002816493053521705,268.24942838220477,0.0011790972745702587,valid
b3_s17216_m2_hajek_fp64,3,17216,m2_hajek,1123,9639291c3b9c51084a6381950753c1d6d916703f41ee9ef83c37af1319788bd2,selected,E,E,0.07535914490800309,6.710520472662786e-05,268.24942838220477,0.0002809293774174629,valid
b3_s17216_m2_hajek_fp64,3,17216,m2_hajek,1123,9639291c3b9c51084a6381950753c1d6d916703f41ee9ef83c37af1319788bd2,oracle_support,L,L,0.04656338386045681,4.146338723103901e-05,268.24942838220477,0.00017358241596739874,valid
b3_s17216_m2_hajek_fp64,3,17216,m2_hajek,1123,9639291c3b9c51084a6381950753c1d6d916703f41ee9ef83c37af1319788bd2,oracle_support,L,E,0.3239067785556669,0.0002884299007619474,268.24942838220477,0.0012074835741836547,valid
b3_s17216_m2_hajek_fp64,3,17216,m2_hajek,1123,9639291c3b9c51084a6381950753c1d6d916703f41ee9ef83c37af1319788bd2,oracle_support,E,L,0.3401930072547829,0.0003029323305919705,268.24942838220477,0.0012681965784846786,valid
b3_s17216_m2_hajek_fp64,3,17216,m2_hajek,1123,9639291c3b9c51084a6381950753c1d6d916703f41ee9ef83c37af1319788bd2,oracle_support,E,E,0.0364851930054047,3.248904096652244e-05,268.24942838220477,0.0001360121929259815,valid
b3_s17216_m2_hajek_fp64,3,17216,m2_hajek,1123,9639291c3b9c51084a6381950753c1d6d916703f41ee9ef83c37af1319788bd2,median,L,L,21.01274940708633,0.018711263942196195,268.24942838220477,0.0783328767327218,valid
b3_s17216_m2_hajek_fp64,3,17216,m2_hajek,1123,9639291c3b9c51084a6381950753c1d6d916703f41ee9ef83c37af1319788bd2,median,L,E,22.228925172113097,0.01979423434738477,268.24942838220477,0.08286662643113288,valid
b3_s17216_m2_hajek_fp64,3,17216,m2_hajek,1123,9639291c3b9c51084a6381950753c1d6d916703f41ee9ef83c37af1319788bd2,median,E,L,21.189132663150346,0.018868328284194432,268.24942838220477,0.07899041124128635,valid
b3_s17216_m2_hajek_fp64,3,17216,m2_hajek,1123,9639291c3b9c51084a6381950753c1d6d916703f41ee9ef83c37af1319788bd2,median,E,E,22.047687729802032,0.019632847488692817,268.24942838220477,0.08219099612912592,valid
b3_s17217_h_both_fp64,3,17217,h_both,1090,636436a9f6bbc1e44ee271568bf268505e88780c7680b4f2b605e6e6ad99322e,selected,L,L,0.006833547818252165,6.269309925001987e-06,275.15949864898477,2.483486069644857e-05,valid
b3_s17217_h_both_fp64,3,17217,h_both,1090,636436a9f6bbc1e44ee271568bf268505e88780c7680b4f2b605e6e6ad99322e,selected,L,E,0.6545022538525153,0.0006004607833509315,275.15949864898477,0.002378628602923318,valid
b3_s17217_h_both_fp64,3,17217,h_both,1090,636436a9f6bbc1e44ee271568bf268505e88780c7680b4f2b605e6e6ad99322e,selected,E,L,0.594457475197954,0.0005453738304568385,275.15949864898477,0.002160410518687167,valid
b3_s17217_h_both_fp64,3,17217,h_both,1090,636436a9f6bbc1e44ee271568bf268505e88780c7680b4f2b605e6e6ad99322e,selected,E,E,0.144735258709601,0.00013278464101798256,275.15949864898477,0.0005260049513836219,valid
b3_s17217_h_both_fp64,3,17217,h_both,1090,636436a9f6bbc1e44ee271568bf268505e88780c7680b4f2b605e6e6ad99322e,oracle_support,L,L,0.1211073358634734,0.00011110764758116826,275.15949864898477,0.00044013503607217826,valid
b3_s17217_h_both_fp64,3,17217,h_both,1090,636436a9f6bbc1e44ee271568bf268505e88780c7680b4f2b605e6e6ad99322e,oracle_support,L,E,0.6815138504113222,0.0006252420645975433,275.15949864898477,0.002476795654002536,valid
b3_s17217_h_both_fp64,3,17217,h_both,1090,636436a9f6bbc1e44ee271568bf268505e88780c7680b4f2b605e6e6ad99322e,oracle_support,E,L,0.5637215224490344,0.0005171757086688389,275.15949864898477,0.0020487082045754206,valid
b3_s17217_h_both_fp64,3,17217,h_both,1090,636436a9f6bbc1e44ee271568bf268505e88780c7680b4f2b605e6e6ad99322e,oracle_support,E,E,0.028167834622380233,2.5842050112275445e-05,275.15949864898477,0.00010236911595159341,valid
b3_s17217_h_both_fp64,3,17217,h_both,1090,636436a9f6bbc1e44ee271568bf268505e88780c7680b4f2b605e6e6ad99322e,median,L,L,23.76688162461872,0.021804478554696072,275.15949864898477,0.08637492705617128,valid
b3_s17217_h_both_fp64,3,17217,h_both,1090,636436a9f6bbc1e44ee271568bf268505e88780c7680b4f2b605e6e6ad99322e,median,L,E,25.776323130401995,0.023648002871928437,275.15949864898477,0.0936777514749157,valid
b3_s17217_h_both_fp64,3,17217,h_both,1090,636436a9f6bbc1e44ee271568bf268505e88780c7680b4f2b605e6e6ad99322e,median,E,L,23.635829343022067,0.02168424710368997,275.15949864898477,0.08589864954352822,valid
b3_s17217_h_both_fp64,3,17217,h_both,1090,636436a9f6bbc1e44ee271568bf268505e88780c7680b4f2b605e6e6ad99322e,median,E,E,24.87750996123866,0.022823403634163908,275.15949864898477,0.09041123451447475,valid
b3_s17217_m2_hajek_fp64,3,17217,m2_hajek,1090,b653cee4a3a7c4b0c9b2cd5c2903fc81f5f4383f3bcac46572c265f04dd694a5,selected,L,L,0.009367525409436427,8.594060008657273e-06,252.6516347669982,3.707684463658982e-05,valid
b3_s17217_m2_hajek_fp64,3,17217,m2_hajek,1090,b653cee4a3a7c4b0c9b2cd5c2903fc81f5f4383f3bcac46572c265f04dd694a5,selected,L,E,0.514413664418752,0.00047193914166857986,252.6516347669982,0.002036059117104694,valid
b3_s17217_m2_hajek_fp64,3,17217,m2_hajek,1090,b653cee4a3a7c4b0c9b2cd5c2903fc81f5f4383f3bcac46572c265f04dd694a5,selected,E,L,0.43162764464641973,0.0003959886648132291,252.6516347669982,0.0017083904683398458,valid
b3_s17217_m2_hajek_fp64,3,17217,m2_hajek,1090,b653cee4a3a7c4b0c9b2cd5c2903fc81f5f4383f3bcac46572c265f04dd694a5,selected,E,E,0.12347410736011331,0.0001132789975780856,252.6516347669982,0.0004887128772152387,valid
b3_s17217_m2_hajek_fp64,3,17217,m2_hajek,1090,b653cee4a3a7c4b0c9b2cd5c2903fc81f5f4383f3bcac46572c265f04dd694a5,oracle_support,L,L,0.08241225209597429,7.560757073025164e-05,252.6516347669982,0.00032618926915702317,valid
b3_s17217_m2_hajek_fp64,3,17217,m2_hajek,1090,b653cee4a3a7c4b0c9b2cd5c2903fc81f5f4383f3bcac46572c265f04dd694a5,oracle_support,L,E,0.5018972493151097,0.00046045619203221075,252.6516347669982,0.001986518906865464,valid
b3_s17217_m2_hajek_fp64,3,17217,m2_hajek,1090,b653cee4a3a7c4b0c9b2cd5c2903fc81f5f4383f3bcac46572c265f04dd694a5,oracle_support,E,L,0.44289103281759973,0.0004063220484565135,252.6516347669982,0.0017529711740280056,valid
b3_s17217_m2_hajek_fp64,3,17217,m2_hajek,1090,b653cee4a3a7c4b0c9b2cd5c2903fc81f5f4383f3bcac46572c265f04dd694a5,oracle_support,E,E,0.04044728084469578,3.710759710522549e-05,252.6516347669982,0.0001600911107580891,valid
b3_s17217_m2_hajek_fp64,3,17217,m2_hajek,1090,b653cee4a3a7c4b0c9b2cd5c2903fc81f5f4383f3bcac46572c265f04dd694a5,median,L,L,19.659452668527113,0.01803619510874047,252.6516347669982,0.07781248946462414,valid
b3_s17217_m2_hajek_fp64,3,17217,m2_hajek,1090,b653cee4a3a7c4b0c9b2cd5c2903fc81f5f4383f3bcac46572c265f04dd694a5,median,L,E,21.060647706879678,0.019321695143926308,252.6516347669982,0.08335844621113316,valid
b3_s17217_m2_hajek_fp64,3,17217,m2_hajek,1090,b653cee4a3a7c4b0c9b2cd5c2903fc81f5f4383f3bcac46572c265f04dd694a5,median,E,L,20.413654066273285,0.018728122996580995,252.6516347669982,0.08079763301392955,valid
b3_s17217_m2_hajek_fp64,3,17217,m2_hajek,1090,b653cee4a3a7c4b0c9b2cd5c2903fc81f5f4383f3bcac46572c265f04dd694a5,median,E,E,21.09582784354452,0.019353970498664698,252.6516347669982,0.08349768986454266,valid
b3_s17218_h_both_fp64,3,17218,h_both,1130,161a6ad4b0d5e39ad86f3859d5b30194c0b4974557d77f4921889cc8501cb46b,selected,L,L,0.00788615508419817,6.97889830460015e-06,301.2193255190669,2.618077399452574e-05,valid
b3_s17218_h_both_fp64,3,17218,h_both,1130,161a6ad4b0d5e39ad86f3859d5b30194c0b4974557d77f4921889cc8501cb46b,selected,L,E,1.095494471656266,0.000969464134209085,301.2193255190669,0.003636866491778006,valid
b3_s17218_h_both_fp64,3,17218,h_both,1130,161a6ad4b0d5e39ad86f3859d5b30194c0b4974557d77f4921889cc8501cb46b,selected,E,L,1.1985151121410518,0.0010606328426027007,301.2193255190669,0.003978878546639555,valid
b3_s17218_h_both_fp64,3,17218,h_both,1130,161a6ad4b0d5e39ad86f3859d5b30194c0b4974557d77f4921889cc8501cb46b,selected,E,E,0.345608805377535,0.0003058485003341018,301.2193255190669,0.0011473659758781257,valid
b3_s17218_h_both_fp64,3,17218,h_both,1130,161a6ad4b0d5e39ad86f3859d5b30194c0b4974557d77f4921889cc8501cb46b,oracle_support,L,L,0.4070798722301246,0.00036024767453993325,301.2193255190669,0.0013514400894718052,valid
b3_s17218_h_both_fp64,3,17218,h_both,1130,161a6ad4b0d5e39ad86f3859d5b30194c0b4974557d77f4921889cc8501cb46b,oracle_support,L,E,1.6144162127528527,0.0014286869139405777,301.2193255190669,0.005359603703948476,valid
b3_s17218_h_both_fp64,3,17218,h_both,1130,161a6ad4b0d5e39ad86f3859d5b30194c0b4974557d77f4921889cc8501cb46b,oracle_support,E,L,1.0769060629684324,0.0009530142150163118,301.2193255190669,0.003575155946958872,valid
b3_s17218_h_both_fp64,3,17218,h_both,1130,161a6ad4b0d5e39ad86f3859d5b30194c0b4974557d77f4921889cc8501cb46b,oracle_support,E,E,0.07163678764458531,6.33953872960932e-05,301.2193255190669,0.00023782268126767574,valid
b3_s17218_h_both_fp64,3,17218,h_both,1130,161a6ad4b0d5e39ad86f3859d5b30194c0b4974557d77f4921889cc8501cb46b,median,L,L,24.02476067098859,0.02126085015131734,301.2193255190669,0.07975836420717251,valid
b3_s17218_h_both_fp64,3,17218,h_both,1130,161a6ad4b0d5e39ad86f3859d5b30194c0b4974557d77f4921889cc8501cb46b,median,L,E,25.38465622029316,0.02246429754008244,301.2193255190669,0.08427300000273832,valid
b3_s17218_h_both_fp64,3,17218,h_both,1130,161a6ad4b0d5e39ad86f3859d5b30194c0b4974557d77f4921889cc8501cb46b,median,E,L,25.779134100384432,0.022813393009189765,301.2193255190669,0.08558260349319001,valid
b3_s17218_h_both_fp64,3,17218,h_both,1130,161a6ad4b0d5e39ad86f3859d5b30194c0b4974557d77f4921889cc8501cb46b,median,E,E,25.525995150941903,0.022589376239771596,301.2193255190669,0.08474222265438985,valid
b3_s17218_m2_hajek_fp64,3,17218,m2_hajek,1130,5e3cad5e46512c32f20793dcd6c7aa0d84e4d56376d413578db0ea590ba74443,selected,L,L,0.013547969167997127,1.1989353246015157e-05,267.12989903012163,5.07167831724799e-05,valid
b3_s17218_m2_hajek_fp64,3,17218,m2_hajek,1130,5e3cad5e46512c32f20793dcd6c7aa0d84e4d56376d413578db0ea590ba74443,selected,L,E,0.7509265854113308,0.0006645368012489654,267.12989903012163,0.002811091488215088,valid
b3_s17218_m2_hajek_fp64,3,17218,m2_hajek,1130,5e3cad5e46512c32f20793dcd6c7aa0d84e4d56376d413578db0ea590ba74443,selected,E,L,0.7611762954351282,0.0006736073410930338,267.12989903012163,0.002849461247875131,valid
b3_s17218_m2_hajek_fp64,3,17218,m2_hajek,1130,5e3cad5e46512c32f20793dcd6c7aa0d84e4d56376d413578db0ea590ba74443,selected,E,E,0.23855082958221646,0.00021110692883381988,267.12989903012163,0.000893014336651688,valid
b3_s17218_m2_hajek_fp64,3,17218,m2_hajek,1130,5e3cad5e46512c32f20793dcd6c7aa0d84e4d56376d413578db0ea590ba74443,oracle_support,L,L,1.5396428655852648,0.0013625158102524466,267.12989903012163,0.005763648588852475,valid
b3_s17218_m2_hajek_fp64,3,17218,m2_hajek,1130,5e3cad5e46512c32f20793dcd6c7aa0d84e4d56376d413578db0ea590ba74443,oracle_support,L,E,2.512588168355166,0.0022235293525266955,267.12989903012163,0.009405866499698132,valid
b3_s17218_m2_hajek_fp64,3,17218,m2_hajek,1130,5e3cad5e46512c32f20793dcd6c7aa0d84e4d56376d413578db0ea590ba74443,oracle_support,E,L,0.7466403240267131,0.0006607436495811621,267.12989903012163,0.002795045881189517,valid
b3_s17218_m2_hajek_fp64,3,17218,m2_hajek,1130,5e3cad5e46512c32f20793dcd6c7aa0d84e4d56376d413578db0ea590ba74443,oracle_support,E,E,0.1442331240034746,0.0001276399327464377,267.12989903012163,0.0005399362801661181,valid
b3_s17218_m2_hajek_fp64,3,17218,m2_hajek,1130,5e3cad5e46512c32f20793dcd6c7aa0d84e4d56376d413578db0ea590ba74443,median,L,L,20.612970753925776,0.018241567038872367,267.12989903012163,0.07716459605894378,valid
b3_s17218_m2_hajek_fp64,3,17218,m2_hajek,1130,5e3cad5e46512c32f20793dcd6c7aa0d84e4d56376d413578db0ea590ba74443,median,L,E,22.080524614928848,0.01954028726984854,267.12989903012163,0.0826583796688331,valid
b3_s17218_m2_hajek_fp64,3,17218,m2_hajek,1130,5e3cad5e46512c32f20793dcd6c7aa0d84e4d56376d413578db0ea590ba74443,median,E,L,21.314769519688564,0.0188626278935297,267.12989903012163,0.07979177769720605,valid
b3_s17218_m2_hajek_fp64,3,17218,m2_hajek,1130,5e3cad5e46512c32f20793dcd6c7aa0d84e4d56376d413578db0ea590ba74443,median,E,E,21.82137374365767,0.019310950215626257,267.12989903012163,0.08168824913603956,valid
b3_s17219_h_both_fp64,3,17219,h_both,1104,641ee6b49faca0bb61d3737900f5a9683ba5db1d33484f0215382f8313a0b03e,selected,L,L,0.006394587975072844,5.792199252783373e-06,285.5871566700621,2.239102083452755e-05,valid
b3_s17219_h_both_fp64,3,17219,h_both,1104,641ee6b49faca0bb61d3737900f5a9683ba5db1d33484f0215382f8313a0b03e,selected,L,E,2.2090528440471333,0.0020009536630861717,285.5871566700621,0.007735126711595245,valid
b3_s17219_h_both_fp64,3,17219,h_both,1104,641ee6b49faca0bb61d3737900f5a9683ba5db1d33484f0215382f8313a0b03e,selected,E,L,1.7774641588942386,0.0016100218830563755,285.5871566700621,0.006223893888014499,valid
b3_s17219_h_both_fp64,3,17219,h_both,1104,641ee6b49faca0bb61d3737900f5a9683ba5db1d33484f0215382f8313a0b03e,selected,E,E,0.1454943176199367,0.0001317883311774789,285.5871566700621,0.0005094567953138937,valid
b3_s17219_h_both_fp64,3,17219,h_both,1104,641ee6b49faca0bb61d3737900f5a9683ba5db1d33484f0215382f8313a0b03e,oracle_support,L,L,0.13539048856518976,0.00012263631210615014,285.5871566700621,0.0004740776516137452,valid
b3_s17219_h_both_fp64,3,17219,h_both,1104,641ee6b49faca0bb61d3737900f5a9683ba5db1d33484f0215382f8313a0b03e,oracle_support,L,E,1.8371708168945082,0.001664104000810243,285.5871566700621,0.006432960215423783,valid
b3_s17219_h_both_fp64,3,17219,h_both,1104,641ee6b49faca0bb61d3737900f5a9683ba5db1d33484f0215382f8313a0b03e,oracle_support,E,L,2.2278986577401536,0.0020180241465037625,285.5871566700621,0.007801116421751548,valid
b3_s17219_h_both_fp64,3,17219,h_both,1104,641ee6b49faca0bb61d3737900f5a9683ba5db1d33484f0215382f8313a0b03e,oracle_support,E,E,0.011278183067819223,1.0215745532444949e-05,285.5871566700621,3.9491212417681906e-05,valid
b3_s17219_h_both_fp64,3,17219,h_both,1104,641ee6b49faca0bb61d3737900f5a9683ba5db1d33484f0215382f8313a0b03e,median,L,L,27.10498258531836,0.02455161466061446,285.5871566700621,0.09490966926300771,valid
b3_s17219_h_both_fp64,3,17219,h_both,1104,641ee6b49faca0bb61d3737900f5a9683ba5db1d33484f0215382f8313a0b03e,median,L,E,25.655712926136655,0.02323887040410929,285.5871566700621,0.08983496745890648,valid
b3_s17219_h_both_fp64,3,17219,h_both,1104,641ee6b49faca0bb61d3737900f5a9683ba5db1d33484f0215382f8313a0b03e,median,E,L,30.574512709064965,0.02769430499009508,285.5871566700621,0.10705843030745112,valid
b3_s17219_h_both_fp64,3,17219,h_both,1104,641ee6b49faca0bb61d3737900f5a9683ba5db1d33484f0215382f8313a0b03e,median,E,E,26.492690887882283,0.0239970026158354,285.5871566700621,0.09276569435679911,valid
b3_s17219_m2_hajek_fp64,3,17219,m2_hajek,1104,74bb69e8a9bed82f6514f6c509021f68de86bf03384f61d2810f3975b0c9d52d,selected,L,L,0.013189320134059166,1.1946847947517361e-05,258.0401021416726,5.1113451066678736e-05,valid
b3_s17219_m2_hajek_fp64,3,17219,m2_hajek,1104,74bb69e8a9bed82f6514f6c509021f68de86bf03384f61d2810f3975b0c9d52d,selected,L,E,2.041829826688069,0.0018494835386667291,258.0401021416726,0.00791283916624338,valid
b3_s17219_m2_hajek_fp64,3,17219,m2_hajek,1104,74bb69e8a9bed82f6514f6c509021f68de86bf03384f61d2810f3975b0c9d52d,selected,E,L,1.834198592725346,0.0016614117687729583,258.0401021416726,0.007108192011636663,valid
b3_s17219_m2_hajek_fp64,3,17219,m2_hajek,1104,74bb69e8a9bed82f6514f6c509021f68de86bf03384f61d2810f3975b0c9d52d,selected,E,E,0.11108152295200899,0.0001006173215145009,258.0401021416726,0.00043048162680939234,valid
b3_s17219_m2_hajek_fp64,3,17219,m2_hajek,1104,74bb69e8a9bed82f6514f6c509021f68de86bf03384f61d2810f3975b0c9d52d,oracle_support,L,L,0.24764934455749538,0.0002243200584759922,258.0401021416726,0.0009597320048398045,valid
b3_s17219_m2_hajek_fp64,3,17219,m2_hajek,1104,74bb69e8a9bed82f6514f6c509021f68de86bf03384f61d2810f3975b0c9d52d,oracle_support,L,E,1.4488192650711857,0.0013123362908253494,258.0401021416726,0.005614705826909554,valid
b3_s17219_m2_hajek_fp64,3,17219,m2_hajek,1104,74bb69e8a9bed82f6514f6c509021f68de86bf03384f61d2810f3975b0c9d52d,oracle_support,E,L,1.9202142135313762,0.0017393244687784206,258.0401021416726,0.007441534077819868,valid
b3_s17219_m2_hajek_fp64,3,17219,m2_hajek,1104,74bb69e8a9bed82f6514f6c509021f68de86bf03384f61d2810f3975b0c9d52d,oracle_support,E,E,0.06982091835233195,6.324358546406879e-05,258.0401021416726,0.00027058165677673596,valid
b3_s17219_m2_hajek_fp64,3,17219,m2_hajek,1104,74bb69e8a9bed82f6514f6c509021f68de86bf03384f61d2810f3975b0c9d52d,median,L,L,21.298615676975615,0.01929222434508661,258.0401021416726,0.08253994437377012,valid
b3_s17219_m2_hajek_fp64,3,17219,m2_hajek,1104,74bb69e8a9bed82f6514f6c509021f68de86bf03384f61d2810f3975b0c9d52d,median,L,E,22.693416426913394,0.020555630821479525,258.0401021416726,0.08794530864994757,valid
b3_s17219_m2_hajek_fp64,3,17219,m2_hajek,1104,74bb69e8a9bed82f6514f6c509021f68de86bf03384f61d2810f3975b0c9d52d,median,E,L,23.15954852456171,0.02097785192442184,258.0401021416726,0.08975174142446413,valid
b3_s17219_m2_hajek_fp64,3,17219,m2_hajek,1104,74bb69e8a9bed82f6514f6c509021f68de86bf03384f61d2810f3975b0c9d52d,median,E,E,22.325035901007773,0.020221952808883854,258.0401021416726,0.08651769905419812,valid


==> anc/score_outputs/domain_score_summary.csv <==
block,method,domain,estimator,metric,n,mean,median,minimum,maximum
1,m2_hajek,learned,selected,normalized_score,10,7.673771361124393e-05,6.979931938817448e-05,3.750125164264574e-05,0.00013917037822361414
1,m2_hajek,learned,selected,sse,10,0.013629548185360255,0.012370254150909487,0.00668967300124088,0.024372043799106662
1,m2_hajek,learned,selected,mse,10,1.2511560164857451e-05,1.1308690994079376e-05,6.021307831899982e-06,2.250419556704216e-05
1,m2_hajek,learned,selected,target_energy,10,178.04631968419267,178.3522497417668,173.87505604439582,181.8301183832953
1,m2_hajek,learned,oracle_support,normalized_score,10,0.0019764280969228067,0.0010486513271950365,0.00026334051634266387,0.006639520188837857
1,m2_hajek,learned,oracle_support,sse,10,0.35033479720586885,0.18591886482597564,0.04689721028390422,1.183953752124698
1,m2_hajek,learned,oracle_support,mse,10,0.0003207021156370374,0.00016901295212192483,4.326310911799282e-05,0.0010753440073793805
1,m2_hajek,learned,oracle_support,target_energy,10,178.04631968419267,178.3522497417668,173.87505604439582,181.8301183832953
1,m2_hajek,learned,median,normalized_score,10,0.05830104011835545,0.05797667248356552,0.05022477706543503,0.07333720408087241
1,m2_hajek,learned,median,sse,10,10.369331099266608,10.315531525182305,9.004408657392649,12.843088973223526
1,m2_hajek,learned,median,mse,10,0.009502773534263573,0.009349390045565911,0.008329702735793384,0.011858807916180542
1,m2_hajek,learned,median,target_energy,10,178.04631968419267,178.3522497417668,173.87505604439582,181.8301183832953
1,m2_hajek,exact,selected,normalized_score,10,0.002009774338051038,0.000884719976027166,0.00021814439402445315,0.00847790305825984
1,m2_hajek,exact,selected,sse,10,0.3555050359052744,0.15951950171392623,0.03855419298094114,1.4858672090644165
1,m2_hajek,exact,selected,mse,10,0.00032618205542085134,0.0001443226723394554,3.556659869090511e-05,0.0013719918827926284
1,m2_hajek,exact,selected,target_energy,10,177.29972420239454,177.30386765361672,173.34312914887929,181.27085155334922
1,m2_hajek,exact,oracle_support,normalized_score,10,0.0007593598838192067,5.971199234408022e-05,6.121605359468059e-06,0.004841086133713949
1,m2_hajek,exact,oracle_support,sse,10,0.13546321724833912,0.010651632207446641,0.0010961252743858325,0.871703791440182
1,m2_hajek,exact,oracle_support,mse,10,0.00012370501735020273,9.773106596777147e-06,1.0001143014469275e-06,0.000791738230190901
1,m2_hajek,exact,oracle_support,target_energy,10,177.29972420239454,177.30386765361672,173.34312914887929,181.27085155334922
1,m2_hajek,exact,median,normalized_score,10,0.05153436022959854,0.05156999006159811,0.04839592617693013,0.05321379185176428
1,m2_hajek,exact,median,sse,10,9.136096685232108,9.210262332251247,8.498666644918783,9.341984576904679
1,m2_hajek,exact,median,mse,10,0.008370982239542664,0.00841287055935893,0.007861856285771308,0.008618066952864096
1,m2_hajek,exact,median,target_energy,10,177.29972420239454,177.30386765361672,173.34312914887929,181.27085155334922
1,h_both,learned,selected,normalized_score,10,6.478144652879422e-05,5.7476992927371105e-05,4.019983955212951e-05,0.0001247770693276085
1,h_both,learned,selected,sse,10,0.01035286178022406,0.009278052264996258,0.006584689104204754,0.01983869137749547
1,h_both,learned,selected,mse,10,9.49822383868008e-06,8.543934758881255e-06,6.0079280147853595e-06,1.8352165936628556e-05
1,h_both,learned,selected,target_energy,10,160.3173909201585,159.09811772908907,156.8975501409514,167.29496375364312
1,h_both,learned,oracle_support,normalized_score,10,0.0011034186893735993,0.0011414026365671767,0.0003916862410599125,0.0019414765741785868
1,h_both,learned,oracle_support,sse,10,0.17631426941926187,0.18340304483838937,0.06235768297821276,0.3078418596769894
1,h_both,learned,oracle_support,mse,10,0.00016139311350324743,0.0001677453115724376,5.7525537802779295e-05,0.0002842491779104242
1,h_both,learned,oracle_support,target_energy,10,160.3173909201585,159.09811772908907,156.8975501409514,167.29496375364312
1,h_both,learned,median,normalized_score,10,0.052477693428398954,0.05150539940241381,0.047683959903796175,0.058645610678154644
1,h_both,learned,median,sse,10,8.411596965618356,8.390482857787697,7.560801448123655,9.218798892421434
1,h_both,learned,median,mse,10,0.007705738752332721,0.007724489928301581,0.006981349444250836,0.008473160746710878
1,h_both,learned,median,target_energy,10,160.3173909201585,159.09811772908907,156.8975501409514,167.29496375364312
1,h_both,exact,selected,normalized_score,10,0.0010776714865765717,0.0010367783255174116,0.00034393261234209654,0.00239774708616305
1,h_both,exact,selected,sse,10,0.17191771386486965,0.16772594170111613,0.05620400300095723,0.3825559915173917
1,h_both,exact,selected,mse,10,0.00015746492698539703,0.00015392963678356167,5.128102463590988e-05,0.0003532372959532703
1,h_both,exact,selected,target_energy,10,159.64167261197028,158.77497863707592,156.44298240830886,164.219912155168
1,h_both,exact,oracle_support,normalized_score,10,7.454382513160716e-05,4.8458124378278106e-05,7.2373024018657175e-06,0.00017950975786139547
1,h_both,exact,oracle_support,sse,10,0.011887360232306604,0.007600490007620381,0.00118268914117601,0.028929046039463092
1,h_both,exact,oracle_support,mse,10,1.0935122617935675e-05,7.026281972684162e-06,1.079095931729936e-06,2.676137468960508e-05
1,h_both,exact,oracle_support,target_energy,10,159.64167261197028,158.77497863707592,156.44298240830886,164.219912155168
1,h_both,exact,median,normalized_score,10,0.05120421043154,0.05111646079881683,0.048240336334502074,0.05280376869337275
1,h_both,exact,median,sse,10,8.17478284752733,8.273250588913626,7.548759721390736,8.518695061844408
1,h_both,exact,median,mse,10,0.00748993317363039,0.007566722710108201,0.006983126476772189,0.007751314887938497
1,h_both,exact,median,target_energy,10,159.64167261197028,158.77497863707592,156.44298240830886,164.219912155168
2,m2_hajek,learned,selected,normalized_score,10,5.2591050871946994e-05,4.959556193614937e-05,2.914056583181051e-05,7.551928079761882e-05
2,m2_hajek,learned,selected,sse,10,0.009470780474886347,0.008979074689426408,0.0053547653142642935,0.014031296302679575
2,m2_hajek,learned,selected,mse,10,8.523454237315823e-06,7.983152805804764e-06,4.815436433690911e-06,1.2428074670221058e-05
2,m2_hajek,learned,selected,target_energy,10,180.3341837159,181.68443864789828,172.75847155543093,188.4214119167217
2,m2_hajek,learned,oracle_support,normalized_score,10,0.0006070753141872726,0.0005649162458746385,0.00023593395906947682,0.0011388615368872065
2,m2_hajek,learned,oracle_support,sse,10,0.10955325469419316,0.10293835692490473,0.04299674397250383,0.20628003930242503
2,m2_hajek,learned,oracle_support,mse,10,9.853058734686417e-05,9.114088362663318e-05,3.7551741460702034e-05,0.00018533696253587154
2,m2_hajek,learned,oracle_support,target_energy,10,180.3341837159,181.68443864789828,172.75847155543093,188.4214119167217
2,m2_hajek,learned,median,normalized_score,10,0.05052884092933406,0.05094625838871439,0.04674435676011322,0.05446772307713018
2,m2_hajek,learned,median,sse,10,9.107642033977076,9.156252247675283,8.418544328292679,9.931053326777956
2,m2_hajek,learned,median,mse,10,0.00818064455304569,0.00820628039075487,0.007591113010182758,0.008995519317733656
2,m2_hajek,learned,median,target_energy,10,180.3341837159,181.68443864789828,172.75847155543093,188.4214119167217
2,m2_hajek,exact,selected,normalized_score,10,0.000593138827251638,0.0005345557317671908,0.00022026299741833687,0.0011907789186285415
2,m2_hajek,exact,selected,sse,10,0.1081334638607705,0.09850681179161275,0.038109875693539824,0.21777527518297748
2,m2_hajek,exact,selected,mse,10,9.715621159858345e-05,8.721461096846536e-05,3.518917423226207e-05,0.00019566511696583782
2,m2_hajek,exact,selected,target_energy,10,181.56738434500164,182.66582196420936,173.01987233543014,188.7066217711037
2,m2_hajek,exact,oracle_support,normalized_score,10,7.856075685417122e-05,7.982379052725544e-05,4.042976056388556e-06,0.0001842728028865345
2,m2_hajek,exact,oracle_support,sse,10,0.014277787237107636,0.014728382915982796,0.0007629363535025436,0.033002098520257164
2,m2_hajek,exact,oracle_support,mse,10,1.2826992109558427e-05,1.3089256665053663e-05,6.757629349003929e-07,2.9758429684632247e-05
2,m2_hajek,exact,oracle_support,target_energy,10,181.56738434500164,182.66582196420936,173.01987233543014,188.7066217711037
2,m2_hajek,exact,median,normalized_score,10,0.04946383710613238,0.04949285479359007,0.04676977865212369,0.05102479774856365
2,m2_hajek,exact,median,sse,10,8.977590708515411,9.01143045784292,8.553478111574165,9.368270316817751
2,m2_hajek,exact,median,mse,10,0.008061346421792934,0.008092015928651858,0.00768506568874588,0.008200171212240887
2,m2_hajek,exact,median,target_energy,10,181.56738434500164,182.66582196420936,173.01987233543014,188.7066217711037
2,h_both,learned,selected,normalized_score,10,4.6638452155324836e-05,3.8153222022755824e-05,2.85782862147073e-05,9.001091047798063e-05
2,h_both,learned,selected,sse,10,0.00757216797664872,0.006367949288131272,0.004450311316759304,0.014074773807648384
2,h_both,learned,selected,mse,10,6.821884022762846e-06,5.700422867704287e-06,3.938328598902039e-06,1.2806891544721005e-05
2,h_both,learned,selected,target_energy,10,163.2686404212743,165.68384946724302,152.27653542041188,170.21754182152912
2,h_both,learned,oracle_support,normalized_score,10,0.0008451395220393865,0.0006458439572667165,0.00018121432298491682,0.0023014399969449703
2,h_both,learned,oracle_support,sse,10,0.13777639502272293,0.1036989817788268,0.027594689272698644,0.3812143298337303
2,h_both,learned,oracle_support,mse,10,0.0001241697871253262,9.245307526508055e-05,2.5479860824283144e-05,0.00034530283499432094
2,h_both,learned,oracle_support,target_energy,10,163.2686404212743,165.68384946724302,152.27653542041188,170.21754182152912
2,h_both,learned,median,normalized_score,10,0.05104826346829009,0.049259879501122865,0.04513117647228735,0.06015611748775204
2,h_both,learned,median,sse,10,8.320617094122706,8.157727018673015,7.583377077731657,9.964358855296663
2,h_both,learned,median,mse,10,0.007475088660183324,0.007261296579021161,0.006819583702996094,0.009025687368928137
2,h_both,learned,median,target_energy,10,163.2686404212743,165.68384946724302,152.27653542041188,170.21754182152912
2,h_both,exact,selected,normalized_score,10,0.0007300614317871918,0.0006473157442294365,0.00014487802273005355,0.001879570078106082
2,h_both,exact,selected,sse,10,0.12064458290512883,0.10504719886228309,0.021978993933579875,0.31455281812214764
2,h_both,exact,selected,mse,10,0.00010844282409295433,9.500151172785756e-05,2.0294546568402472e-05,0.00028492103090774245
2,h_both,exact,selected,target_energy,10,164.01921641736476,166.6404588506592,151.7068877626292,170.70468075717756
2,h_both,exact,oracle_support,normalized_score,10,0.00013703532124985295,0.0001435641909752913,2.0883887785741622e-05,0.0002842658030309129
2,h_both,exact,oracle_support,sse,10,0.022652861883347544,0.023990359162906164,0.0035649773974337435,0.04757290535781894
2,h_both,exact,oracle_support,mse,10,2.0347380730279206e-05,2.1383184917297134e-05,3.157641627487815e-06,4.3091399780633095e-05
2,h_both,exact,oracle_support,target_energy,10,164.01921641736476,166.6404588506592,151.7068877626292,170.70468075717756
2,h_both,exact,median,normalized_score,10,0.04912797728386706,0.04930872328316259,0.04561838759710479,0.05168660620958506
2,h_both,exact,median,sse,10,8.052985590509824,8.113541757349505,7.482783063923147,8.45105357693365
2,h_both,exact,median,mse,10,0.007230549049658398,0.0072456936307819285,0.006809020238213697,0.00747232242207407
2,h_both,exact,median,target_energy,10,164.01921641736476,166.6404588506592,151.7068877626292,170.70468075717756
3,m2_hajek,learned,selected,normalized_score,10,3.0035331518292554e-05,2.7093416999380264e-05,1.567370990187511e-05,5.051202447910518e-05
3,m2_hajek,learned,selected,sse,10,0.007956184633183528,0.007461776805692921,0.004259402948286638,0.013547969167997127
3,m2_hajek,learned,selected,mse,10,7.147425843577295e-06,6.6185634429006076e-06,3.7928788497654835e-06,1.1989353246015157e-05
3,m2_hajek,learned,selected,target_energy,10,264.5665210536869,264.26747009932853,249.45696158251738,278.8862850027064
3,m2_hajek,learned,oracle_support,normalized_score,10,0.0010918034282106548,0.00039407018415909265,0.00017134349098669495,0.005740379030329591
3,m2_hajek,learned,oracle_support,sse,10,0.2916155195882306,0.10262321277155739,0.04656338386045681,1.5396428655852648
3,m2_hajek,learned,oracle_support,mse,10,0.00026003825135499637,9.291123300882457e-05,4.146338723103901e-05,0.0013625158102524466
3,m2_hajek,learned,oracle_support,target_energy,10,264.5665210536869,264.26747009932853,249.45696158251738,278.8862850027064
3,m2_hajek,learned,median,normalized_score,10,0.07696525892617145,0.07690150607577761,0.06962493131317153,0.08129967855267727
3,m2_hajek,learned,median,sse,10,20.356779039555697,20.411930433735066,19.003834675110337,21.925958654053716
3,m2_hajek,learned,median,mse,10,0.018293019011576685,0.0182577139505141,0.017047794940736626,0.019611769815790443
3,m2_hajek,learned,median,target_energy,10,264.5665210536869,264.26747009932853,249.45696158251738,278.8862850027064
3,m2_hajek,exact,selected,normalized_score,10,0.0006099592600043951,0.0005265501171755515,0.0002809293774174629,0.0012409171100518563
3,m2_hajek,exact,selected,sse,10,0.16036213342123046,0.13392162302108246,0.07535914490800309,0.3311057035071828
3,m2_hajek,exact,selected,mse,10,0.00014380648494289548,0.00012167220777301179,6.710520472662786e-05,0.00029615894768084334
3,m2_hajek,exact,selected,target_energy,10,262.0672591308461,260.4541949919271,251.6113408192638,278.28588058315256
3,m2_hajek,exact,oracle_support,normalized_score,10,0.0001852199559876702,0.0001480516518420353,2.6023735535303174e-05,0.0005399362801661181
3,m2_hajek,exact,oracle_support,sse,10,0.048712557169553625,0.03846623692505024,0.006943741199556313,0.1442331240034746
3,m2_hajek,exact,oracle_support,mse,10,4.3623285033562615e-05,3.479831903587396e-05,6.210859749155915e-06,0.0001276399327464377
3,m2_hajek,exact,oracle_support,target_energy,10,262.0672591308461,260.4541949919271,251.6113408192638,278.28588058315256
3,m2_hajek,exact,median,normalized_score,10,0.08273331937747706,0.08193962263258274,0.07813432827907395,0.0878656715559257
3,m2_hajek,exact,median,sse,10,21.665365100414153,21.58351218946384,21.088816169596836,22.57906399403164
3,m2_hajek,exact,median,mse,10,0.01946987634511923,0.019332460357145476,0.019090149560066032,0.020221952808883854
3,m2_hajek,exact,median,target_energy,10,262.0672591308461,260.4541949919271,251.6113408192638,278.28588058315256
3,h_both,learned,selected,normalized_score,10,1.957148329470618e-05,1.9958221397308928e-05,1.1578184407148666e-05,2.6174723613318168e-05
3,h_both,learned,selected,sse,10,0.005746178139319053,0.005967359478292814,0.0036385488062452495,0.00788615508419817
3,h_both,learned,selected,mse,10,5.161106482206882e-06,5.34265647085022e-06,3.2400256511533836e-06,6.97889830460015e-06
3,h_both,learned,selected,target_energy,10,294.10110354747803,295.3803957661371,271.62022605943963,314.25901318333786
3,h_both,learned,oracle_support,normalized_score,10,0.0005517594252438117,0.0004309460273442106,0.00012895845079460456,0.0013511277714432317
3,h_both,learned,oracle_support,sse,10,0.16404710949555262,0.12226661940238762,0.04052635548836446,0.4070798722301246
3,h_both,learned,oracle_support,mse,10,0.0001470021874619306,0.00011135215242589238,3.6087582803530244e-05,0.00036024767453993325
3,h_both,learned,oracle_support,target_energy,10,294.10110354747803,295.3803957661371,271.62022605943963,314.25901318333786
3,h_both,learned,median,normalized_score,10,0.08232305835862114,0.08095405536497963,0.07213426930401637,0.09571347645713325
3,h_both,learned,median,sse,10,24.164131246586493,23.895821147803655,21.461410866136553,27.10498258531836
3,h_both,learned,median,mse,10,0.02171646998816178,0.021532664353006707,0.019581579257423862,0.02455161466061446
3,h_both,learned,median,target_energy,10,294.10110354747803,295.3803957661371,271.62022605943963,314.25901318333786
3,h_both,exact,selected,normalized_score,10,0.0006140796410689844,0.0005506481842102633,0.00023913182311958043,0.0011473659758781257
3,h_both,exact,selected,sse,10,0.1810040161009524,0.15539579305222315,0.0748157403071471,0.345608805377535
3,h_both,exact,selected,mse,10,0.0001623341041844727,0.00014111983790705167,6.662131817199207e-05,0.0003058485003341018
3,h_both,exact,selected,target_energy,10,292.70513939244023,290.6399054977848,269.81230240259555,313.7480211076978
3,h_both,exact,oracle_support,normalized_score,10,0.00013002330162827837,0.00010959710092306922,2.575376299407539e-06,0.000271790461382827
3,h_both,exact,oracle_support,sse,10,0.03834120846109253,0.031190711418646454,0.0007870568867924052,0.08527371941481014
3,h_both,exact,oracle_support,mse,10,3.4326010570293884e-05,2.8371073616543793e-05,7.039864819252282e-07,7.486718122459188e-05
3,h_both,exact,oracle_support,target_energy,10,292.70513939244023,290.6399054977848,269.81230240259555,313.7480211076978
3,h_both,exact,median,normalized_score,10,0.0864775712120543,0.08504928719111787,0.08012161119925147,0.09888312275036536
3,h_both,exact,median,sse,10,25.24356547196632,25.213298092910506,24.156135666616287,26.679883018034552
3,h_both,exact,median,mse,10,0.02268519681086922,0.022604437325653016,0.022035685398640998,0.0239970026158354
3,h_both,exact,median,target_energy,10,292.70513939244023,290.6399054977848,269.81230240259555,313.7480211076978


==> anc/score_outputs/external_score_replay.csv <==
state_id,block,seed,method,n,input_hash,estimator,trajectory,score,archived_score,absolute_error
b1_s17010_h_both_fp64,1,17010,h_both,1081,7af954baa0ddf91fe73465f7093dc81383ce079f6776ee768452443ae1ebedb2,selected,V1,0.0009705412923936515,0.0009705412923936515,0.0
b1_s17010_h_both_fp64,1,17010,h_both,1081,7af954baa0ddf91fe73465f7093dc81383ce079f6776ee768452443ae1ebedb2,selected,V2,0.002646372218945128,0.0026463722189451274,4.336808689942018e-19
b1_s17010_h_both_fp64,1,17010,h_both,1081,7af954baa0ddf91fe73465f7093dc81383ce079f6776ee768452443ae1ebedb2,selected,V3,0.001216301608641561,0.0012163016086415607,2.168404344971009e-19
b1_s17010_h_both_fp64,1,17010,h_both,1081,7af954baa0ddf91fe73465f7093dc81383ce079f6776ee768452443ae1ebedb2,selected,V4,0.010752610734886958,0.010752610734886956,1.734723475976807e-18
b1_s17010_h_both_fp64,1,17010,h_both,1081,7af954baa0ddf91fe73465f7093dc81383ce079f6776ee768452443ae1ebedb2,oracle_support,V1,7.380098867641876e-05,7.380098867641876e-05,0.0
b1_s17010_h_both_fp64,1,17010,h_both,1081,7af954baa0ddf91fe73465f7093dc81383ce079f6776ee768452443ae1ebedb2,oracle_support,V2,6.878714516334776e-05,6.878714516334776e-05,0.0
b1_s17010_h_both_fp64,1,17010,h_both,1081,7af954baa0ddf91fe73465f7093dc81383ce079f6776ee768452443ae1ebedb2,oracle_support,V3,7.387411472482577e-05,7.387411472482575e-05,1.3552527156068805e-20
b1_s17010_h_both_fp64,1,17010,h_both,1081,7af954baa0ddf91fe73465f7093dc81383ce079f6776ee768452443ae1ebedb2,oracle_support,V4,6.485491092698854e-05,6.485491092698853e-05,1.3552527156068805e-20
b1_s17010_h_both_fp64,1,17010,h_both,1081,7af954baa0ddf91fe73465f7093dc81383ce079f6776ee768452443ae1ebedb2,median,V1,0.047970453462664014,0.04797045346266402,6.938893903907228e-18
b1_s17010_h_both_fp64,1,17010,h_both,1081,7af954baa0ddf91fe73465f7093dc81383ce079f6776ee768452443ae1ebedb2,median,V2,0.14310005502336068,0.14310005502336068,0.0
b1_s17010_h_both_fp64,1,17010,h_both,1081,7af954baa0ddf91fe73465f7093dc81383ce079f6776ee768452443ae1ebedb2,median,V3,0.04658300452643012,0.04658300452643011,6.938893903907228e-18
b1_s17010_h_both_fp64,1,17010,h_both,1081,7af954baa0ddf91fe73465f7093dc81383ce079f6776ee768452443ae1ebedb2,median,V4,0.21770786341882517,0.2177078634188252,2.7755575615628914e-17
b1_s17010_m2_hajek_fp64,1,17010,m2_hajek,1081,8ae25881d7bfbd2fcf4ad6c572815b8221859a2292189f8ceb8ef6e5e8ac5f32,selected,V1,0.0008668008629283562,0.0008668008629283561,1.0842021724855044e-19
b1_s17010_m2_hajek_fp64,1,17010,m2_hajek,1081,8ae25881d7bfbd2fcf4ad6c572815b8221859a2292189f8ceb8ef6e5e8ac5f32,selected,V2,0.0014882216159452326,0.0014882216159452326,0.0
b1_s17010_m2_hajek_fp64,1,17010,m2_hajek,1081,8ae25881d7bfbd2fcf4ad6c572815b8221859a2292189f8ceb8ef6e5e8ac5f32,selected,V3,0.004929574484184179,0.004929574484184179,0.0
b1_s17010_m2_hajek_fp64,1,17010,m2_hajek,1081,8ae25881d7bfbd2fcf4ad6c572815b8221859a2292189f8ceb8ef6e5e8ac5f32,selected,V4,0.004912894356921463,0.004912894356921464,8.673617379884035e-19
b1_s17010_m2_hajek_fp64,1,17010,m2_hajek,1081,8ae25881d7bfbd2fcf4ad6c572815b8221859a2292189f8ceb8ef6e5e8ac5f32,oracle_support,V1,6.286819481634727e-05,6.286819481634727e-05,0.0
b1_s17010_m2_hajek_fp64,1,17010,m2_hajek,1081,8ae25881d7bfbd2fcf4ad6c572815b8221859a2292189f8ceb8ef6e5e8ac5f32,oracle_support,V2,5.6742473841589826e-05,5.6742473841589826e-05,0.0
b1_s17010_m2_hajek_fp64,1,17010,m2_hajek,1081,8ae25881d7bfbd2fcf4ad6c572815b8221859a2292189f8ceb8ef6e5e8ac5f32,oracle_support,V3,6.295753740698855e-05,6.295753740698854e-05,1.3552527156068805e-20
b1_s17010_m2_hajek_fp64,1,17010,m2_hajek,1081,8ae25881d7bfbd2fcf4ad6c572815b8221859a2292189f8ceb8ef6e5e8ac5f32,oracle_support,V4,5.1938221439908866e-05,5.193822143990888e-05,1.3552527156068805e-20
b1_s17010_m2_hajek_fp64,1,17010,m2_hajek,1081,8ae25881d7bfbd2fcf4ad6c572815b8221859a2292189f8ceb8ef6e5e8ac5f32,median,V1,0.04819069671891812,0.048190696718918125,6.938893903907228e-18
b1_s17010_m2_hajek_fp64,1,17010,m2_hajek,1081,8ae25881d7bfbd2fcf4ad6c572815b8221859a2292189f8ceb8ef6e5e8ac5f32,median,V2,0.14329829092355104,0.143298290923551,2.7755575615628914e-17
b1_s17010_m2_hajek_fp64,1,17010,m2_hajek,1081,8ae25881d7bfbd2fcf4ad6c572815b8221859a2292189f8ceb8ef6e5e8ac5f32,median,V3,0.046803568756200974,0.046803568756200974,0.0
b1_s17010_m2_hajek_fp64,1,17010,m2_hajek,1081,8ae25881d7bfbd2fcf4ad6c572815b8221859a2292189f8ceb8ef6e5e8ac5f32,median,V4,0.21788883949055454,0.2178888394905546,5.551115123125783e-17
b1_s17011_h_both_fp64,1,17011,h_both,1099,c3eef23580a1dfd2650b4dc249b9bfabd8da4b2663c2ce09daa0094a70337150,selected,V1,0.0009204195290571445,0.0009204195290571449,4.336808689942018e-19
b1_s17011_h_both_fp64,1,17011,h_both,1099,c3eef23580a1dfd2650b4dc249b9bfabd8da4b2663c2ce09daa0094a70337150,selected,V2,0.0013284423191617827,0.0013284423191617827,0.0
b1_s17011_h_both_fp64,1,17011,h_both,1099,c3eef23580a1dfd2650b4dc249b9bfabd8da4b2663c2ce09daa0094a70337150,selected,V3,0.001917587339732559,0.0019175873397325588,2.168404344971009e-19
b1_s17011_h_both_fp64,1,17011,h_both,1099,c3eef23580a1dfd2650b4dc249b9bfabd8da4b2663c2ce09daa0094a70337150,selected,V4,0.00753722191754163,0.007537221917541632,2.6020852139652106e-18
b1_s17011_h_both_fp64,1,17011,h_both,1099,c3eef23580a1dfd2650b4dc249b9bfabd8da4b2663c2ce09daa0094a70337150,oracle_support,V1,1.2900864522337377e-05,1.2900864522337379e-05,1.6940658945086007e-21
b1_s17011_h_both_fp64,1,17011,h_both,1099,c3eef23580a1dfd2650b4dc249b9bfabd8da4b2663c2ce09daa0094a70337150,oracle_support,V2,1.5221516696067438e-05,1.5221516696067441e-05,3.3881317890172014e-21
b1_s17011_h_both_fp64,1,17011,h_both,1099,c3eef23580a1dfd2650b4dc249b9bfabd8da4b2663c2ce09daa0094a70337150,oracle_support,V3,1.2867018208077787e-05,1.2867018208077787e-05,0.0
b1_s17011_h_both_fp64,1,17011,h_both,1099,c3eef23580a1dfd2650b4dc249b9bfabd8da4b2663c2ce09daa0094a70337150,oracle_support,V4,1.7041547158612216e-05,1.7041547158612223e-05,6.776263578034403e-21
b1_s17011_h_both_fp64,1,17011,h_both,1099,c3eef23580a1dfd2650b4dc249b9bfabd8da4b2663c2ce09daa0094a70337150,median,V1,0.047943212228061985,0.04794321222806199,6.938893903907228e-18
b1_s17011_h_both_fp64,1,17011,h_both,1099,c3eef23580a1dfd2650b4dc249b9bfabd8da4b2663c2ce09daa0094a70337150,median,V2,0.14307553581330418,0.14307553581330415,2.7755575615628914e-17
b1_s17011_h_both_fp64,1,17011,h_both,1099,c3eef23580a1dfd2650b4dc249b9bfabd8da4b2663c2ce09daa0094a70337150,median,V3,0.04655572359156657,0.04655572359156657,0.0
b1_s17011_h_both_fp64,1,17011,h_both,1099,c3eef23580a1dfd2650b4dc249b9bfabd8da4b2663c2ce09daa0094a70337150,median,V4,0.21768547902571733,0.2176854790257174,5.551115123125783e-17
b1_s17011_m2_hajek_fp64,1,17011,m2_hajek,1099,b76e733f1b1b0185b8ddf46f045869b964854d8e4e3b2f836ba1223b00d37b6a,selected,V1,0.0009861352101331311,0.0009861352101331311,0.0
b1_s17011_m2_hajek_fp64,1,17011,m2_hajek,1099,b76e733f1b1b0185b8ddf46f045869b964854d8e4e3b2f836ba1223b00d37b6a,selected,V2,0.0015068985603157185,0.0015068985603157185,0.0
b1_s17011_m2_hajek_fp64,1,17011,m2_hajek,1099,b76e733f1b1b0185b8ddf46f045869b964854d8e4e3b2f836ba1223b00d37b6a,selected,V3,0.0020898792190022974,0.002089879219002297,4.336808689942018e-19
b1_s17011_m2_hajek_fp64,1,17011,m2_hajek,1099,b76e733f1b1b0185b8ddf46f045869b964854d8e4e3b2f836ba1223b00d37b6a,selected,V4,0.005978111950240624,0.005978111950240628,3.469446951953614e-18
b1_s17011_m2_hajek_fp64,1,17011,m2_hajek,1099,b76e733f1b1b0185b8ddf46f045869b964854d8e4e3b2f836ba1223b00d37b6a,oracle_support,V1,5.37608926987642e-05,5.3760892698764214e-05,1.3552527156068805e-20
b1_s17011_m2_hajek_fp64,1,17011,m2_hajek,1099,b76e733f1b1b0185b8ddf46f045869b964854d8e4e3b2f836ba1223b00d37b6a,oracle_support,V2,0.00011403978899296146,0.00011403978899296146,0.0
b1_s17011_m2_hajek_fp64,1,17011,m2_hajek,1099,b76e733f1b1b0185b8ddf46f045869b964854d8e4e3b2f836ba1223b00d37b6a,oracle_support,V3,5.288173532641488e-05,5.288173532641487e-05,1.3552527156068805e-20
b1_s17011_m2_hajek_fp64,1,17011,m2_hajek,1099,b76e733f1b1b0185b8ddf46f045869b964854d8e4e3b2f836ba1223b00d37b6a,oracle_support,V4,0.00016131504581339614,0.0001613150458133962,5.421010862427522e-20
b1_s17011_m2_hajek_fp64,1,17011,m2_hajek,1099,b76e733f1b1b0185b8ddf46f045869b964854d8e4e3b2f836ba1223b00d37b6a,median,V1,0.0479539954707924,0.04795399547079239,6.938893903907228e-18
b1_s17011_m2_hajek_fp64,1,17011,m2_hajek,1099,b76e733f1b1b0185b8ddf46f045869b964854d8e4e3b2f836ba1223b00d37b6a,median,V2,0.1430852415626015,0.1430852415626015,0.0
b1_s17011_m2_hajek_fp64,1,17011,m2_hajek,1099,b76e733f1b1b0185b8ddf46f045869b964854d8e4e3b2f836ba1223b00d37b6a,median,V3,0.04656652254935405,0.046566522549354034,1.3877787807814457e-17
b1_s17011_m2_hajek_fp64,1,17011,m2_hajek,1099,b76e733f1b1b0185b8ddf46f045869b964854d8e4e3b2f836ba1223b00d37b6a,median,V4,0.21769433972339797,0.217694339723398,2.7755575615628914e-17
b1_s17012_h_both_fp64,1,17012,h_both,1090,a4bdadfba2583dd2dfb36a54c45e2b289d6ac555a1bcd99b26e8c9ba20e7ae76,selected,V1,0.0012317649798196987,0.0012317649798196991,4.336808689942018e-19
b1_s17012_h_both_fp64,1,17012,h_both,1090,a4bdadfba2583dd2dfb36a54c45e2b289d6ac555a1bcd99b26e8c9ba20e7ae76,selected,V2,0.0011413211623516489,0.001141321162351649,2.168404344971009e-19
b1_s17012_h_both_fp64,1,17012,h_both,1090,a4bdadfba2583dd2dfb36a54c45e2b289d6ac555a1bcd99b26e8c9ba20e7ae76,selected,V3,0.007736152986589338,0.007736152986589336,1.734723475976807e-18
b1_s17012_h_both_fp64,1,17012,h_both,1090,a4bdadfba2583dd2dfb36a54c45e2b289d6ac555a1bcd99b26e8c9ba20e7ae76,selected,V4,0.0013503960289519578,0.001350396028951958,2.168404344971009e-19
b1_s17012_h_both_fp64,1,17012,h_both,1090,a4bdadfba2583dd2dfb36a54c45e2b289d6ac555a1bcd99b26e8c9ba20e7ae76,oracle_support,V1,0.00014744888525793982,0.00014744888525793984,2.710505431213761e-20
b1_s17012_h_both_fp64,1,17012,h_both,1090,a4bdadfba2583dd2dfb36a54c45e2b289d6ac555a1bcd99b26e8c9ba20e7ae76,oracle_support,V2,0.00014558906812496065,0.00014558906812496067,2.710505431213761e-20
b1_s17012_h_both_fp64,1,17012,h_both,1090,a4bdadfba2583dd2dfb36a54c45e2b289d6ac555a1bcd99b26e8c9ba20e7ae76,oracle_support,V3,0.00014747601037210436,0.00014747601037210433,2.710505431213761e-20
b1_s17012_h_both_fp64,1,17012,h_both,1090,a4bdadfba2583dd2dfb36a54c45e2b289d6ac555a1bcd99b26e8c9ba20e7ae76,oracle_support,V4,0.00014413045925840685,0.00014413045925840688,2.710505431213761e-20
b1_s17012_h_both_fp64,1,17012,h_both,1090,a4bdadfba2583dd2dfb36a54c45e2b289d6ac555a1bcd99b26e8c9ba20e7ae76,median,V1,0.04795873795551259,0.047958737955512594,6.938893903907228e-18
b1_s17012_h_both_fp64,1,17012,h_both,1090,a4bdadfba2583dd2dfb36a54c45e2b289d6ac555a1bcd99b26e8c9ba20e7ae76,median,V2,0.1430895101642542,0.1430895101642542,0.0
b1_s17012_h_both_fp64,1,17012,h_both,1090,a4bdadfba2583dd2dfb36a54c45e2b289d6ac555a1bcd99b26e8c9ba20e7ae76,median,V3,0.04657127194557758,0.046571271945577565,1.3877787807814457e-17
b1_s17012_h_both_fp64,1,17012,h_both,1090,a4bdadfba2583dd2dfb36a54c45e2b289d6ac555a1bcd99b26e8c9ba20e7ae76,median,V4,0.217698236670208,0.21769823667020802,2.7755575615628914e-17
b1_s17012_m2_hajek_fp64,1,17012,m2_hajek,1090,f713e58e0f95af94c0c692a118dc3d855abdd64fa8f502dfcde00f24ccc729c9,selected,V1,0.002274209930463833,0.0022742099304638333,4.336808689942018e-19
b1_s17012_m2_hajek_fp64,1,17012,m2_hajek,1090,f713e58e0f95af94c0c692a118dc3d855abdd64fa8f502dfcde00f24ccc729c9,selected,V2,0.0038707285166853546,0.0038707285166853546,0.0
b1_s17012_m2_hajek_fp64,1,17012,m2_hajek,1090,f713e58e0f95af94c0c692a118dc3d855abdd64fa8f502dfcde00f24ccc729c9,selected,V3,0.005094565738493046,0.005094565738493044,1.734723475976807e-18
b1_s17012_m2_hajek_fp64,1,17012,m2_hajek,1090,f713e58e0f95af94c0c692a118dc3d855abdd64fa8f502dfcde00f24ccc729c9,selected,V4,0.004765457819403063,0.0047654578194030635,8.673617379884035e-19
b1_s17012_m2_hajek_fp64,1,17012,m2_hajek,1090,f713e58e0f95af94c0c692a118dc3d855abdd64fa8f502dfcde00f24ccc729c9,oracle_support,V1,0.0003986451460372457,0.0003986451460372458,1.0842021724855044e-19
b1_s17012_m2_hajek_fp64,1,17012,m2_hajek,1090,f713e58e0f95af94c0c692a118dc3d855abdd64fa8f502dfcde00f24ccc729c9,oracle_support,V2,0.0009481637783143122,0.0009481637783143121,1.0842021724855044e-19
b1_s17012_m2_hajek_fp64,1,17012,m2_hajek,1090,f713e58e0f95af94c0c692a118dc3d855abdd64fa8f502dfcde00f24ccc729c9,oracle_support,V3,0.0003906305109574695,0.00039063051095746947,5.421010862427522e-20
b1_s17012_m2_hajek_fp64,1,17012,m2_hajek,1090,f713e58e0f95af94c0c692a118dc3d855abdd64fa8f502dfcde00f24ccc729c9,oracle_support,V4,0.00137913773546377,0.0013791377354637703,2.168404344971009e-19
b1_s17012_m2_hajek_fp64,1,17012,m2_hajek,1090,f713e58e0f95af94c0c692a118dc3d855abdd64fa8f502dfcde00f24ccc729c9,median,V1,0.04802914219728796,0.04802914219728797,6.938893903907228e-18
b1_s17012_m2_hajek_fp64,1,17012,m2_hajek,1090,f713e58e0f95af94c0c692a118dc3d855abdd64fa8f502dfcde00f24ccc729c9,median,V2,0.14315287940644092,0.14315287940644097,5.551115123125783e-17
b1_s17012_m2_hajek_fp64,1,17012,m2_hajek,1090,f713e58e0f95af94c0c692a118dc3d855abdd64fa8f502dfcde00f24ccc729c9,median,V3,0.04664177879161635,0.04664177879161634,1.3877787807814457e-17
b1_s17012_m2_hajek_fp64,1,17012,m2_hajek,1090,f713e58e0f95af94c0c692a118dc3d855abdd64fa8f502dfcde00f24ccc729c9,median,V4,0.21775608853512457,0.21775608853512463,5.551115123125783e-17
b1_s17013_h_both_fp64,1,17013,h_both,1084,a5d556858c0314573d0ad728b02a55f553b37564dc19c0ac5007f32e55220b32,selected,V1,0.0004761919625485371,0.0004761919625485372,5.421010862427522e-20
b1_s17013_h_both_fp64,1,17013,h_both,1084,a5d556858c0314573d0ad728b02a55f553b37564dc19c0ac5007f32e55220b32,selected,V2,0.0008608091397616216,0.0008608091397616216,0.0
b1_s17013_h_both_fp64,1,17013,h_both,1084,a5d556858c0314573d0ad728b02a55f553b37564dc19c0ac5007f32e55220b32,selected,V3,0.0019081698711521495,0.001908169871152149,4.336808689942018e-19
b1_s17013_h_both_fp64,1,17013,h_both,1084,a5d556858c0314573d0ad728b02a55f553b37564dc19c0ac5007f32e55220b32,selected,V4,0.0015488363750172558,0.0015488363750172558,0.0
b1_s17013_h_both_fp64,1,17013,h_both,1084,a5d556858c0314573d0ad728b02a55f553b37564dc19c0ac5007f32e55220b32,oracle_support,V1,2.1077903637170724e-05,2.107790363717073e-05,6.776263578034403e-21
b1_s17013_h_both_fp64,1,17013,h_both,1084,a5d556858c0314573d0ad728b02a55f553b37564dc19c0ac5007f32e55220b32,oracle_support,V2,5.983209515892221e-05,5.983209515892221e-05,0.0
b1_s17013_h_both_fp64,1,17013,h_both,1084,a5d556858c0314573d0ad728b02a55f553b37564dc19c0ac5007f32e55220b32,oracle_support,V3,2.0512680395200656e-05,2.051268039520065e-05,6.776263578034403e-21
b1_s17013_h_both_fp64,1,17013,h_both,1084,a5d556858c0314573d0ad728b02a55f553b37564dc19c0ac5007f32e55220b32,oracle_support,V4,9.022605506351753e-05,9.022605506351755e-05,1.3552527156068805e-20
b1_s17013_h_both_fp64,1,17013,h_both,1084,a5d556858c0314573d0ad728b02a55f553b37564dc19c0ac5007f32e55220b32,median,V1,0.047942031209913145,0.04794203120991315,6.938893903907228e-18
b1_s17013_h_both_fp64,1,17013,h_both,1084,a5d556858c0314573d0ad728b02a55f553b37564dc19c0ac5007f32e55220b32,median,V2,0.1430744728059737,0.1430744728059737,0.0
b1_s17013_h_both_fp64,1,17013,h_both,1084,a5d556858c0314573d0ad728b02a55f553b37564dc19c0ac5007f32e55220b32,median,V3,0.04655454085225017,0.04655454085225016,1.3877787807814457e-17
b1_s17013_h_both_fp64,1,17013,h_both,1084,a5d556858c0314573d0ad728b02a55f553b37564dc19c0ac5007f32e55220b32,median,V4,0.21768450857137137,0.21768450857137137,0.0
b1_s17013_m2_hajek_fp64,1,17013,m2_hajek,1084,7aa0af2fb4391c6125bd20fd97c90fdefdbbd5db72f3b051975cf2a979daab80,selected,V1,0.00031048352203277266,0.0003104835220327727,5.421010862427522e-20
b1_s17013_m2_hajek_fp64,1,17013,m2_hajek,1084,7aa0af2fb4391c6125bd20fd97c90fdefdbbd5db72f3b051975cf2a979daab80,selected,V2,0.0009863905422387628,0.0009863905422387625,2.168404344971009e-19
b1_s17013_m2_hajek_fp64,1,17013,m2_hajek,1084,7aa0af2fb4391c6125bd20fd97c90fdefdbbd5db72f3b051975cf2a979daab80,selected,V3,0.0006395522637686888,0.0006395522637686887,1.0842021724855044e-19
b1_s17013_m2_hajek_fp64,1,17013,m2_hajek,1084,7aa0af2fb4391c6125bd20fd97c90fdefdbbd5db72f3b051975cf2a979daab80,selected,V4,0.0026207936085707153,0.0026207936085707157,4.336808689942018e-19
b1_s17013_m2_hajek_fp64,1,17013,m2_hajek,1084,7aa0af2fb4391c6125bd20fd97c90fdefdbbd5db72f3b051975cf2a979daab80,oracle_support,V1,2.3427312016353494e-05,2.342731201635349e-05,3.3881317890172014e-21
b1_s17013_m2_hajek_fp64,1,17013,m2_hajek,1084,7aa0af2fb4391c6125bd20fd97c90fdefdbbd5db72f3b051975cf2a979daab80,oracle_support,V2,6.941062764645476e-05,6.941062764645476e-05,0.0
b1_s17013_m2_hajek_fp64,1,17013,m2_hajek,1084,7aa0af2fb4391c6125bd20fd97c90fdefdbbd5db72f3b051975cf2a979daab80,oracle_support,V3,2.275665323813099e-05,2.2756653238130987e-05,3.3881317890172014e-21
b1_s17013_m2_hajek_fp64,1,17013,m2_hajek,1084,7aa0af2fb4391c6125bd20fd97c90fdefdbbd5db72f3b051975cf2a979daab80,oracle_support,V4,0.0001054742119108099,0.00010547421191080992,1.3552527156068805e-20
b1_s17013_m2_hajek_fp64,1,17013,m2_hajek,1084,7aa0af2fb4391c6125bd20fd97c90fdefdbbd5db72f3b051975cf2a979daab80,median,V1,0.04804420840421219,0.04804420840421219,0.0
b1_s17013_m2_hajek_fp64,1,17013,m2_hajek,1084,7aa0af2fb4391c6125bd20fd97c90fdefdbbd5db72f3b051975cf2a979daab80,median,V2,0.1431664401535116,0.14316644015351157,2.7755575615628914e-17
b1_s17013_m2_hajek_fp64,1,17013,m2_hajek,1084,7aa0af2fb4391c6125bd20fd97c90fdefdbbd5db72f3b051975cf2a979daab80,median,V3,0.04665686695541454,0.04665686695541453,6.938893903907228e-18
b1_s17013_m2_hajek_fp64,1,17013,m2_hajek,1084,7aa0af2fb4391c6125bd20fd97c90fdefdbbd5db72f3b051975cf2a979daab80,median,V4,0.21776846858703347,0.21776846858703347,0.0
b1_s17014_h_both_fp64,1,17014,h_both,1083,f4e79e133206d3efe3baeb57b191e01890882eed4bbd8309adc921c6e18a318f,selected,V1,0.005095215852255097,0.005095215852255098,8.673617379884035e-19
b1_s17014_h_both_fp64,1,17014,h_both,1083,f4e79e133206d3efe3baeb57b191e01890882eed4bbd8309adc921c6e18a318f,selected,V2,0.016944590007854754,0.016944590007854754,0.0
b1_s17014_h_both_fp64,1,17014,h_both,1083,f4e79e133206d3efe3baeb57b191e01890882eed4bbd8309adc921c6e18a318f,selected,V3,0.014185173465004983,0.014185173465004981,1.734723475976807e-18
b1_s17014_h_both_fp64,1,17014,h_both,1083,f4e79e133206d3efe3baeb57b191e01890882eed4bbd8309adc921c6e18a318f,selected,V4,0.03012958066249662,0.030129580662496633,1.3877787807814457e-17
b1_s17014_h_both_fp64,1,17014,h_both,1083,f4e79e133206d3efe3baeb57b191e01890882eed4bbd8309adc921c6e18a318f,oracle_support,V1,0.00016867118814181583,0.0001686711881418159,8.131516293641283e-20
b1_s17014_h_both_fp64,1,17014,h_both,1083,f4e79e133206d3efe3baeb57b191e01890882eed4bbd8309adc921c6e18a318f,oracle_support,V2,0.0004757776004815963,0.0004757776004815964,1.0842021724855044e-19
b1_s17014_h_both_fp64,1,17014,h_both,1083,f4e79e133206d3efe3baeb57b191e01890882eed4bbd8309adc921c6e18a318f,oracle_support,V3,0.0001641920937472119,0.00016419209374721183,5.421010862427522e-20
b1_s17014_h_both_fp64,1,17014,h_both,1083,f4e79e133206d3efe3baeb57b191e01890882eed4bbd8309adc921c6e18a318f,oracle_support,V4,0.0007166336115755296,0.0007166336115755299,2.168404344971009e-19
b1_s17014_h_both_fp64,1,17014,h_both,1083,f4e79e133206d3efe3baeb57b191e01890882eed4bbd8309adc921c6e18a318f,median,V1,0.047930444559816446,0.04793044455981645,6.938893903907228e-18
b1_s17014_h_both_fp64,1,17014,h_both,1083,f4e79e133206d3efe3baeb57b191e01890882eed4bbd8309adc921c6e18a318f,median,V2,0.14306404392814484,0.1430640439281448,2.7755575615628914e-17
b1_s17014_h_both_fp64,1,17014,h_both,1083,f4e79e133206d3efe3baeb57b191e01890882eed4bbd8309adc921c6e18a318f,median,V3,0.04654293731624336,0.046542937316243344,1.3877787807814457e-17
b1_s17014_h_both_fp64,1,17014,h_both,1083,f4e79e133206d3efe3baeb57b191e01890882eed4bbd8309adc921c6e18a318f,median,V4,0.21767498770587623,0.21767498770587626,2.7755575615628914e-17
b1_s17014_m2_hajek_fp64,1,17014,m2_hajek,1083,18ba5d5c63082a6e68082cd383b5f6b313903112828670217c517a2dc5c09358,selected,V1,0.013552425959249909,0.01355242595924991,1.734723475976807e-18
b1_s17014_m2_hajek_fp64,1,17014,m2_hajek,1083,18ba5d5c63082a6e68082cd383b5f6b313903112828670217c517a2dc5c09358,selected,V2,0.040383404047451305,0.040383404047451305,0.0
b1_s17014_m2_hajek_fp64,1,17014,m2_hajek,1083,18ba5d5c63082a6e68082cd383b5f6b313903112828670217c517a2dc5c09358,selected,V3,0.043601035892978056,0.04360103589297805,6.938893903907228e-18
b1_s17014_m2_hajek_fp64,1,17014,m2_hajek,1083,18ba5d5c63082a6e68082cd383b5f6b313903112828670217c517a2dc5c09358,selected,V4,0.053849513642039035,0.05384951364203906,2.7755575615628914e-17
b1_s17014_m2_hajek_fp64,1,17014,m2_hajek,1083,18ba5d5c63082a6e68082cd383b5f6b313903112828670217c517a2dc5c09358,oracle_support,V1,0.001776686770406633,0.0017766867704066332,2.168404344971009e-19
b1_s17014_m2_hajek_fp64,1,17014,m2_hajek,1083,18ba5d5c63082a6e68082cd383b5f6b313903112828670217c517a2dc5c09358,oracle_support,V2,0.00507712038594423,0.005077120385944229,8.673617379884035e-19
b1_s17014_m2_hajek_fp64,1,17014,m2_hajek,1083,18ba5d5c63082a6e68082cd383b5f6b313903112828670217c517a2dc5c09358,oracle_support,V3,0.0017285505117251914,0.0017285505117251908,6.505213034913027e-19
b1_s17014_m2_hajek_fp64,1,17014,m2_hajek,1083,18ba5d5c63082a6e68082cd383b5f6b313903112828670217c517a2dc5c09358,oracle_support,V4,0.007665569352093513,0.007665569352093513,0.0
b1_s17014_m2_hajek_fp64,1,17014,m2_hajek,1083,18ba5d5c63082a6e68082cd383b5f6b313903112828670217c517a2dc5c09358,median,V1,0.04848072871310356,0.04848072871310358,1.3877787807814457e-17
b1_s17014_m2_hajek_fp64,1,17014,m2_hajek,1083,18ba5d5c63082a6e68082cd383b5f6b313903112828670217c517a2dc5c09358,median,V2,0.14355934206504437,0.1435593420650444,2.7755575615628914e-17
b1_s17014_m2_hajek_fp64,1,17014,m2_hajek,1083,18ba5d5c63082a6e68082cd383b5f6b313903112828670217c517a2dc5c09358,median,V3,0.04709402343115645,0.047094023431156436,1.3877787807814457e-17
b1_s17014_m2_hajek_fp64,1,17014,m2_hajek,1083,18ba5d5c63082a6e68082cd383b5f6b313903112828670217c517a2dc5c09358,median,V4,0.21812716166157692,0.21812716166157697,5.551115123125783e-17
b1_s17015_h_both_fp64,1,17015,h_both,1111,5384867dc4a4f9ab0f5f12ad046daa6035838e40fa435e0bf302ca651ee20472,selected,V1,0.0013554398896097918,0.001355439889609792,2.168404344971009e-19
b1_s17015_h_both_fp64,1,17015,h_both,1111,5384867dc4a4f9ab0f5f12ad046daa6035838e40fa435e0bf302ca651ee20472,selected,V2,0.0015307843042336117,0.0015307843042336115,2.168404344971009e-19
b1_s17015_h_both_fp64,1,17015,h_both,1111,5384867dc4a4f9ab0f5f12ad046daa6035838e40fa435e0bf302ca651ee20472,selected,V3,0.004995598089966416,0.004995598089966415,8.673617379884035e-19
b1_s17015_h_both_fp64,1,17015,h_both,1111,5384867dc4a4f9ab0f5f12ad046daa6035838e40fa435e0bf302ca651ee20472,selected,V4,0.0028896595887343036,0.0028896595887343045,8.673617379884035e-19
b1_s17015_h_both_fp64,1,17015,h_both,1111,5384867dc4a4f9ab0f5f12ad046daa6035838e40fa435e0bf302ca651ee20472,oracle_support,V1,1.7367320609177104e-05,1.736732060917711e-05,6.776263578034403e-21
b1_s17015_h_both_fp64,1,17015,h_both,1111,5384867dc4a4f9ab0f5f12ad046daa6035838e40fa435e0bf302ca651ee20472,oracle_support,V2,3.092891401442706e-05,3.092891401442706e-05,0.0
b1_s17015_h_both_fp64,1,17015,h_both,1111,5384867dc4a4f9ab0f5f12ad046daa6035838e40fa435e0bf302ca651ee20472,oracle_support,V3,1.7169527093435845e-05,1.716952709343584e-05,3.3881317890172014e-21
b1_s17015_h_both_fp64,1,17015,h_both,1111,5384867dc4a4f9ab0f5f12ad046daa6035838e40fa435e0bf302ca651ee20472,oracle_support,V4,4.1564938403434986e-05,4.156493840343499e-05,6.776263578034403e-21
b1_s17015_h_both_fp64,1,17015,h_both,1111,5384867dc4a4f9ab0f5f12ad046daa6035838e40fa435e0bf302ca651ee20472,median,V1,0.04796253970995522,0.04796253970995522,0.0
b1_s17015_h_both_fp64,1,17015,h_both,1111,5384867dc4a4f9ab0f5f12ad046daa6035838e40fa435e0bf302ca651ee20472,median,V2,0.14309293203617462,0.1430929320361746,2.7755575615628914e-17
b1_s17015_h_both_fp64,1,17015,h_both,1111,5384867dc4a4f9ab0f5f12ad046daa6035838e40fa435e0bf302ca651ee20472,median,V3,0.046575079240541675,0.046575079240541675,0.0
b1_s17015_h_both_fp64,1,17015,h_both,1111,5384867dc4a4f9ab0f5f12ad046daa6035838e40fa435e0bf302ca651ee20472,median,V4,0.21770136060960302,0.2177013606096031,8.326672684688674e-17
b1_s17015_m2_hajek_fp64,1,17015,m2_hajek,1111,c80cfe830523a995d3fbba16f176663de8357eeb991e432e3ce6b30d9e4954c8,selected,V1,0.0014858484429481245,0.0014858484429481247,2.168404344971009e-19
b1_s17015_m2_hajek_fp64,1,17015,m2_hajek,1111,c80cfe830523a995d3fbba16f176663de8357eeb991e432e3ce6b30d9e4954c8,selected,V2,0.0024061395381272032,0.0024061395381272024,8.673617379884035e-19
b1_s17015_m2_hajek_fp64,1,17015,m2_hajek,1111,c80cfe830523a995d3fbba16f176663de8357eeb991e432e3ce6b30d9e4954c8,selected,V3,0.006461529082228704,0.006461529082228701,2.6020852139652106e-18
b1_s17015_m2_hajek_fp64,1,17015,m2_hajek,1111,c80cfe830523a995d3fbba16f176663de8357eeb991e432e3ce6b30d9e4954c8,selected,V4,0.006823759817892961,0.006823759817892963,1.734723475976807e-18
b1_s17015_m2_hajek_fp64,1,17015,m2_hajek,1111,c80cfe830523a995d3fbba16f176663de8357eeb991e432e3ce6b30d9e4954c8,oracle_support,V1,2.731733440141554e-05,2.7317334401415544e-05,3.3881317890172014e-21
b1_s17015_m2_hajek_fp64,1,17015,m2_hajek,1111,c80cfe830523a995d3fbba16f176663de8357eeb991e432e3ce6b30d9e4954c8,oracle_support,V2,5.8457424859494583e-05,5.845742485949459e-05,6.776263578034403e-21
b1_s17015_m2_hajek_fp64,1,17015,m2_hajek,1111,c80cfe830523a995d3fbba16f176663de8357eeb991e432e3ce6b30d9e4954c8,oracle_support,V3,2.6863161518617088e-05,2.686316151861708e-05,6.776263578034403e-21
b1_s17015_m2_hajek_fp64,1,17015,m2_hajek,1111,c80cfe830523a995d3fbba16f176663de8357eeb991e432e3ce6b30d9e4954c8,oracle_support,V4,8.28798324402879e-05,8.287983244028792e-05,1.3552527156068805e-20
b1_s17015_m2_hajek_fp64,1,17015,m2_hajek,1111,c80cfe830523a995d3fbba16f176663de8357eeb991e432e3ce6b30d9e4954c8,median,V1,0.047953007312667495,0.04795300731266751,1.3877787807814457e-17
b1_s17015_m2_hajek_fp64,1,17015,m2_hajek,1111,c80cfe830523a995d3fbba16f176663de8357eeb991e432e3ce6b30d9e4954c8,median,V2,0.14308435214415233,0.14308435214415233,0.0
b1_s17015_m2_hajek_fp64,1,17015,m2_hajek,1111,c80cfe830523a995d3fbba16f176663de8357eeb991e432e3ce6b30d9e4954c8,median,V3,0.0465655329511279,0.046565532951127885,1.3877787807814457e-17
b1_s17015_m2_hajek_fp64,1,17015,m2_hajek,1111,c80cfe830523a995d3fbba16f176663de8357eeb991e432e3ce6b30d9e4954c8,median,V4,0.2176935277440496,0.21769352774404963,2.7755575615628914e-17
b1_s17016_h_both_fp64,1,17016,h_both,1088,7537e1cdd6cafe058f13151992f8a13e1ee4fc262573887682d9323175af6ff9,selected,V1,0.0011663147720625208,0.0011663147720625206,2.168404344971009e-19
b1_s17016_h_both_fp64,1,17016,h_both,1088,7537e1cdd6cafe058f13151992f8a13e1ee4fc262573887682d9323175af6ff9,selected,V2,0.0023776479286023357,0.0023776479286023357,0.0
b1_s17016_h_both_fp64,1,17016,h_both,1088,7537e1cdd6cafe058f13151992f8a13e1ee4fc262573887682d9323175af6ff9,selected,V3,0.002628844723865039,0.0026288447238650386,4.336808689942018e-19
b1_s17016_h_both_fp64,1,17016,h_both,1088,7537e1cdd6cafe058f13151992f8a13e1ee4fc262573887682d9323175af6ff9,selected,V4,0.01255507998953746,0.012555079989537463,3.469446951953614e-18
b1_s17016_h_both_fp64,1,17016,h_both,1088,7537e1cdd6cafe058f13151992f8a13e1ee4fc262573887682d9323175af6ff9,oracle_support,V1,9.921379436448633e-06,9.921379436448634e-06,1.6940658945086007e-21
b1_s17016_h_both_fp64,1,17016,h_both,1088,7537e1cdd6cafe058f13151992f8a13e1ee4fc262573887682d9323175af6ff9,oracle_support,V2,2.9231530213298974e-05,2.9231530213298974e-05,0.0
b1_s17016_h_both_fp64,1,17016,h_both,1088,7537e1cdd6cafe058f13151992f8a13e1ee4fc262573887682d9323175af6ff9,oracle_support,V3,9.639744196583097e-06,9.639744196583095e-06,1.6940658945086007e-21
b1_s17016_h_both_fp64,1,17016,h_both,1088,7537e1cdd6cafe058f13151992f8a13e1ee4fc262573887682d9323175af6ff9,oracle_support,V4,4.437600686000927e-05,4.437600686000928e-05,1.3552527156068805e-20
b1_s17016_h_both_fp64,1,17016,h_both,1088,7537e1cdd6cafe058f13151992f8a13e1ee4fc262573887682d9323175af6ff9,median,V1,0.04796873320268788,0.04796873320268789,6.938893903907228e-18
b1_s17016_h_both_fp64,1,17016,h_both,1088,7537e1cdd6cafe058f13151992f8a13e1ee4fc262573887682d9323175af6ff9,median,V2,0.14309850665683752,0.14309850665683754,2.7755575615628914e-17
b1_s17016_h_both_fp64,1,17016,h_both,1088,7537e1cdd6cafe058f13151992f8a13e1ee4fc262573887682d9323175af6ff9,median,V3,0.046581281759417434,0.04658128175941742,1.3877787807814457e-17
b1_s17016_h_both_fp64,1,17016,h_both,1088,7537e1cdd6cafe058f13151992f8a13e1ee4fc262573887682d9323175af6ff9,median,V4,0.21770644986411242,0.21770644986411244,2.7755575615628914e-17
b1_s17016_m2_hajek_fp64,1,17016,m2_hajek,1088,a1c4a94ee28bf0839ac0d034bca634bda6067d51a19cc247655d2480fb766ea9,selected,V1,0.0014305326016016506,0.0014305326016016509,2.168404344971009e-19
b1_s17016_m2_hajek_fp64,1,17016,m2_hajek,1088,a1c4a94ee28bf0839ac0d034bca634bda6067d51a19cc247655d2480fb766ea9,selected,V2,0.0030492503666333637,0.003049250366633364,4.336808689942018e-19
b1_s17016_m2_hajek_fp64,1,17016,m2_hajek,1088,a1c4a94ee28bf0839ac0d034bca634bda6067d51a19cc247655d2480fb766ea9,selected,V3,0.003682721228300801,0.0036827212283008005,4.336808689942018e-19
b1_s17016_m2_hajek_fp64,1,17016,m2_hajek,1088,a1c4a94ee28bf0839ac0d034bca634bda6067d51a19cc247655d2480fb766ea9,selected,V4,0.014695694074218118,0.01469569407421812,1.734723475976807e-18
b1_s17016_m2_hajek_fp64,1,17016,m2_hajek,1088,a1c4a94ee28bf0839ac0d034bca634bda6067d51a19cc247655d2480fb766ea9,oracle_support,V1,1.2135831457546745e-05,1.2135831457546745e-05,0.0
b1_s17016_m2_hajek_fp64,1,17016,m2_hajek,1088,a1c4a94ee28bf0839ac0d034bca634bda6067d51a19cc247655d2480fb766ea9,oracle_support,V2,3.5836024887433816e-05,3.583602488743381e-05,6.776263578034403e-21
b1_s17016_m2_hajek_fp64,1,17016,m2_hajek,1088,a1c4a94ee28bf0839ac0d034bca634bda6067d51a19cc247655d2480fb766ea9,oracle_support,V3,1.1790168197916097e-05,1.1790168197916094e-05,3.3881317890172014e-21
b1_s17016_m2_hajek_fp64,1,17016,m2_hajek,1088,a1c4a94ee28bf0839ac0d034bca634bda6067d51a19cc247655d2480fb766ea9,oracle_support,V4,5.4423504087841236e-05,5.4423504087841236e-05,0.0
b1_s17016_m2_hajek_fp64,1,17016,m2_hajek,1088,a1c4a94ee28bf0839ac0d034bca634bda6067d51a19cc247655d2480fb766ea9,median,V1,0.04797253224723165,0.04797253224723166,6.938893903907228e-18
b1_s17016_m2_hajek_fp64,1,17016,m2_hajek,1088,a1c4a94ee28bf0839ac0d034bca634bda6067d51a19cc247655d2480fb766ea9,median,V2,0.14310192608964017,0.1431019260896402,2.7755575615628914e-17
b1_s17016_m2_hajek_fp64,1,17016,m2_hajek,1088,a1c4a94ee28bf0839ac0d034bca634bda6067d51a19cc247655d2480fb766ea9,median,V3,0.04658508634053339,0.046585086340533384,6.938893903907228e-18
b1_s17016_m2_hajek_fp64,1,17016,m2_hajek,1088,a1c4a94ee28bf0839ac0d034bca634bda6067d51a19cc247655d2480fb766ea9,median,V4,0.21770957157675666,0.21770957157675672,5.551115123125783e-17
b1_s17017_h_both_fp64,1,17017,h_both,1081,ecd957cc5d3a7489438752aa222bb12e8b182ac0aec6498bc13f2895aec0b0b6,selected,V1,0.0020689207488219746,0.0020689207488219746,0.0
b1_s17017_h_both_fp64,1,17017,h_both,1081,ecd957cc5d3a7489438752aa222bb12e8b182ac0aec6498bc13f2895aec0b0b6,selected,V2,0.005323082117875764,0.005323082117875763,8.673617379884035e-19
b1_s17017_h_both_fp64,1,17017,h_both,1081,ecd957cc5d3a7489438752aa222bb12e8b182ac0aec6498bc13f2895aec0b0b6,selected,V3,0.004411431661388265,0.004411431661388264,8.673617379884035e-19
b1_s17017_h_both_fp64,1,17017,h_both,1081,ecd957cc5d3a7489438752aa222bb12e8b182ac0aec6498bc13f2895aec0b0b6,selected,V4,0.026735264047477496,0.02673526404747751,1.3877787807814457e-17
b1_s17017_h_both_fp64,1,17017,h_both,1081,ecd957cc5d3a7489438752aa222bb12e8b182ac0aec6498bc13f2895aec0b0b6,oracle_support,V1,0.0001760658091676276,0.00017606580916762764,2.710505431213761e-20
b1_s17017_h_both_fp64,1,17017,h_both,1081,ecd957cc5d3a7489438752aa222bb12e8b182ac0aec6498bc13f2895aec0b0b6,oracle_support,V2,0.00019877241343151634,0.00019877241343151634,0.0
b1_s17017_h_both_fp64,1,17017,h_both,1081,ecd957cc5d3a7489438752aa222bb12e8b182ac0aec6498bc13f2895aec0b0b6,oracle_support,V3,0.00017573463723571028,0.0001757346372357102,8.131516293641283e-20
b1_s17017_h_both_fp64,1,17017,h_both,1081,ecd957cc5d3a7489438752aa222bb12e8b182ac0aec6498bc13f2895aec0b0b6,oracle_support,V4,0.00021658064506960075,0.00021658064506960083,8.131516293641283e-20
b1_s17017_h_both_fp64,1,17017,h_both,1081,ecd957cc5d3a7489438752aa222bb12e8b182ac0aec6498bc13f2895aec0b0b6,median,V1,0.047993488982510324,0.04799348898251033,6.938893903907228e-18
b1_s17017_h_both_fp64,1,17017,h_both,1081,ecd957cc5d3a7489438752aa222bb12e8b182ac0aec6498bc13f2895aec0b0b6,median,V2,0.14312078876609022,0.1431207887660902,2.7755575615628914e-17
b1_s17017_h_both_fp64,1,17017,h_both,1081,ecd957cc5d3a7489438752aa222bb12e8b182ac0aec6498bc13f2895aec0b0b6,median,V3,0.04660607361730121,0.0466060736173012,6.938893903907228e-18
b1_s17017_h_both_fp64,1,17017,h_both,1081,ecd957cc5d3a7489438752aa222bb12e8b182ac0aec6498bc13f2895aec0b0b6,median,V4,0.21772679193433536,0.21772679193433545,8.326672684688674e-17
b1_s17017_m2_hajek_fp64,1,17017,m2_hajek,1081,8fd23c3c8b9e181e0a9b55c2bf573f4b9a4a37cc9f2b4d6c471c9439a156505f,selected,V1,0.002774856915767654,0.0027748569157676544,4.336808689942018e-19
b1_s17017_m2_hajek_fp64,1,17017,m2_hajek,1081,8fd23c3c8b9e181e0a9b55c2bf573f4b9a4a37cc9f2b4d6c471c9439a156505f,selected,V2,0.005710699921035533,0.005710699921035533,0.0
b1_s17017_m2_hajek_fp64,1,17017,m2_hajek,1081,8fd23c3c8b9e181e0a9b55c2bf573f4b9a4a37cc9f2b4d6c471c9439a156505f,selected,V3,0.006996941040236037,0.006996941040236035,2.6020852139652106e-18
b1_s17017_m2_hajek_fp64,1,17017,m2_hajek,1081,8fd23c3c8b9e181e0a9b55c2bf573f4b9a4a37cc9f2b4d6c471c9439a156505f,selected,V4,0.010244433943130196,0.010244433943130196,0.0
b1_s17017_m2_hajek_fp64,1,17017,m2_hajek,1081,8fd23c3c8b9e181e0a9b55c2bf573f4b9a4a37cc9f2b4d6c471c9439a156505f,oracle_support,V1,0.0002876121055312984,0.0002876121055312985,1.0842021724855044e-19
b1_s17017_m2_hajek_fp64,1,17017,m2_hajek,1081,8fd23c3c8b9e181e0a9b55c2bf573f4b9a4a37cc9f2b4d6c471c9439a156505f,oracle_support,V2,0.0006662710797250394,0.0006662710797250394,0.0
b1_s17017_m2_hajek_fp64,1,17017,m2_hajek,1081,8fd23c3c8b9e181e0a9b55c2bf573f4b9a4a37cc9f2b4d6c471c9439a156505f,oracle_support,V3,0.0002820894292841442,0.00028208942928414416,5.421010862427522e-20
b1_s17017_m2_hajek_fp64,1,17017,m2_hajek,1081,8fd23c3c8b9e181e0a9b55c2bf573f4b9a4a37cc9f2b4d6c471c9439a156505f,oracle_support,V4,0.0009632440064522065,0.000963244006452207,4.336808689942018e-19
b1_s17017_m2_hajek_fp64,1,17017,m2_hajek,1081,8fd23c3c8b9e181e0a9b55c2bf573f4b9a4a37cc9f2b4d6c471c9439a156505f,median,V1,0.047940787866865425,0.04794078786686543,6.938893903907228e-18
b1_s17017_m2_hajek_fp64,1,17017,m2_hajek,1081,8fd23c3c8b9e181e0a9b55c2bf573f4b9a4a37cc9f2b4d6c471c9439a156505f,median,V2,0.1430733537014322,0.14307335370143223,2.7755575615628914e-17
b1_s17017_m2_hajek_fp64,1,17017,m2_hajek,1081,8fd23c3c8b9e181e0a9b55c2bf573f4b9a4a37cc9f2b4d6c471c9439a156505f,median,V3,0.04655329569720512,0.046553295697205115,6.938893903907228e-18
b1_s17017_m2_hajek_fp64,1,17017,m2_hajek,1081,8fd23c3c8b9e181e0a9b55c2bf573f4b9a4a37cc9f2b4d6c471c9439a156505f,median,V4,0.21768348690403674,0.21768348690403674,0.0
b1_s17018_h_both_fp64,1,17018,h_both,1101,83fac5a6e6ee3932e212a2c461bdcb415cda7dac65296789e3681d945886d291,selected,V1,0.001620752014696578,0.0016207520146965778,2.168404344971009e-19
b1_s17018_h_both_fp64,1,17018,h_both,1101,83fac5a6e6ee3932e212a2c461bdcb415cda7dac65296789e3681d945886d291,selected,V2,0.00574924512967115,0.00574924512967115,0.0
b1_s17018_h_both_fp64,1,17018,h_both,1101,83fac5a6e6ee3932e212a2c461bdcb415cda7dac65296789e3681d945886d291,selected,V3,0.005406310356602496,0.005406310356602496,0.0
b1_s17018_h_both_fp64,1,17018,h_both,1101,83fac5a6e6ee3932e212a2c461bdcb415cda7dac65296789e3681d945886d291,selected,V4,0.016132135149450024,0.016132135149450028,3.469446951953614e-18
b1_s17018_h_both_fp64,1,17018,h_both,1101,83fac5a6e6ee3932e212a2c461bdcb415cda7dac65296789e3681d945886d291,oracle_support,V1,8.599192590734835e-05,8.599192590734836e-05,1.3552527156068805e-20
b1_s17018_h_both_fp64,1,17018,h_both,1101,83fac5a6e6ee3932e212a2c461bdcb415cda7dac65296789e3681d945886d291,oracle_support,V2,0.00022211495312014198,0.00022211495312014198,0.0
b1_s17018_h_both_fp64,1,17018,h_both,1101,83fac5a6e6ee3932e212a2c461bdcb415cda7dac65296789e3681d945886d291,oracle_support,V3,8.400659488309483e-05,8.40065948830948e-05,2.710505431213761e-20
b1_s17018_h_both_fp64,1,17018,h_both,1101,83fac5a6e6ee3932e212a2c461bdcb415cda7dac65296789e3681d945886d291,oracle_support,V4,0.0003288728977124235,0.0003288728977124237,1.6263032587282567e-19
b1_s17018_h_both_fp64,1,17018,h_both,1101,83fac5a6e6ee3932e212a2c461bdcb415cda7dac65296789e3681d945886d291,median,V1,0.047932487353083676,0.047932487353083676,0.0
b1_s17018_h_both_fp64,1,17018,h_both,1101,83fac5a6e6ee3932e212a2c461bdcb415cda7dac65296789e3681d945886d291,median,V2,0.14306588259948086,0.1430658825994809,2.7755575615628914e-17
b1_s17018_h_both_fp64,1,17018,h_both,1101,83fac5a6e6ee3932e212a2c461bdcb415cda7dac65296789e3681d945886d291,median,V3,0.046544983086593966,0.046544983086593966,0.0
b1_s17018_h_both_fp64,1,17018,h_both,1101,83fac5a6e6ee3932e212a2c461bdcb415cda7dac65296789e3681d945886d291,median,V4,0.21767666628939863,0.2176766662893986,2.7755575615628914e-17
b1_s17018_m2_hajek_fp64,1,17018,m2_hajek,1101,e0159073945fa70d17aa8adbf01701a25457b847515ebac8d76244c53c6033ed,selected,V1,0.006169110768223878,0.0061691107682238806,2.6020852139652106e-18
b1_s17018_m2_hajek_fp64,1,17018,m2_hajek,1101,e0159073945fa70d17aa8adbf01701a25457b847515ebac8d76244c53c6033ed,selected,V2,0.01655170629217852,0.01655170629217852,0.0
b1_s17018_m2_hajek_fp64,1,17018,m2_hajek,1101,e0159073945fa70d17aa8adbf01701a25457b847515ebac8d76244c53c6033ed,selected,V3,0.043795589583607075,0.04379558958360706,1.3877787807814457e-17
b1_s17018_m2_hajek_fp64,1,17018,m2_hajek,1101,e0159073945fa70d17aa8adbf01701a25457b847515ebac8d76244c53c6033ed,selected,V4,0.04028088190804857,0.04028088190804857,0.0
b1_s17018_m2_hajek_fp64,1,17018,m2_hajek,1101,e0159073945fa70d17aa8adbf01701a25457b847515ebac8d76244c53c6033ed,oracle_support,V1,0.004729798939190109,0.00472979893919011,8.673617379884035e-19
b1_s17018_m2_hajek_fp64,1,17018,m2_hajek,1101,e0159073945fa70d17aa8adbf01701a25457b847515ebac8d76244c53c6033ed,oracle_support,V2,0.013992434247346341,0.013992434247346341,0.0
b1_s17018_m2_hajek_fp64,1,17018,m2_hajek,1101,e0159073945fa70d17aa8adbf01701a25457b847515ebac8d76244c53c6033ed,oracle_support,V3,0.004594704990574923,0.004594704990574922,8.673617379884035e-19
b1_s17018_m2_hajek_fp64,1,17018,m2_hajek,1101,e0159073945fa70d17aa8adbf01701a25457b847515ebac8d76244c53c6033ed,oracle_support,V4,0.021256891461193236,0.02125689146119324,3.469446951953614e-18
b1_s17018_m2_hajek_fp64,1,17018,m2_hajek,1101,e0159073945fa70d17aa8adbf01701a25457b847515ebac8d76244c53c6033ed,median,V1,0.048011310442309454,0.04801131044230946,6.938893903907228e-18
b1_s17018_m2_hajek_fp64,1,17018,m2_hajek,1101,e0159073945fa70d17aa8adbf01701a25457b847515ebac8d76244c53c6033ed,median,V2,0.14313682945303824,0.14313682945303824,0.0
b1_s17018_m2_hajek_fp64,1,17018,m2_hajek,1101,e0159073945fa70d17aa8adbf01701a25457b847515ebac8d76244c53c6033ed,median,V3,0.04662392104936721,0.046623921049367203,6.938893903907228e-18
b1_s17018_m2_hajek_fp64,1,17018,m2_hajek,1101,e0159073945fa70d17aa8adbf01701a25457b847515ebac8d76244c53c6033ed,median,V4,0.21774143600490442,0.21774143600490442,0.0
b1_s17019_h_both_fp64,1,17019,h_both,1096,565ce196179d7683115a95e8b1d7bab2ece7fd388cf0097b809a48339f6ae96a,selected,V1,0.00033867624153019504,0.00033867624153019514,1.0842021724855044e-19
b1_s17019_h_both_fp64,1,17019,h_both,1096,565ce196179d7683115a95e8b1d7bab2ece7fd388cf0097b809a48339f6ae96a,selected,V2,0.001062475556098343,0.0010624755560983427,2.168404344971009e-19
b1_s17019_h_both_fp64,1,17019,h_both,1096,565ce196179d7683115a95e8b1d7bab2ece7fd388cf0097b809a48339f6ae96a,selected,V3,0.001142448550958862,0.001142448550958862,0.0
b1_s17019_h_both_fp64,1,17019,h_both,1096,565ce196179d7683115a95e8b1d7bab2ece7fd388cf0097b809a48339f6ae96a,selected,V4,0.003875822746947965,0.0038758227469479654,4.336808689942018e-19
b1_s17019_h_both_fp64,1,17019,h_both,1096,565ce196179d7683115a95e8b1d7bab2ece7fd388cf0097b809a48339f6ae96a,oracle_support,V1,6.96403717679038e-06,6.96403717679038e-06,0.0
b1_s17019_h_both_fp64,1,17019,h_both,1096,565ce196179d7683115a95e8b1d7bab2ece7fd388cf0097b809a48339f6ae96a,oracle_support,V2,1.7923068418811294e-05,1.792306841881129e-05,3.3881317890172014e-21
b1_s17019_h_both_fp64,1,17019,h_both,1096,565ce196179d7683115a95e8b1d7bab2ece7fd388cf0097b809a48339f6ae96a,oracle_support,V3,6.804201584194156e-06,6.804201584194153e-06,2.541098841762901e-21
b1_s17019_h_both_fp64,1,17019,h_both,1096,565ce196179d7683115a95e8b1d7bab2ece7fd388cf0097b809a48339f6ae96a,oracle_support,V4,2.6517967269332776e-05,2.6517967269332786e-05,1.0164395367051604e-20
b1_s17019_h_both_fp64,1,17019,h_both,1096,565ce196179d7683115a95e8b1d7bab2ece7fd388cf0097b809a48339f6ae96a,median,V1,0.04800295550965197,0.04800295550965198,6.938893903907228e-18
b1_s17019_h_both_fp64,1,17019,h_both,1096,565ce196179d7683115a95e8b1d7bab2ece7fd388cf0097b809a48339f6ae96a,median,V2,0.1431293093699058,0.1431293093699058,0.0
b1_s17019_h_both_fp64,1,17019,h_both,1096,565ce196179d7683115a95e8b1d7bab2ece7fd388cf0097b809a48339f6ae96a,median,V3,0.04661555394057248,0.04661555394057246,2.0816681711721685e-17
b1_s17019_h_both_fp64,1,17019,h_both,1096,565ce196179d7683115a95e8b1d7bab2ece7fd388cf0097b809a48339f6ae96a,median,V4,0.2177345706737355,0.2177345706737355,0.0
b1_s17019_m2_hajek_fp64,1,17019,m2_hajek,1096,3fdc393dd4e5a30f70fd5a3f90f69f039e3d7905e89d2a749df5aadec3e13fbd,selected,V1,0.0004086008685329162,0.0004086008685329163,5.421010862427522e-20
b1_s17019_m2_hajek_fp64,1,17019,m2_hajek,1096,3fdc393dd4e5a30f70fd5a3f90f69f039e3d7905e89d2a749df5aadec3e13fbd,selected,V2,0.0019301797664922622,0.0019301797664922626,4.336808689942018e-19
b1_s17019_m2_hajek_fp64,1,17019,m2_hajek,1096,3fdc393dd4e5a30f70fd5a3f90f69f039e3d7905e89d2a749df5aadec3e13fbd,selected,V3,0.0024446386674316944,0.0024446386674316935,8.673617379884035e-19
b1_s17019_m2_hajek_fp64,1,17019,m2_hajek,1096,3fdc393dd4e5a30f70fd5a3f90f69f039e3d7905e89d2a749df5aadec3e13fbd,selected,V4,0.007300982426939948,0.007300982426939948,0.0
b1_s17019_m2_hajek_fp64,1,17019,m2_hajek,1096,3fdc393dd4e5a30f70fd5a3f90f69f039e3d7905e89d2a749df5aadec3e13fbd,oracle_support,V1,5.884184025166121e-06,5.884184025166122e-06,8.470329472543003e-22
b1_s17019_m2_hajek_fp64,1,17019,m2_hajek,1096,3fdc393dd4e5a30f70fd5a3f90f69f039e3d7905e89d2a749df5aadec3e13fbd,oracle_support,V2,9.037128499744745e-06,9.037128499744745e-06,0.0
b1_s17019_m2_hajek_fp64,1,17019,m2_hajek,1096,3fdc393dd4e5a30f70fd5a3f90f69f039e3d7905e89d2a749df5aadec3e13fbd,oracle_support,V3,5.838198870330074e-06,5.8381988703300724e-06,1.6940658945086007e-21
b1_s17019_m2_hajek_fp64,1,17019,m2_hajek,1096,3fdc393dd4e5a30f70fd5a3f90f69f039e3d7905e89d2a749df5aadec3e13fbd,oracle_support,V4,1.1509905357648764e-05,1.1509905357648766e-05,1.6940658945086007e-21
b1_s17019_m2_hajek_fp64,1,17019,m2_hajek,1096,3fdc393dd4e5a30f70fd5a3f90f69f039e3d7905e89d2a749df5aadec3e13fbd,median,V1,0.047928615074767464,0.04792861507476747,6.938893903907228e-18
b1_s17019_m2_hajek_fp64,1,17019,m2_hajek,1096,3fdc393dd4e5a30f70fd5a3f90f69f039e3d7905e89d2a749df5aadec3e13fbd,median,V2,0.14306239725064043,0.14306239725064046,2.7755575615628914e-17
b1_s17019_m2_hajek_fp64,1,17019,m2_hajek,1096,3fdc393dd4e5a30f70fd5a3f90f69f039e3d7905e89d2a749df5aadec3e13fbd,median,V3,0.04654110516497767,0.046541105164977656,1.3877787807814457e-17
b1_s17019_m2_hajek_fp64,1,17019,m2_hajek,1096,3fdc393dd4e5a30f70fd5a3f90f69f039e3d7905e89d2a749df5aadec3e13fbd,median,V4,0.217673484399836,0.21767348439983597,2.7755575615628914e-17
b2_s17110_h_both_fp64,2,17110,h_both,1113,49e62075b04364935fb73a4e1142a29492c5785dd237901ab8bcfa2fdcb4bc4c,selected,V1,0.0012554712867809338,0.0012554712867809338,0.0
b2_s17110_h_both_fp64,2,17110,h_both,1113,49e62075b04364935fb73a4e1142a29492c5785dd237901ab8bcfa2fdcb4bc4c,selected,V2,0.005796869643162264,0.005796869643162264,0.0
b2_s17110_h_both_fp64,2,17110,h_both,1113,49e62075b04364935fb73a4e1142a29492c5785dd237901ab8bcfa2fdcb4bc4c,selected,V3,0.002122952051012709,0.002122952051012708,8.673617379884035e-19
b2_s17110_h_both_fp64,2,17110,h_both,1113,49e62075b04364935fb73a4e1142a29492c5785dd237901ab8bcfa2fdcb4bc4c,selected,V4,0.00836627488567738,0.008366274885677382,1.734723475976807e-18
b2_s17110_h_both_fp64,2,17110,h_both,1113,49e62075b04364935fb73a4e1142a29492c5785dd237901ab8bcfa2fdcb4bc4c,oracle_support,V1,0.0001598386713992668,0.0001598386713992668,0.0
b2_s17110_h_both_fp64,2,17110,h_both,1113,49e62075b04364935fb73a4e1142a29492c5785dd237901ab8bcfa2fdcb4bc4c,oracle_support,V2,0.00015154440309976037,0.0001515444030997604,2.710505431213761e-20
b2_s17110_h_both_fp64,2,17110,h_both,1113,49e62075b04364935fb73a4e1142a29492c5785dd237901ab8bcfa2fdcb4bc4c,oracle_support,V3,0.0001599596418810115,0.00015995964188101141,8.131516293641283e-20
b2_s17110_h_both_fp64,2,17110,h_both,1113,49e62075b04364935fb73a4e1142a29492c5785dd237901ab8bcfa2fdcb4bc4c,oracle_support,V4,0.0001450394123301406,0.00014503941233014062,2.710505431213761e-20
b2_s17110_h_both_fp64,2,17110,h_both,1113,49e62075b04364935fb73a4e1142a29492c5785dd237901ab8bcfa2fdcb4bc4c,median,V1,0.04825212116187187,0.04825212116187187,0.0
b2_s17110_h_both_fp64,2,17110,h_both,1113,49e62075b04364935fb73a4e1142a29492c5785dd237901ab8bcfa2fdcb4bc4c,median,V2,0.14335357765491216,0.14335357765491216,0.0
b2_s17110_h_both_fp64,2,17110,h_both,1113,49e62075b04364935fb73a4e1142a29492c5785dd237901ab8bcfa2fdcb4bc4c,median,V3,0.046865082716626476,0.04686508271662647,6.938893903907228e-18
b2_s17110_h_both_fp64,2,17110,h_both,1113,49e62075b04364935fb73a4e1142a29492c5785dd237901ab8bcfa2fdcb4bc4c,median,V4,0.21793931256556717,0.2179393125655672,2.7755575615628914e-17
b2_s17110_m2_hajek_fp64,2,17110,m2_hajek,1113,e11baded9132b488d849973a3ea27c6af472167aa448885d98a1368f6d56c6e1,selected,V1,0.0015927079650939634,0.0015927079650939636,2.168404344971009e-19
b2_s17110_m2_hajek_fp64,2,17110,m2_hajek,1113,e11baded9132b488d849973a3ea27c6af472167aa448885d98a1368f6d56c6e1,selected,V2,0.00940961012760178,0.009409610127601782,1.734723475976807e-18
b2_s17110_m2_hajek_fp64,2,17110,m2_hajek,1113,e11baded9132b488d849973a3ea27c6af472167aa448885d98a1368f6d56c6e1,selected,V3,0.0030034171402539937,0.0030034171402539933,4.336808689942018e-19
b2_s17110_m2_hajek_fp64,2,17110,m2_hajek,1113,e11baded9132b488d849973a3ea27c6af472167aa448885d98a1368f6d56c6e1,selected,V4,0.014435710962357452,0.014435710962357455,3.469446951953614e-18
b2_s17110_m2_hajek_fp64,2,17110,m2_hajek,1113,e11baded9132b488d849973a3ea27c6af472167aa448885d98a1368f6d56c6e1,oracle_support,V1,0.00011781587869028034,0.00011781587869028034,0.0
b2_s17110_m2_hajek_fp64,2,17110,m2_hajek,1113,e11baded9132b488d849973a3ea27c6af472167aa448885d98a1368f6d56c6e1,oracle_support,V2,0.00013097995123223256,0.00013097995123223253,2.710505431213761e-20
b2_s17110_m2_hajek_fp64,2,17110,m2_hajek,1113,e11baded9132b488d849973a3ea27c6af472167aa448885d98a1368f6d56c6e1,oracle_support,V3,0.00011762388294820631,0.0001176238829482063,1.3552527156068805e-20
b2_s17110_m2_hajek_fp64,2,17110,m2_hajek,1113,e11baded9132b488d849973a3ea27c6af472167aa448885d98a1368f6d56c6e1,oracle_support,V4,0.00014130420977848067,0.00014130420977848067,0.0
b2_s17110_m2_hajek_fp64,2,17110,m2_hajek,1113,e11baded9132b488d849973a3ea27c6af472167aa448885d98a1368f6d56c6e1,median,V1,0.04795348935216079,0.04795348935216079,0.0
b2_s17110_m2_hajek_fp64,2,17110,m2_hajek,1113,e11baded9132b488d849973a3ea27c6af472167aa448885d98a1368f6d56c6e1,median,V2,0.14308478601683705,0.14308478601683702,2.7755575615628914e-17
b2_s17110_m2_hajek_fp64,2,17110,m2_hajek,1113,e11baded9132b488d849973a3ea27c6af472167aa448885d98a1368f6d56c6e1,median,V3,0.04656601569312584,0.04656601569312583,6.938893903907228e-18
b2_s17110_m2_hajek_fp64,2,17110,m2_hajek,1113,e11baded9132b488d849973a3ea27c6af472167aa448885d98a1368f6d56c6e1,median,V4,0.21769392384069022,0.2176939238406902,2.7755575615628914e-17
b2_s17111_h_both_fp64,2,17111,h_both,1130,22e99856dbd3ceeb91f62d1b6f8472b5156a033e26f64906e8bd12bc9a0afa35,selected,V1,0.001363141961179728,0.0013631419611797283,2.168404344971009e-19
b2_s17111_h_both_fp64,2,17111,h_both,1130,22e99856dbd3ceeb91f62d1b6f8472b5156a033e26f64906e8bd12bc9a0afa35,selected,V2,0.009348869528705624,0.009348869528705622,1.734723475976807e-18
b2_s17111_h_both_fp64,2,17111,h_both,1130,22e99856dbd3ceeb91f62d1b6f8472b5156a033e26f64906e8bd12bc9a0afa35,selected,V3,0.006233941645079467,0.006233941645079467,0.0
b2_s17111_h_both_fp64,2,17111,h_both,1130,22e99856dbd3ceeb91f62d1b6f8472b5156a033e26f64906e8bd12bc9a0afa35,selected,V4,0.03326423216376402,0.03326423216376402,0.0
b2_s17111_h_both_fp64,2,17111,h_both,1130,22e99856dbd3ceeb91f62d1b6f8472b5156a033e26f64906e8bd12bc9a0afa35,oracle_support,V1,0.00016384421929714773,0.00016384421929714778,5.421010862427522e-20
b2_s17111_h_both_fp64,2,17111,h_both,1130,22e99856dbd3ceeb91f62d1b6f8472b5156a033e26f64906e8bd12bc9a0afa35,oracle_support,V2,0.00015406747965587237,0.00015406747965587237,0.0
b2_s17111_h_both_fp64,2,17111,h_both,1130,22e99856dbd3ceeb91f62d1b6f8472b5156a033e26f64906e8bd12bc9a0afa35,oracle_support,V3,0.00016398681136935828,0.00016398681136935823,5.421010862427522e-20
b2_s17111_h_both_fp64,2,17111,h_both,1130,22e99856dbd3ceeb91f62d1b6f8472b5156a033e26f64906e8bd12bc9a0afa35,oracle_support,V4,0.00014639982304929063,0.00014639982304929066,2.710505431213761e-20
b2_s17111_h_both_fp64,2,17111,h_both,1130,22e99856dbd3ceeb91f62d1b6f8472b5156a033e26f64906e8bd12bc9a0afa35,median,V1,0.04824567301230462,0.048245673012304625,6.938893903907228e-18
b2_s17111_h_both_fp64,2,17111,h_both,1130,22e99856dbd3ceeb91f62d1b6f8472b5156a033e26f64906e8bd12bc9a0afa35,median,V2,0.14334777382347705,0.14334777382347705,0.0
b2_s17111_h_both_fp64,2,17111,h_both,1130,22e99856dbd3ceeb91f62d1b6f8472b5156a033e26f64906e8bd12bc9a0afa35,median,V3,0.04685862516978967,0.04685862516978967,0.0
b2_s17111_h_both_fp64,2,17111,h_both,1130,22e99856dbd3ceeb91f62d1b6f8472b5156a033e26f64906e8bd12bc9a0afa35,median,V4,0.2179340140570069,0.21793401405700688,2.7755575615628914e-17
b2_s17111_m2_hajek_fp64,2,17111,m2_hajek,1130,e04e32e9bbd1dfc24cb6db2faf9e5d7c5976290f9aa5fc5f1c944b5de62f0f3c,selected,V1,0.0012427440751585504,0.0012427440751585504,0.0
b2_s17111_m2_hajek_fp64,2,17111,m2_hajek,1130,e04e32e9bbd1dfc24cb6db2faf9e5d7c5976290f9aa5fc5f1c944b5de62f0f3c,selected,V2,0.00871222916327139,0.008712229163271388,1.734723475976807e-18
b2_s17111_m2_hajek_fp64,2,17111,m2_hajek,1130,e04e32e9bbd1dfc24cb6db2faf9e5d7c5976290f9aa5fc5f1c944b5de62f0f3c,selected,V3,0.00485999281010056,0.004859992810100557,2.6020852139652106e-18
b2_s17111_m2_hajek_fp64,2,17111,m2_hajek,1130,e04e32e9bbd1dfc24cb6db2faf9e5d7c5976290f9aa5fc5f1c944b5de62f0f3c,selected,V4,0.03421842648969947,0.034218426489699486,1.3877787807814457e-17
b2_s17111_m2_hajek_fp64,2,17111,m2_hajek,1130,e04e32e9bbd1dfc24cb6db2faf9e5d7c5976290f9aa5fc5f1c944b5de62f0f3c,oracle_support,V1,6.171745806288503e-05,6.171745806288505e-05,1.3552527156068805e-20
b2_s17111_m2_hajek_fp64,2,17111,m2_hajek,1130,e04e32e9bbd1dfc24cb6db2faf9e5d7c5976290f9aa5fc5f1c944b5de62f0f3c,oracle_support,V2,5.5553588534075046e-05,5.5553588534075046e-05,0.0
b2_s17111_m2_hajek_fp64,2,17111,m2_hajek,1130,e04e32e9bbd1dfc24cb6db2faf9e5d7c5976290f9aa5fc5f1c944b5de62f0f3c,oracle_support,V3,6.180735704364938e-05,6.180735704364939e-05,1.3552527156068805e-20
b2_s17111_m2_hajek_fp64,2,17111,m2_hajek,1130,e04e32e9bbd1dfc24cb6db2faf9e5d7c5976290f9aa5fc5f1c944b5de62f0f3c,oracle_support,V4,5.071941715907422e-05,5.071941715907422e-05,0.0
b2_s17111_m2_hajek_fp64,2,17111,m2_hajek,1130,e04e32e9bbd1dfc24cb6db2faf9e5d7c5976290f9aa5fc5f1c944b5de62f0f3c,median,V1,0.04794170165382154,0.047941701653821556,1.3877787807814457e-17
b2_s17111_m2_hajek_fp64,2,17111,m2_hajek,1130,e04e32e9bbd1dfc24cb6db2faf9e5d7c5976290f9aa5fc5f1c944b5de62f0f3c,median,V2,0.14307417618009924,0.14307417618009927,2.7755575615628914e-17
b2_s17111_m2_hajek_fp64,2,17111,m2_hajek,1130,e04e32e9bbd1dfc24cb6db2faf9e5d7c5976290f9aa5fc5f1c944b5de62f0f3c,median,V3,0.04655421081587699,0.04655421081587699,0.0
b2_s17111_m2_hajek_fp64,2,17111,m2_hajek,1130,e04e32e9bbd1dfc24cb6db2faf9e5d7c5976290f9aa5fc5f1c944b5de62f0f3c,median,V4,0.2176842377718568,0.21768423777185683,2.7755575615628914e-17
b2_s17112_h_both_fp64,2,17112,h_both,1099,90f854654c173a8d2b800b8394471865843bdf19385307aec8aa5c93246762a9,selected,V1,0.0007907628119391956,0.0007907628119391958,1.0842021724855044e-19
b2_s17112_h_both_fp64,2,17112,h_both,1099,90f854654c173a8d2b800b8394471865843bdf19385307aec8aa5c93246762a9,selected,V2,0.0019249400805957237,0.0019249400805957234,2.168404344971009e-19
b2_s17112_h_both_fp64,2,17112,h_both,1099,90f854654c173a8d2b800b8394471865843bdf19385307aec8aa5c93246762a9,selected,V3,0.001636422407253635,0.0016364224072536345,4.336808689942018e-19
b2_s17112_h_both_fp64,2,17112,h_both,1099,90f854654c173a8d2b800b8394471865843bdf19385307aec8aa5c93246762a9,selected,V4,0.016661606990420137,0.016661606990420137,0.0
b2_s17112_h_both_fp64,2,17112,h_both,1099,90f854654c173a8d2b800b8394471865843bdf19385307aec8aa5c93246762a9,oracle_support,V1,7.15869125729733e-05,7.158691257297331e-05,1.3552527156068805e-20
b2_s17112_h_both_fp64,2,17112,h_both,1099,90f854654c173a8d2b800b8394471865843bdf19385307aec8aa5c93246762a9,oracle_support,V2,6.527375765335909e-05,6.52737576533591e-05,1.3552527156068805e-20
b2_s17112_h_both_fp64,2,17112,h_both,1099,90f854654c173a8d2b800b8394471865843bdf19385307aec8aa5c93246762a9,oracle_support,V3,7.167898885557917e-05,7.167898885557917e-05,0.0
b2_s17112_h_both_fp64,2,17112,h_both,1099,90f854654c173a8d2b800b8394471865843bdf19385307aec8aa5c93246762a9,oracle_support,V4,6.0322505415507605e-05,6.032250541550763e-05,2.710505431213761e-20
b2_s17112_h_both_fp64,2,17112,h_both,1099,90f854654c173a8d2b800b8394471865843bdf19385307aec8aa5c93246762a9,median,V1,0.04812375695254044,0.04812375695254045,1.3877787807814457e-17
b2_s17112_h_both_fp64,2,17112,h_both,1099,90f854654c173a8d2b800b8394471865843bdf19385307aec8aa5c93246762a9,median,V2,0.1432380399761572,0.14323803997615722,2.7755575615628914e-17
b2_s17112_h_both_fp64,2,17112,h_both,1099,90f854654c173a8d2b800b8394471865843bdf19385307aec8aa5c93246762a9,median,V3,0.0467365314345447,0.04673653143454469,6.938893903907228e-18
b2_s17112_h_both_fp64,2,17112,h_both,1099,90f854654c173a8d2b800b8394471865843bdf19385307aec8aa5c93246762a9,median,V4,0.21783383441949103,0.2178338344194911,8.326672684688674e-17
b2_s17112_m2_hajek_fp64,2,17112,m2_hajek,1099,114129fbfd95d4b3d77019b3814fe79264f40efaa9cfef3423ac93d3c060ac5b,selected,V1,0.0004866756453327337,0.00048667564533273376,5.421010862427522e-20
b2_s17112_m2_hajek_fp64,2,17112,m2_hajek,1099,114129fbfd95d4b3d77019b3814fe79264f40efaa9cfef3423ac93d3c060ac5b,selected,V2,0.0012895045775393498,0.0012895045775393498,0.0
b2_s17112_m2_hajek_fp64,2,17112,m2_hajek,1099,114129fbfd95d4b3d77019b3814fe79264f40efaa9cfef3423ac93d3c060ac5b,selected,V3,0.001102706912920553,0.0011027069129205527,2.168404344971009e-19
b2_s17112_m2_hajek_fp64,2,17112,m2_hajek,1099,114129fbfd95d4b3d77019b3814fe79264f40efaa9cfef3423ac93d3c060ac5b,selected,V4,0.007632079449268728,0.007632079449268729,8.673617379884035e-19
b2_s17112_m2_hajek_fp64,2,17112,m2_hajek,1099,114129fbfd95d4b3d77019b3814fe79264f40efaa9cfef3423ac93d3c060ac5b,oracle_support,V1,3.351080545223975e-05,3.351080545223975e-05,0.0
b2_s17112_m2_hajek_fp64,2,17112,m2_hajek,1099,114129fbfd95d4b3d77019b3814fe79264f40efaa9cfef3423ac93d3c060ac5b,oracle_support,V2,6.815013585098334e-05,6.815013585098332e-05,1.3552527156068805e-20
b2_s17112_m2_hajek_fp64,2,17112,m2_hajek,1099,114129fbfd95d4b3d77019b3814fe79264f40efaa9cfef3423ac93d3c060ac5b,oracle_support,V3,3.300559675457763e-05,3.300559675457763e-05,0.0
b2_s17112_m2_hajek_fp64,2,17112,m2_hajek,1099,114129fbfd95d4b3d77019b3814fe79264f40efaa9cfef3423ac93d3c060ac5b,oracle_support,V4,9.531691131243356e-05,9.531691131243358e-05,1.3552527156068805e-20
b2_s17112_m2_hajek_fp64,2,17112,m2_hajek,1099,114129fbfd95d4b3d77019b3814fe79264f40efaa9cfef3423ac93d3c060ac5b,median,V1,0.04793066978558022,0.04793066978558023,6.938893903907228e-18
b2_s17112_m2_hajek_fp64,2,17112,m2_hajek,1099,114129fbfd95d4b3d77019b3814fe79264f40efaa9cfef3423ac93d3c060ac5b,median,V2,0.14306424664868572,0.1430642466486857,2.7755575615628914e-17
b2_s17112_m2_hajek_fp64,2,17112,m2_hajek,1099,114129fbfd95d4b3d77019b3814fe79264f40efaa9cfef3423ac93d3c060ac5b,median,V3,0.046543162870241954,0.04654316287024195,6.938893903907228e-18
b2_s17112_m2_hajek_fp64,2,17112,m2_hajek,1099,114129fbfd95d4b3d77019b3814fe79264f40efaa9cfef3423ac93d3c060ac5b,median,V4,0.21767517277612383,0.21767517277612392,8.326672684688674e-17
b2_s17113_h_both_fp64,2,17113,h_both,1104,4526a8cb7b95856cea4db2b728f23cbefabde830a56695682973e9c691652e51,selected,V1,0.0017888448589903623,0.0017888448589903625,2.168404344971009e-19
b2_s17113_h_both_fp64,2,17113,h_both,1104,4526a8cb7b95856cea4db2b728f23cbefabde830a56695682973e9c691652e51,selected,V2,0.006135250853167268,0.006135250853167268,0.0
b2_s17113_h_both_fp64,2,17113,h_both,1104,4526a8cb7b95856cea4db2b728f23cbefabde830a56695682973e9c691652e51,selected,V3,0.005984367935861605,0.005984367935861605,0.0
b2_s17113_h_both_fp64,2,17113,h_both,1104,4526a8cb7b95856cea4db2b728f23cbefabde830a56695682973e9c691652e51,selected,V4,0.007502722466915037,0.007502722466915037,0.0
b2_s17113_h_both_fp64,2,17113,h_both,1104,4526a8cb7b95856cea4db2b728f23cbefabde830a56695682973e9c691652e51,oracle_support,V1,0.0002802071373116013,0.0002802071373116013,0.0
b2_s17113_h_both_fp64,2,17113,h_both,1104,4526a8cb7b95856cea4db2b728f23cbefabde830a56695682973e9c691652e51,oracle_support,V2,0.0005026429655860956,0.0005026429655860955,1.0842021724855044e-19
b2_s17113_h_both_fp64,2,17113,h_both,1104,4526a8cb7b95856cea4db2b728f23cbefabde830a56695682973e9c691652e51,oracle_support,V3,0.0002769629488754407,0.00027696294887544063,5.421010862427522e-20
b2_s17113_h_both_fp64,2,17113,h_both,1104,4526a8cb7b95856cea4db2b728f23cbefabde830a56695682973e9c691652e51,oracle_support,V4,0.0006770939186430336,0.0006770939186430337,1.0842021724855044e-19
b2_s17113_h_both_fp64,2,17113,h_both,1104,4526a8cb7b95856cea4db2b728f23cbefabde830a56695682973e9c691652e51,median,V1,0.04815069005518286,0.048150690055182875,1.3877787807814457e-17
b2_s17113_h_both_fp64,2,17113,h_both,1104,4526a8cb7b95856cea4db2b728f23cbefabde830a56695682973e9c691652e51,median,V2,0.1432622818437088,0.1432622818437088,0.0
b2_s17113_h_both_fp64,2,17113,h_both,1104,4526a8cb7b95856cea4db2b728f23cbefabde830a56695682973e9c691652e51,median,V3,0.04676350378838972,0.04676350378838971,6.938893903907228e-18
b2_s17113_h_both_fp64,2,17113,h_both,1104,4526a8cb7b95856cea4db2b728f23cbefabde830a56695682973e9c691652e51,median,V4,0.2178559656175065,0.21785596561750645,5.551115123125783e-17
b2_s17113_m2_hajek_fp64,2,17113,m2_hajek,1104,d168bfc5c44ab5407ac13e56b3c056beb93b744eb71bdf98ec1728b819b1257d,selected,V1,0.0014347825113204154,0.0014347825113204156,2.168404344971009e-19
b2_s17113_m2_hajek_fp64,2,17113,m2_hajek,1104,d168bfc5c44ab5407ac13e56b3c056beb93b744eb71bdf98ec1728b819b1257d,selected,V2,0.005743513014871242,0.005743513014871242,0.0
b2_s17113_m2_hajek_fp64,2,17113,m2_hajek,1104,d168bfc5c44ab5407ac13e56b3c056beb93b744eb71bdf98ec1728b819b1257d,selected,V3,0.0036405086940998607,0.00364050869409986,8.673617379884035e-19
b2_s17113_m2_hajek_fp64,2,17113,m2_hajek,1104,d168bfc5c44ab5407ac13e56b3c056beb93b744eb71bdf98ec1728b819b1257d,selected,V4,0.008541696767476006,0.008541696767476006,0.0
b2_s17113_m2_hajek_fp64,2,17113,m2_hajek,1104,d168bfc5c44ab5407ac13e56b3c056beb93b744eb71bdf98ec1728b819b1257d,oracle_support,V1,0.00010440733203491056,0.00010440733203491057,1.3552527156068805e-20
b2_s17113_m2_hajek_fp64,2,17113,m2_hajek,1104,d168bfc5c44ab5407ac13e56b3c056beb93b744eb71bdf98ec1728b819b1257d,oracle_support,V2,0.00018345898366260154,0.00018345898366260157,2.710505431213761e-20
b2_s17113_m2_hajek_fp64,2,17113,m2_hajek,1104,d168bfc5c44ab5407ac13e56b3c056beb93b744eb71bdf98ec1728b819b1257d,oracle_support,V3,0.00010325437724314255,0.00010325437724314254,1.3552527156068805e-20
b2_s17113_m2_hajek_fp64,2,17113,m2_hajek,1104,d168bfc5c44ab5407ac13e56b3c056beb93b744eb71bdf98ec1728b819b1257d,oracle_support,V4,0.0002454572510917036,0.00024545725109170367,5.421010862427522e-20
b2_s17113_m2_hajek_fp64,2,17113,m2_hajek,1104,d168bfc5c44ab5407ac13e56b3c056beb93b744eb71bdf98ec1728b819b1257d,median,V1,0.04794028598392064,0.047940285983920645,6.938893903907228e-18
b2_s17113_m2_hajek_fp64,2,17113,m2_hajek,1104,d168bfc5c44ab5407ac13e56b3c056beb93b744eb71bdf98ec1728b819b1257d,median,V2,0.14307290196811223,0.14307290196811223,0.0
b2_s17113_m2_hajek_fp64,2,17113,m2_hajek,1104,d168bfc5c44ab5407ac13e56b3c056beb93b744eb71bdf98ec1728b819b1257d,median,V3,0.04655279308283667,0.046552793082836656,1.3877787807814457e-17
b2_s17113_m2_hajek_fp64,2,17113,m2_hajek,1104,d168bfc5c44ab5407ac13e56b3c056beb93b744eb71bdf98ec1728b819b1257d,median,V4,0.21768307450183494,0.21768307450183494,0.0
b2_s17114_h_both_fp64,2,17114,h_both,1112,6c4b46b77b33257491a980db577ce127692440579e7a9f2ee7afe8ca6a80d7bc,selected,V1,0.0006680170218139585,0.0006680170218139587,1.0842021724855044e-19
b2_s17114_h_both_fp64,2,17114,h_both,1112,6c4b46b77b33257491a980db577ce127692440579e7a9f2ee7afe8ca6a80d7bc,selected,V2,0.0007712726566442671,0.0007712726566442671,0.0
b2_s17114_h_both_fp64,2,17114,h_both,1112,6c4b46b77b33257491a980db577ce127692440579e7a9f2ee7afe8ca6a80d7bc,selected,V3,0.004828865105269702,0.004828865105269701,8.673617379884035e-19
b2_s17114_h_both_fp64,2,17114,h_both,1112,6c4b46b77b33257491a980db577ce127692440579e7a9f2ee7afe8ca6a80d7bc,selected,V4,0.0017467803531506885,0.0017467803531506885,0.0
b2_s17114_h_both_fp64,2,17114,h_both,1112,6c4b46b77b33257491a980db577ce127692440579e7a9f2ee7afe8ca6a80d7bc,oracle_support,V1,0.0002474949060425139,0.000247494906042514,5.421010862427522e-20
b2_s17114_h_both_fp64,2,17114,h_both,1112,6c4b46b77b33257491a980db577ce127692440579e7a9f2ee7afe8ca6a80d7bc,oracle_support,V2,0.0007255111590129364,0.0007255111590129365,1.0842021724855044e-19
b2_s17114_h_both_fp64,2,17114,h_both,1112,6c4b46b77b33257491a980db577ce127692440579e7a9f2ee7afe8ca6a80d7bc,oracle_support,V3,0.00024052312091143508,0.00024052312091143505,2.710505431213761e-20
b2_s17114_h_both_fp64,2,17114,h_both,1112,6c4b46b77b33257491a980db577ce127692440579e7a9f2ee7afe8ca6a80d7bc,oracle_support,V4,0.0011004075574676277,0.0011004075574676277,0.0
b2_s17114_h_both_fp64,2,17114,h_both,1112,6c4b46b77b33257491a980db577ce127692440579e7a9f2ee7afe8ca6a80d7bc,median,V1,0.04793604230986948,0.04793604230986949,6.938893903907228e-18
b2_s17114_h_both_fp64,2,17114,h_both,1112,6c4b46b77b33257491a980db577ce127692440579e7a9f2ee7afe8ca6a80d7bc,median,V2,0.1430690823344946,0.1430690823344946,0.0
b2_s17114_h_both_fp64,2,17114,h_both,1112,6c4b46b77b33257491a980db577ce127692440579e7a9f2ee7afe8ca6a80d7bc,median,V3,0.04654854322422845,0.046548543224228446,6.938893903907228e-18
b2_s17114_h_both_fp64,2,17114,h_both,1112,6c4b46b77b33257491a980db577ce127692440579e7a9f2ee7afe8ca6a80d7bc,median,V4,0.21767958743270713,0.21767958743270718,5.551115123125783e-17
b2_s17114_m2_hajek_fp64,2,17114,m2_hajek,1112,803601dab1faf4ec4563fd01e67a566a41784a7c171f7336c73f764ef0ac9d8d,selected,V1,0.000586543984827878,0.0005865439848278782,2.168404344971009e-19
b2_s17114_m2_hajek_fp64,2,17114,m2_hajek,1112,803601dab1faf4ec4563fd01e67a566a41784a7c171f7336c73f764ef0ac9d8d,selected,V2,0.0011824982090238812,0.0011824982090238812,0.0
b2_s17114_m2_hajek_fp64,2,17114,m2_hajek,1112,803601dab1faf4ec4563fd01e67a566a41784a7c171f7336c73f764ef0ac9d8d,selected,V3,0.004720830590502748,0.004720830590502747,8.673617379884035e-19
b2_s17114_m2_hajek_fp64,2,17114,m2_hajek,1112,803601dab1faf4ec4563fd01e67a566a41784a7c171f7336c73f764ef0ac9d8d,selected,V4,0.0026580453710619606,0.0026580453710619615,8.673617379884035e-19
b2_s17114_m2_hajek_fp64,2,17114,m2_hajek,1112,803601dab1faf4ec4563fd01e67a566a41784a7c171f7336c73f764ef0ac9d8d,oracle_support,V1,0.00010326585519865805,0.00010326585519865806,1.3552527156068805e-20
b2_s17114_m2_hajek_fp64,2,17114,m2_hajek,1112,803601dab1faf4ec4563fd01e67a566a41784a7c171f7336c73f764ef0ac9d8d,oracle_support,V2,0.00028429247343494073,0.00028429247343494073,0.0
b2_s17114_m2_hajek_fp64,2,17114,m2_hajek,1112,803601dab1faf4ec4563fd01e67a566a41784a7c171f7336c73f764ef0ac9d8d,oracle_support,V3,0.00010062561299453517,0.00010062561299453516,1.3552527156068805e-20
b2_s17114_m2_hajek_fp64,2,17114,m2_hajek,1112,803601dab1faf4ec4563fd01e67a566a41784a7c171f7336c73f764ef0ac9d8d,oracle_support,V4,0.0004262672008202322,0.0004262672008202322,0.0
b2_s17114_m2_hajek_fp64,2,17114,m2_hajek,1112,803601dab1faf4ec4563fd01e67a566a41784a7c171f7336c73f764ef0ac9d8d,median,V1,0.048022700392697806,0.048022700392697806,0.0
b2_s17114_m2_hajek_fp64,2,17114,m2_hajek,1112,803601dab1faf4ec4563fd01e67a566a41784a7c171f7336c73f764ef0ac9d8d,median,V2,0.1431470812859741,0.1431470812859741,0.0
b2_s17114_m2_hajek_fp64,2,17114,m2_hajek,1112,803601dab1faf4ec4563fd01e67a566a41784a7c171f7336c73f764ef0ac9d8d,median,V3,0.04663532759900356,0.046635327599003545,1.3877787807814457e-17
b2_s17114_m2_hajek_fp64,2,17114,m2_hajek,1112,803601dab1faf4ec4563fd01e67a566a41784a7c171f7336c73f764ef0ac9d8d,median,V4,0.217750795240295,0.21775079524029503,2.7755575615628914e-17
b2_s17115_h_both_fp64,2,17115,h_both,1129,8810a7d48db3ad9e88bd19bc55e9329f74f22e04e82ae1c2fc6db1318548bd61,selected,V1,0.0007745350173021572,0.0007745350173021573,1.0842021724855044e-19
b2_s17115_h_both_fp64,2,17115,h_both,1129,8810a7d48db3ad9e88bd19bc55e9329f74f22e04e82ae1c2fc6db1318548bd61,selected,V2,0.0018470317875968363,0.0018470317875968363,0.0
b2_s17115_h_both_fp64,2,17115,h_both,1129,8810a7d48db3ad9e88bd19bc55e9329f74f22e04e82ae1c2fc6db1318548bd61,selected,V3,0.005236921860583277,0.005236921860583276,8.673617379884035e-19
b2_s17115_h_both_fp64,2,17115,h_both,1129,8810a7d48db3ad9e88bd19bc55e9329f74f22e04e82ae1c2fc6db1318548bd61,selected,V4,0.004158696059616312,0.0041586960596163135,1.734723475976807e-18
b2_s17115_h_both_fp64,2,17115,h_both,1129,8810a7d48db3ad9e88bd19bc55e9329f74f22e04e82ae1c2fc6db1318548bd61,oracle_support,V1,2.1153558940021273e-05,2.1153558940021277e-05,3.3881317890172014e-21
b2_s17115_h_both_fp64,2,17115,h_both,1129,8810a7d48db3ad9e88bd19bc55e9329f74f22e04e82ae1c2fc6db1318548bd61,oracle_support,V2,5.000417941172345e-05,5.000417941172344e-05,1.3552527156068805e-20
b2_s17115_h_both_fp64,2,17115,h_both,1129,8810a7d48db3ad9e88bd19bc55e9329f74f22e04e82ae1c2fc6db1318548bd61,oracle_support,V3,2.073277758462365e-05,2.0732777584623647e-05,3.3881317890172014e-21
b2_s17115_h_both_fp64,2,17115,h_both,1129,8810a7d48db3ad9e88bd19bc55e9329f74f22e04e82ae1c2fc6db1318548bd61,oracle_support,V4,7.263101195311228e-05,7.26310119531123e-05,2.710505431213761e-20
b2_s17115_h_both_fp64,2,17115,h_both,1129,8810a7d48db3ad9e88bd19bc55e9329f74f22e04e82ae1c2fc6db1318548bd61,median,V1,0.04793449507679686,0.04793449507679686,0.0
b2_s17115_h_both_fp64,2,17115,h_both,1129,8810a7d48db3ad9e88bd19bc55e9329f74f22e04e82ae1c2fc6db1318548bd61,median,V2,0.14306768970551623,0.1430676897055162,2.7755575615628914e-17
b2_s17115_h_both_fp64,2,17115,h_both,1129,8810a7d48db3ad9e88bd19bc55e9329f74f22e04e82ae1c2fc6db1318548bd61,median,V3,0.04654699373628161,0.0465469937362816,6.938893903907228e-18
b2_s17115_h_both_fp64,2,17115,h_both,1129,8810a7d48db3ad9e88bd19bc55e9329f74f22e04e82ae1c2fc6db1318548bd61,median,V4,0.21767831605591997,0.21767831605591995,2.7755575615628914e-17
b2_s17115_m2_hajek_fp64,2,17115,m2_hajek,1129,39d46f7a918ebce424c8ad7dda493141d3f5b617f70fd2efa9463b072525e3d8,selected,V1,0.000842887710717367,0.0008428877107173672,2.168404344971009e-19
b2_s17115_m2_hajek_fp64,2,17115,m2_hajek,1129,39d46f7a918ebce424c8ad7dda493141d3f5b617f70fd2efa9463b072525e3d8,selected,V2,0.0013086103487828537,0.001308610348782854,2.168404344971009e-19
b2_s17115_m2_hajek_fp64,2,17115,m2_hajek,1129,39d46f7a918ebce424c8ad7dda493141d3f5b617f70fd2efa9463b072525e3d8,selected,V3,0.004935041888551732,0.004935041888551731,8.673617379884035e-19
b2_s17115_m2_hajek_fp64,2,17115,m2_hajek,1129,39d46f7a918ebce424c8ad7dda493141d3f5b617f70fd2efa9463b072525e3d8,selected,V4,0.002789612522825069,0.002789612522825069,0.0
b2_s17115_m2_hajek_fp64,2,17115,m2_hajek,1129,39d46f7a918ebce424c8ad7dda493141d3f5b617f70fd2efa9463b072525e3d8,oracle_support,V1,4.249455784864601e-06,4.249455784864601e-06,0.0
b2_s17115_m2_hajek_fp64,2,17115,m2_hajek,1129,39d46f7a918ebce424c8ad7dda493141d3f5b617f70fd2efa9463b072525e3d8,oracle_support,V2,1.0952664078926312e-05,1.0952664078926312e-05,0.0
b2_s17115_m2_hajek_fp64,2,17115,m2_hajek,1129,39d46f7a918ebce424c8ad7dda493141d3f5b617f70fd2efa9463b072525e3d8,oracle_support,V3,4.151690640636455e-06,4.151690640636454e-06,8.470329472543003e-22
b2_s17115_m2_hajek_fp64,2,17115,m2_hajek,1129,39d46f7a918ebce424c8ad7dda493141d3f5b617f70fd2efa9463b072525e3d8,oracle_support,V4,1.62098255915719e-05,1.62098255915719e-05,0.0
b2_s17115_m2_hajek_fp64,2,17115,m2_hajek,1129,39d46f7a918ebce424c8ad7dda493141d3f5b617f70fd2efa9463b072525e3d8,median,V1,0.048078633626785404,0.04807863362678541,6.938893903907228e-18
b2_s17115_m2_hajek_fp64,2,17115,m2_hajek,1129,39d46f7a918ebce424c8ad7dda493141d3f5b617f70fd2efa9463b072525e3d8,median,V2,0.14319742550626255,0.14319742550626258,2.7755575615628914e-17
b2_s17115_m2_hajek_fp64,2,17115,m2_hajek,1129,39d46f7a918ebce424c8ad7dda493141d3f5b617f70fd2efa9463b072525e3d8,median,V3,0.04669134234789963,0.04669134234789962,6.938893903907228e-18
b2_s17115_m2_hajek_fp64,2,17115,m2_hajek,1129,39d46f7a918ebce424c8ad7dda493141d3f5b617f70fd2efa9463b072525e3d8,median,V4,0.21779675613442845,0.21779675613442848,2.7755575615628914e-17
b2_s17116_h_both_fp64,2,17116,h_both,1145,f8a34675516858f8c7d50ae9463a9f24b3d278956bd88fcf728d1cf5b8dd674e,selected,V1,0.0002465666715983148,0.00024656667159831487,5.421010862427522e-20
b2_s17116_h_both_fp64,2,17116,h_both,1145,f8a34675516858f8c7d50ae9463a9f24b3d278956bd88fcf728d1cf5b8dd674e,selected,V2,0.0008029619445793158,0.0008029619445793157,1.0842021724855044e-19
b2_s17116_h_both_fp64,2,17116,h_both,1145,f8a34675516858f8c7d50ae9463a9f24b3d278956bd88fcf728d1cf5b8dd674e,selected,V3,0.0012434014252327475,0.0012434014252327471,4.336808689942018e-19
b2_s17116_h_both_fp64,2,17116,h_both,1145,f8a34675516858f8c7d50ae9463a9f24b3d278956bd88fcf728d1cf5b8dd674e,selected,V4,0.00428313826012209,0.004283138260122092,1.734723475976807e-18
b2_s17116_h_both_fp64,2,17116,h_both,1145,f8a34675516858f8c7d50ae9463a9f24b3d278956bd88fcf728d1cf5b8dd674e,oracle_support,V1,8.298152949235832e-05,8.298152949235834e-05,1.3552527156068805e-20
b2_s17116_h_both_fp64,2,17116,h_both,1145,f8a34675516858f8c7d50ae9463a9f24b3d278956bd88fcf728d1cf5b8dd674e,oracle_support,V2,0.00023448733594556948,0.00023448733594556948,0.0
b2_s17116_h_both_fp64,2,17116,h_both,1145,f8a34675516858f8c7d50ae9463a9f24b3d278956bd88fcf728d1cf5b8dd674e,oracle_support,V3,8.077184326905757e-05,8.077184326905756e-05,1.3552527156068805e-20
b2_s17116_h_both_fp64,2,17116,h_both,1145,f8a34675516858f8c7d50ae9463a9f24b3d278956bd88fcf728d1cf5b8dd674e,oracle_support,V4,0.0003533096162160197,0.00035330961621601973,5.421010862427522e-20
b2_s17116_h_both_fp64,2,17116,h_both,1145,f8a34675516858f8c7d50ae9463a9f24b3d278956bd88fcf728d1cf5b8dd674e,median,V1,0.047929536966107585,0.04792953696610759,6.938893903907228e-18
b2_s17116_h_both_fp64,2,17116,h_both,1145,f8a34675516858f8c7d50ae9463a9f24b3d278956bd88fcf728d1cf5b8dd674e,median,V2,0.14306322702387753,0.1430632270238775,2.7755575615628914e-17
b2_s17116_h_both_fp64,2,17116,h_both,1145,f8a34675516858f8c7d50ae9463a9f24b3d278956bd88fcf728d1cf5b8dd674e,median,V3,0.04654202839984453,0.04654202839984452,1.3877787807814457e-17
b2_s17116_h_both_fp64,2,17116,h_both,1145,f8a34675516858f8c7d50ae9463a9f24b3d278956bd88fcf728d1cf5b8dd674e,median,V4,0.2176742419271089,0.21767424192710894,2.7755575615628914e-17
b2_s17116_m2_hajek_fp64,2,17116,m2_hajek,1145,7c9bcd6bfa98cba7a86a1c8ae0d1131072df58a59e1b2691b4e36bfd86183d82,selected,V1,0.00033355021286133924,0.0003335502128613393,5.421010862427522e-20
b2_s17116_m2_hajek_fp64,2,17116,m2_hajek,1145,7c9bcd6bfa98cba7a86a1c8ae0d1131072df58a59e1b2691b4e36bfd86183d82,selected,V2,0.0012218968986927655,0.001221896898692766,4.336808689942018e-19
b2_s17116_m2_hajek_fp64,2,17116,m2_hajek,1145,7c9bcd6bfa98cba7a86a1c8ae0d1131072df58a59e1b2691b4e36bfd86183d82,selected,V3,0.001388070099627101,0.0013880700996271008,2.168404344971009e-19
b2_s17116_m2_hajek_fp64,2,17116,m2_hajek,1145,7c9bcd6bfa98cba7a86a1c8ae0d1131072df58a59e1b2691b4e36bfd86183d82,selected,V4,0.007028087295336603,0.007028087295336604,8.673617379884035e-19
b2_s17116_m2_hajek_fp64,2,17116,m2_hajek,1145,7c9bcd6bfa98cba7a86a1c8ae0d1131072df58a59e1b2691b4e36bfd86183d82,oracle_support,V1,6.248423825009502e-05,6.248423825009505e-05,2.710505431213761e-20
b2_s17116_m2_hajek_fp64,2,17116,m2_hajek,1145,7c9bcd6bfa98cba7a86a1c8ae0d1131072df58a59e1b2691b4e36bfd86183d82,oracle_support,V2,0.00018146943379357506,0.00018146943379357506,0.0
b2_s17116_m2_hajek_fp64,2,17116,m2_hajek,1145,7c9bcd6bfa98cba7a86a1c8ae0d1131072df58a59e1b2691b4e36bfd86183d82,oracle_support,V3,6.074885956379786e-05,6.074885956379783e-05,3.3881317890172014e-20
b2_s17116_m2_hajek_fp64,2,17116,m2_hajek,1145,7c9bcd6bfa98cba7a86a1c8ae0d1131072df58a59e1b2691b4e36bfd86183d82,oracle_support,V4,0.0002747865982236255,0.0002747865982236255,0.0
b2_s17116_m2_hajek_fp64,2,17116,m2_hajek,1145,7c9bcd6bfa98cba7a86a1c8ae0d1131072df58a59e1b2691b4e36bfd86183d82,median,V1,0.04801268763205356,0.04801268763205357,6.938893903907228e-18
b2_s17116_m2_hajek_fp64,2,17116,m2_hajek,1145,7c9bcd6bfa98cba7a86a1c8ae0d1131072df58a59e1b2691b4e36bfd86183d82,median,V2,0.14313806902991927,0.14313806902991927,0.0
b2_s17116_m2_hajek_fp64,2,17116,m2_hajek,1145,7c9bcd6bfa98cba7a86a1c8ae0d1131072df58a59e1b2691b4e36bfd86183d82,median,V3,0.04662530024617134,0.04662530024617133,1.3877787807814457e-17
b2_s17116_m2_hajek_fp64,2,17116,m2_hajek,1145,7c9bcd6bfa98cba7a86a1c8ae0d1131072df58a59e1b2691b4e36bfd86183d82,median,V4,0.2177425676553992,0.2177425676553992,0.0
b2_s17117_h_both_fp64,2,17117,h_both,1112,d6ef048f0398aeb150496c21dcbee83e51c1eb5bd11520d8f8ab85a8e771a918,selected,V1,0.0016807331945228818,0.0016807331945228818,0.0
b2_s17117_h_both_fp64,2,17117,h_both,1112,d6ef048f0398aeb150496c21dcbee83e51c1eb5bd11520d8f8ab85a8e771a918,selected,V2,0.007137443478413452,0.007137443478413452,0.0
b2_s17117_h_both_fp64,2,17117,h_both,1112,d6ef048f0398aeb150496c21dcbee83e51c1eb5bd11520d8f8ab85a8e771a918,selected,V3,0.006259363525064582,0.006259363525064582,0.0
b2_s17117_h_both_fp64,2,17117,h_both,1112,d6ef048f0398aeb150496c21dcbee83e51c1eb5bd11520d8f8ab85a8e771a918,selected,V4,0.02513502974693388,0.025135029746933883,3.469446951953614e-18
b2_s17117_h_both_fp64,2,17117,h_both,1112,d6ef048f0398aeb150496c21dcbee83e51c1eb5bd11520d8f8ab85a8e771a918,oracle_support,V1,0.00012709861814725568,0.0001270986181472557,2.710505431213761e-20
b2_s17117_h_both_fp64,2,17117,h_both,1112,d6ef048f0398aeb150496c21dcbee83e51c1eb5bd11520d8f8ab85a8e771a918,oracle_support,V2,0.0001231162422313743,0.0001231162422313743,0.0
b2_s17117_h_both_fp64,2,17117,h_both,1112,d6ef048f0398aeb150496c21dcbee83e51c1eb5bd11520d8f8ab85a8e771a918,oracle_support,V3,0.00012715670041752182,0.00012715670041752182,0.0
b2_s17117_h_both_fp64,2,17117,h_both,1112,d6ef048f0398aeb150496c21dcbee83e51c1eb5bd11520d8f8ab85a8e771a918,oracle_support,V4,0.00011999296267994054,0.00011999296267994056,2.710505431213761e-20
b2_s17117_h_both_fp64,2,17117,h_both,1112,d6ef048f0398aeb150496c21dcbee83e51c1eb5bd11520d8f8ab85a8e771a918,median,V1,0.048020476295703114,0.04802047629570312,6.938893903907228e-18
b2_s17117_h_both_fp64,2,17117,h_both,1112,d6ef048f0398aeb150496c21dcbee83e51c1eb5bd11520d8f8ab85a8e771a918,median,V2,0.143145079427314,0.143145079427314,0.0
b2_s17117_h_both_fp64,2,17117,h_both,1112,d6ef048f0398aeb150496c21dcbee83e51c1eb5bd11520d8f8ab85a8e771a918,median,V3,0.04663310026070085,0.04663310026070085,0.0
b2_s17117_h_both_fp64,2,17117,h_both,1112,d6ef048f0398aeb150496c21dcbee83e51c1eb5bd11520d8f8ab85a8e771a918,median,V4,0.21774896767769858,0.21774896767769863,5.551115123125783e-17
b2_s17117_m2_hajek_fp64,2,17117,m2_hajek,1112,5db394bb3d8e3db82cca9fa2cdb2af83cc19d7a5d5b82dc3e2e58543912e8101,selected,V1,0.0010187559242418392,0.0010187559242418394,2.168404344971009e-19
b2_s17117_m2_hajek_fp64,2,17117,m2_hajek,1112,5db394bb3d8e3db82cca9fa2cdb2af83cc19d7a5d5b82dc3e2e58543912e8101,selected,V2,0.003364847886091976,0.003364847886091976,0.0
b2_s17117_m2_hajek_fp64,2,17117,m2_hajek,1112,5db394bb3d8e3db82cca9fa2cdb2af83cc19d7a5d5b82dc3e2e58543912e8101,selected,V3,0.0050844033477754624,0.0050844033477754624,0.0
b2_s17117_m2_hajek_fp64,2,17117,m2_hajek,1112,5db394bb3d8e3db82cca9fa2cdb2af83cc19d7a5d5b82dc3e2e58543912e8101,selected,V4,0.00944580144636166,0.009445801446361658,1.734723475976807e-18
b2_s17117_m2_hajek_fp64,2,17117,m2_hajek,1112,5db394bb3d8e3db82cca9fa2cdb2af83cc19d7a5d5b82dc3e2e58543912e8101,oracle_support,V1,0.00010122192542303853,0.00010122192542303857,4.0657581468206416e-20
b2_s17117_m2_hajek_fp64,2,17117,m2_hajek,1112,5db394bb3d8e3db82cca9fa2cdb2af83cc19d7a5d5b82dc3e2e58543912e8101,oracle_support,V2,0.00017429595346335738,0.00017429595346335735,2.710505431213761e-20
b2_s17117_m2_hajek_fp64,2,17117,m2_hajek,1112,5db394bb3d8e3db82cca9fa2cdb2af83cc19d7a5d5b82dc3e2e58543912e8101,oracle_support,V3,0.00010015615324689637,0.00010015615324689638,1.3552527156068805e-20
b2_s17117_m2_hajek_fp64,2,17117,m2_hajek,1112,5db394bb3d8e3db82cca9fa2cdb2af83cc19d7a5d5b82dc3e2e58543912e8101,oracle_support,V4,0.00023160611763174815,0.00023160611763174815,0.0
b2_s17117_m2_hajek_fp64,2,17117,m2_hajek,1112,5db394bb3d8e3db82cca9fa2cdb2af83cc19d7a5d5b82dc3e2e58543912e8101,median,V1,0.047948300387044486,0.047948300387044486,0.0
b2_s17117_m2_hajek_fp64,2,17117,m2_hajek,1112,5db394bb3d8e3db82cca9fa2cdb2af83cc19d7a5d5b82dc3e2e58543912e8101,median,V2,0.1430801155484269,0.14308011554842684,5.551115123125783e-17
b2_s17117_m2_hajek_fp64,2,17117,m2_hajek,1112,5db394bb3d8e3db82cca9fa2cdb2af83cc19d7a5d5b82dc3e2e58543912e8101,median,V3,0.04656081916582395,0.04656081916582393,2.0816681711721685e-17
b2_s17117_m2_hajek_fp64,2,17117,m2_hajek,1112,5db394bb3d8e3db82cca9fa2cdb2af83cc19d7a5d5b82dc3e2e58543912e8101,median,V4,0.21768966001650292,0.21768966001650303,1.1102230246251565e-16
b2_s17118_h_both_fp64,2,17118,h_both,1083,9d054c7792f83c991e1879c57fd148968b88bd6784ddd5edce3409b1c7ce4ee6,selected,V1,0.00031468636188057103,0.0003146863618805711,5.421010862427522e-20
b2_s17118_h_both_fp64,2,17118,h_both,1083,9d054c7792f83c991e1879c57fd148968b88bd6784ddd5edce3409b1c7ce4ee6,selected,V2,0.0006471898377644806,0.0006471898377644806,0.0
b2_s17118_h_both_fp64,2,17118,h_both,1083,9d054c7792f83c991e1879c57fd148968b88bd6784ddd5edce3409b1c7ce4ee6,selected,V3,0.0013651222824707858,0.0013651222824707853,4.336808689942018e-19
b2_s17118_h_both_fp64,2,17118,h_both,1083,9d054c7792f83c991e1879c57fd148968b88bd6784ddd5edce3409b1c7ce4ee6,selected,V4,0.0031682750822046666,0.003168275082204666,4.336808689942018e-19
b2_s17118_h_both_fp64,2,17118,h_both,1083,9d054c7792f83c991e1879c57fd148968b88bd6784ddd5edce3409b1c7ce4ee6,oracle_support,V1,2.440098446891779e-05,2.4400984468917797e-05,6.776263578034403e-21
b2_s17118_h_both_fp64,2,17118,h_both,1083,9d054c7792f83c991e1879c57fd148968b88bd6784ddd5edce3409b1c7ce4ee6,oracle_support,V2,4.969483503489727e-05,4.969483503489727e-05,0.0
b2_s17118_h_both_fp64,2,17118,h_both,1083,9d054c7792f83c991e1879c57fd148968b88bd6784ddd5edce3409b1c7ce4ee6,oracle_support,V3,2.403207799306514e-05,2.4032077993065134e-05,6.776263578034403e-21
b2_s17118_h_both_fp64,2,17118,h_both,1083,9d054c7792f83c991e1879c57fd148968b88bd6784ddd5edce3409b1c7ce4ee6,oracle_support,V4,6.953218035801456e-05,6.953218035801456e-05,0.0
b2_s17118_h_both_fp64,2,17118,h_both,1083,9d054c7792f83c991e1879c57fd148968b88bd6784ddd5edce3409b1c7ce4ee6,median,V1,0.04795217959481753,0.04795217959481754,6.938893903907228e-18
b2_s17118_h_both_fp64,2,17118,h_both,1083,9d054c7792f83c991e1879c57fd148968b88bd6784ddd5edce3409b1c7ce4ee6,median,V2,0.14308360713431237,0.14308360713431237,0.0
b2_s17118_h_both_fp64,2,17118,h_both,1083,9d054c7792f83c991e1879c57fd148968b88bd6784ddd5edce3409b1c7ce4ee6,median,V3,0.0465647040269958,0.04656470402699578,2.0816681711721685e-17
b2_s17118_h_both_fp64,2,17118,h_both,1083,9d054c7792f83c991e1879c57fd148968b88bd6784ddd5edce3409b1c7ce4ee6,median,V4,0.2176928476000691,0.21769284760006913,2.7755575615628914e-17
b2_s17118_m2_hajek_fp64,2,17118,m2_hajek,1083,136d7e95bf55af9450b2eeafd8bc5e7dccdf6c213dc5bcc4aa8aeeb1904c2b3c,selected,V1,0.0002983894675365393,0.00029838946753653936,5.421010862427522e-20
b2_s17118_m2_hajek_fp64,2,17118,m2_hajek,1083,136d7e95bf55af9450b2eeafd8bc5e7dccdf6c213dc5bcc4aa8aeeb1904c2b3c,selected,V2,0.0005611115851146302,0.0005611115851146302,0.0
b2_s17118_m2_hajek_fp64,2,17118,m2_hajek,1083,136d7e95bf55af9450b2eeafd8bc5e7dccdf6c213dc5bcc4aa8aeeb1904c2b3c,selected,V3,0.0023433666455881606,0.0023433666455881597,8.673617379884035e-19
b2_s17118_m2_hajek_fp64,2,17118,m2_hajek,1083,136d7e95bf55af9450b2eeafd8bc5e7dccdf6c213dc5bcc4aa8aeeb1904c2b3c,selected,V4,0.0006609380544004763,0.0006609380544004765,2.168404344971009e-19
b2_s17118_m2_hajek_fp64,2,17118,m2_hajek,1083,136d7e95bf55af9450b2eeafd8bc5e7dccdf6c213dc5bcc4aa8aeeb1904c2b3c,oracle_support,V1,2.2838497975872005e-05,2.283849797587201e-05,3.3881317890172014e-21
b2_s17118_m2_hajek_fp64,2,17118,m2_hajek,1083,136d7e95bf55af9450b2eeafd8bc5e7dccdf6c213dc5bcc4aa8aeeb1904c2b3c,oracle_support,V2,3.1236709782163136e-05,3.1236709782163136e-05,0.0
b2_s17118_m2_hajek_fp64,2,17118,m2_hajek,1083,136d7e95bf55af9450b2eeafd8bc5e7dccdf6c213dc5bcc4aa8aeeb1904c2b3c,oracle_support,V3,2.2716011495893803e-05,2.27160114958938e-05,3.3881317890172014e-21
b2_s17118_m2_hajek_fp64,2,17118,m2_hajek,1083,136d7e95bf55af9450b2eeafd8bc5e7dccdf6c213dc5bcc4aa8aeeb1904c2b3c,oracle_support,V4,3.7823220889417895e-05,3.7823220889417895e-05,0.0
b2_s17118_m2_hajek_fp64,2,17118,m2_hajek,1083,136d7e95bf55af9450b2eeafd8bc5e7dccdf6c213dc5bcc4aa8aeeb1904c2b3c,median,V1,0.0482623408033405,0.04826234080334053,2.7755575615628914e-17
b2_s17118_m2_hajek_fp64,2,17118,m2_hajek,1083,136d7e95bf55af9450b2eeafd8bc5e7dccdf6c213dc5bcc4aa8aeeb1904c2b3c,median,V2,0.14336277611964893,0.14336277611964893,0.0
b2_s17118_m2_hajek_fp64,2,17118,m2_hajek,1083,136d7e95bf55af9450b2eeafd8bc5e7dccdf6c213dc5bcc4aa8aeeb1904c2b3c,median,V3,0.046875317251782754,0.04687531725178274,1.3877787807814457e-17
b2_s17118_m2_hajek_fp64,2,17118,m2_hajek,1083,136d7e95bf55af9450b2eeafd8bc5e7dccdf6c213dc5bcc4aa8aeeb1904c2b3c,median,V4,0.2179477101464917,0.2179477101464917,0.0
b2_s17119_h_both_fp64,2,17119,h_both,1109,bd9fe4000e5ac5674de8b4a8a52b6ccf003ac5fab61dc1b9c29ff1d2755d2786,selected,V1,0.00042832843641729657,0.0004283284364172966,5.421010862427522e-20
b2_s17119_h_both_fp64,2,17119,h_both,1109,bd9fe4000e5ac5674de8b4a8a52b6ccf003ac5fab61dc1b9c29ff1d2755d2786,selected,V2,0.0006048806373398055,0.0006048806373398053,2.168404344971009e-19
b2_s17119_h_both_fp64,2,17119,h_both,1109,bd9fe4000e5ac5674de8b4a8a52b6ccf003ac5fab61dc1b9c29ff1d2755d2786,selected,V3,0.0006548265088112695,0.0006548265088112693,2.168404344971009e-19
b2_s17119_h_both_fp64,2,17119,h_both,1109,bd9fe4000e5ac5674de8b4a8a52b6ccf003ac5fab61dc1b9c29ff1d2755d2786,selected,V4,0.003043227914332305,0.003043227914332305,0.0
b2_s17119_h_both_fp64,2,17119,h_both,1109,bd9fe4000e5ac5674de8b4a8a52b6ccf003ac5fab61dc1b9c29ff1d2755d2786,oracle_support,V1,0.00016889939005088368,0.00016889939005088365,2.710505431213761e-20
b2_s17119_h_both_fp64,2,17119,h_both,1109,bd9fe4000e5ac5674de8b4a8a52b6ccf003ac5fab61dc1b9c29ff1d2755d2786,oracle_support,V2,0.0004280436963385473,0.00042804369633854734,5.421010862427522e-20
b2_s17119_h_both_fp64,2,17119,h_both,1109,bd9fe4000e5ac5674de8b4a8a52b6ccf003ac5fab61dc1b9c29ff1d2755d2786,oracle_support,V3,0.00016511981475369848,0.00016511981475369843,5.421010862427522e-20
b2_s17119_h_both_fp64,2,17119,h_both,1109,bd9fe4000e5ac5674de8b4a8a52b6ccf003ac5fab61dc1b9c29ff1d2755d2786,oracle_support,V4,0.0006312842064751246,0.0006312842064751248,2.168404344971009e-19
b2_s17119_h_both_fp64,2,17119,h_both,1109,bd9fe4000e5ac5674de8b4a8a52b6ccf003ac5fab61dc1b9c29ff1d2755d2786,median,V1,0.047931408727507424,0.04793140872750741,1.3877787807814457e-17
b2_s17119_h_both_fp64,2,17119,h_both,1109,bd9fe4000e5ac5674de8b4a8a52b6ccf003ac5fab61dc1b9c29ff1d2755d2786,median,V2,0.14306491175335498,0.14306491175335503,5.551115123125783e-17
b2_s17119_h_both_fp64,2,17119,h_both,1109,bd9fe4000e5ac5674de8b4a8a52b6ccf003ac5fab61dc1b9c29ff1d2755d2786,median,V3,0.04654390288907289,0.04654390288907287,2.0816681711721685e-17
b2_s17119_h_both_fp64,2,17119,h_both,1109,bd9fe4000e5ac5674de8b4a8a52b6ccf003ac5fab61dc1b9c29ff1d2755d2786,median,V4,0.21767577997204665,0.2176757799720467,5.551115123125783e-17
b2_s17119_m2_hajek_fp64,2,17119,m2_hajek,1109,582023906fa80135ea1f9b0546e7ee79866ce556ba6e300f1879a840c0ba6a20,selected,V1,0.00030005876437970837,0.00030005876437970837,0.0
b2_s17119_m2_hajek_fp64,2,17119,m2_hajek,1109,582023906fa80135ea1f9b0546e7ee79866ce556ba6e300f1879a840c0ba6a20,selected,V2,0.0005056058729786999,0.0005056058729787001,2.168404344971009e-19
b2_s17119_m2_hajek_fp64,2,17119,m2_hajek,1109,582023906fa80135ea1f9b0546e7ee79866ce556ba6e300f1879a840c0ba6a20,selected,V3,0.0006099723789764848,0.0006099723789764847,1.0842021724855044e-19
b2_s17119_m2_hajek_fp64,2,17119,m2_hajek,1109,582023906fa80135ea1f9b0546e7ee79866ce556ba6e300f1879a840c0ba6a20,selected,V4,0.0042520588900615665,0.004252058890061567,8.673617379884035e-19
b2_s17119_m2_hajek_fp64,2,17119,m2_hajek,1109,582023906fa80135ea1f9b0546e7ee79866ce556ba6e300f1879a840c0ba6a20,oracle_support,V1,0.00017996624786822203,0.00017996624786822206,2.710505431213761e-20
b2_s17119_m2_hajek_fp64,2,17119,m2_hajek,1109,582023906fa80135ea1f9b0546e7ee79866ce556ba6e300f1879a840c0ba6a20,oracle_support,V2,0.0004632664742430053,0.0004632664742430053,0.0
b2_s17119_m2_hajek_fp64,2,17119,m2_hajek,1109,582023906fa80135ea1f9b0546e7ee79866ce556ba6e300f1879a840c0ba6a20,oracle_support,V3,0.00017583436261620918,0.00017583436261620912,5.421010862427522e-20
b2_s17119_m2_hajek_fp64,2,17119,m2_hajek,1109,582023906fa80135ea1f9b0546e7ee79866ce556ba6e300f1879a840c0ba6a20,oracle_support,V4,0.0006854518787963436,0.0006854518787963438,1.0842021724855044e-19
b2_s17119_m2_hajek_fp64,2,17119,m2_hajek,1109,582023906fa80135ea1f9b0546e7ee79866ce556ba6e300f1879a840c0ba6a20,median,V1,0.0480149114477437,0.048014911447743704,6.938893903907228e-18
b2_s17119_m2_hajek_fp64,2,17119,m2_hajek,1109,582023906fa80135ea1f9b0546e7ee79866ce556ba6e300f1879a840c0ba6a20,median,V2,0.14314007063538356,0.1431400706353836,2.7755575615628914e-17
b2_s17119_m2_hajek_fp64,2,17119,m2_hajek,1109,582023906fa80135ea1f9b0546e7ee79866ce556ba6e300f1879a840c0ba6a20,median,V3,0.04662752730275954,0.046627527302759535,6.938893903907228e-18
b2_s17119_m2_hajek_fp64,2,17119,m2_hajek,1109,582023906fa80135ea1f9b0546e7ee79866ce556ba6e300f1879a840c0ba6a20,median,V4,0.21774439498684486,0.2177443949868449,2.7755575615628914e-17
b3_s17210_h_both_fp64,3,17210,h_both,1096,4b947075d384f4395bd4ec209bc748adca9c5793b82f8ff5e502cd03f4f76dc0,selected,V1,0.0004572445341894243,0.0004572445341894244,1.0842021724855044e-19
b3_s17210_h_both_fp64,3,17210,h_both,1096,4b947075d384f4395bd4ec209bc748adca9c5793b82f8ff5e502cd03f4f76dc0,selected,V2,0.0007727230488481257,0.0007727230488481256,1.0842021724855044e-19
b3_s17210_h_both_fp64,3,17210,h_both,1096,4b947075d384f4395bd4ec209bc748adca9c5793b82f8ff5e502cd03f4f76dc0,selected,V3,0.0005842614427048272,0.0005842614427048272,0.0
b3_s17210_h_both_fp64,3,17210,h_both,1096,4b947075d384f4395bd4ec209bc748adca9c5793b82f8ff5e502cd03f4f76dc0,selected,V4,0.0068821171414996446,0.006882117141499648,3.469446951953614e-18
b3_s17210_h_both_fp64,3,17210,h_both,1096,4b947075d384f4395bd4ec209bc748adca9c5793b82f8ff5e502cd03f4f76dc0,oracle_support,V1,0.0001329827968401921,0.0001329827968401921,0.0
b3_s17210_h_both_fp64,3,17210,h_both,1096,4b947075d384f4395bd4ec209bc748adca9c5793b82f8ff5e502cd03f4f76dc0,oracle_support,V2,0.0003664322688974761,0.00036643226889747615,5.421010862427522e-20
b3_s17210_h_both_fp64,3,17210,h_both,1096,4b947075d384f4395bd4ec209bc748adca9c5793b82f8ff5e502cd03f4f76dc0,oracle_support,V3,0.00012957797629688757,0.00012957797629688757,0.0
b3_s17210_h_both_fp64,3,17210,h_both,1096,4b947075d384f4395bd4ec209bc748adca9c5793b82f8ff5e502cd03f4f76dc0,oracle_support,V4,0.0005495209520783797,0.0005495209520783798,1.0842021724855044e-19
b3_s17210_h_both_fp64,3,17210,h_both,1096,4b947075d384f4395bd4ec209bc748adca9c5793b82f8ff5e502cd03f4f76dc0,median,V1,0.047967586886020756,0.04796758688602075,6.938893903907228e-18
b3_s17210_h_both_fp64,3,17210,h_both,1096,4b947075d384f4395bd4ec209bc748adca9c5793b82f8ff5e502cd03f4f76dc0,median,V2,0.14309747488351438,0.14309747488351438,0.0
b3_s17210_h_both_fp64,3,17210,h_both,1096,4b947075d384f4395bd4ec209bc748adca9c5793b82f8ff5e502cd03f4f76dc0,median,V3,0.046580133772155245,0.04658013377215524,6.938893903907228e-18
b3_s17210_h_both_fp64,3,17210,h_both,1096,4b947075d384f4395bd4ec209bc748adca9c5793b82f8ff5e502cd03f4f76dc0,median,V4,0.21770550792431864,0.2177055079243187,5.551115123125783e-17
b3_s17210_m2_hajek_fp64,3,17210,m2_hajek,1096,0b64de8ec7852e8d0f964bdd61f62bf46dc439e5fbdf222da700e1829652a266,selected,V1,0.0005141001738133641,0.0005141001738133641,0.0
b3_s17210_m2_hajek_fp64,3,17210,m2_hajek,1096,0b64de8ec7852e8d0f964bdd61f62bf46dc439e5fbdf222da700e1829652a266,selected,V2,0.0010344527069938072,0.0010344527069938076,4.336808689942018e-19
b3_s17210_m2_hajek_fp64,3,17210,m2_hajek,1096,0b64de8ec7852e8d0f964bdd61f62bf46dc439e5fbdf222da700e1829652a266,selected,V3,0.0005655644704770504,0.0005655644704770503,1.0842021724855044e-19
b3_s17210_m2_hajek_fp64,3,17210,m2_hajek,1096,0b64de8ec7852e8d0f964bdd61f62bf46dc439e5fbdf222da700e1829652a266,selected,V4,0.012090843989703693,0.012090843989703691,1.734723475976807e-18
b3_s17210_m2_hajek_fp64,3,17210,m2_hajek,1096,0b64de8ec7852e8d0f964bdd61f62bf46dc439e5fbdf222da700e1829652a266,oracle_support,V1,0.00011615938879134746,0.00011615938879134747,1.3552527156068805e-20
b3_s17210_m2_hajek_fp64,3,17210,m2_hajek,1096,0b64de8ec7852e8d0f964bdd61f62bf46dc439e5fbdf222da700e1829652a266,oracle_support,V2,0.00034161098725683065,0.00034161098725683065,0.0
b3_s17210_m2_hajek_fp64,3,17210,m2_hajek,1096,0b64de8ec7852e8d0f964bdd61f62bf46dc439e5fbdf222da700e1829652a266,oracle_support,V3,0.00011287121586376954,0.00011287121586376952,1.3552527156068805e-20
b3_s17210_m2_hajek_fp64,3,17210,m2_hajek,1096,0b64de8ec7852e8d0f964bdd61f62bf46dc439e5fbdf222da700e1829652a266,oracle_support,V4,0.0005184271347525359,0.0005184271347525359,0.0
b3_s17210_m2_hajek_fp64,3,17210,m2_hajek,1096,0b64de8ec7852e8d0f964bdd61f62bf46dc439e5fbdf222da700e1829652a266,median,V1,0.04793019484561897,0.04793019484561897,0.0
b3_s17210_m2_hajek_fp64,3,17210,m2_hajek,1096,0b64de8ec7852e8d0f964bdd61f62bf46dc439e5fbdf222da700e1829652a266,median,V2,0.14306381916612684,0.14306381916612684,0.0
b3_s17210_m2_hajek_fp64,3,17210,m2_hajek,1096,0b64de8ec7852e8d0f964bdd61f62bf46dc439e5fbdf222da700e1829652a266,median,V3,0.04654268723812261,0.046542687238122604,6.938893903907228e-18
b3_s17210_m2_hajek_fp64,3,17210,m2_hajek,1096,0b64de8ec7852e8d0f964bdd61f62bf46dc439e5fbdf222da700e1829652a266,median,V4,0.2176747825132393,0.21767478251323932,2.7755575615628914e-17
b3_s17211_h_both_fp64,3,17211,h_both,1118,c7ada10e763b525d30ee9ec7a7e49705a0ab1c9055537e06ef1688d0699ded10,selected,V1,0.002618217907122258,0.002618217907122258,0.0
b3_s17211_h_both_fp64,3,17211,h_both,1118,c7ada10e763b525d30ee9ec7a7e49705a0ab1c9055537e06ef1688d0699ded10,selected,V2,0.002212350520609602,0.002212350520609602,0.0
b3_s17211_h_both_fp64,3,17211,h_both,1118,c7ada10e763b525d30ee9ec7a7e49705a0ab1c9055537e06ef1688d0699ded10,selected,V3,0.00974758470842158,0.009747584708421578,1.734723475976807e-18
b3_s17211_h_both_fp64,3,17211,h_both,1118,c7ada10e763b525d30ee9ec7a7e49705a0ab1c9055537e06ef1688d0699ded10,selected,V4,0.02540904600607265,0.025409046006072654,3.469446951953614e-18
b3_s17211_h_both_fp64,3,17211,h_both,1118,c7ada10e763b525d30ee9ec7a7e49705a0ab1c9055537e06ef1688d0699ded10,oracle_support,V1,1.9857373585555796e-06,1.98573735855558e-06,4.235164736271502e-22
b3_s17211_h_both_fp64,3,17211,h_both,1118,c7ada10e763b525d30ee9ec7a7e49705a0ab1c9055537e06ef1688d0699ded10,oracle_support,V2,3.419614974922045e-06,3.419614974922044e-06,1.2705494208814505e-21
b3_s17211_h_both_fp64,3,17211,h_both,1118,c7ada10e763b525d30ee9ec7a7e49705a0ab1c9055537e06ef1688d0699ded10,oracle_support,V3,1.964824499247017e-06,1.9648244992470167e-06,4.235164736271502e-22
b3_s17211_h_both_fp64,3,17211,h_both,1118,c7ada10e763b525d30ee9ec7a7e49705a0ab1c9055537e06ef1688d0699ded10,oracle_support,V4,4.544169947394694e-06,4.544169947394694e-06,0.0
b3_s17211_h_both_fp64,3,17211,h_both,1118,c7ada10e763b525d30ee9ec7a7e49705a0ab1c9055537e06ef1688d0699ded10,median,V1,0.04822406393797317,0.04822406393797317,0.0
b3_s17211_h_both_fp64,3,17211,h_both,1118,c7ada10e763b525d30ee9ec7a7e49705a0ab1c9055537e06ef1688d0699ded10,median,V2,0.14332832399161732,0.14332832399161732,0.0
b3_s17211_h_both_fp64,3,17211,h_both,1118,c7ada10e763b525d30ee9ec7a7e49705a0ab1c9055537e06ef1688d0699ded10,median,V3,0.04683698460327682,0.0468369846032768,2.0816681711721685e-17
b3_s17211_h_both_fp64,3,17211,h_both,1118,c7ada10e763b525d30ee9ec7a7e49705a0ab1c9055537e06ef1688d0699ded10,median,V4,0.21791625766594763,0.21791625766594763,0.0
b3_s17211_m2_hajek_fp64,3,17211,m2_hajek,1118,43e9cac578557bf0bac617121c639a4b7c150676c7102bda90b852bf5f3edc98,selected,V1,0.0028635405308165738,0.0028635405308165738,0.0
b3_s17211_m2_hajek_fp64,3,17211,m2_hajek,1118,43e9cac578557bf0bac617121c639a4b7c150676c7102bda90b852bf5f3edc98,selected,V2,0.0026665917368770414,0.002666591736877041,4.336808689942018e-19
b3_s17211_m2_hajek_fp64,3,17211,m2_hajek,1118,43e9cac578557bf0bac617121c639a4b7c150676c7102bda90b852bf5f3edc98,selected,V3,0.019064612366672496,0.019064612366672493,3.469446951953614e-18
b3_s17211_m2_hajek_fp64,3,17211,m2_hajek,1118,43e9cac578557bf0bac617121c639a4b7c150676c7102bda90b852bf5f3edc98,selected,V4,0.04230860331956594,0.04230860331956595,6.938893903907228e-18
b3_s17211_m2_hajek_fp64,3,17211,m2_hajek,1118,43e9cac578557bf0bac617121c639a4b7c150676c7102bda90b852bf5f3edc98,oracle_support,V1,2.164046282896242e-05,2.1640462828962424e-05,3.3881317890172014e-21
b3_s17211_m2_hajek_fp64,3,17211,m2_hajek,1118,43e9cac578557bf0bac617121c639a4b7c150676c7102bda90b852bf5f3edc98,oracle_support,V2,3.48038761336975e-05,3.4803876133697505e-05,6.776263578034403e-21
b3_s17211_m2_hajek_fp64,3,17211,m2_hajek,1118,43e9cac578557bf0bac617121c639a4b7c150676c7102bda90b852bf5f3edc98,oracle_support,V3,2.1448476701750433e-05,2.1448476701750433e-05,0.0
b3_s17211_m2_hajek_fp64,3,17211,m2_hajek,1118,43e9cac578557bf0bac617121c639a4b7c150676c7102bda90b852bf5f3edc98,oracle_support,V4,4.512761765639618e-05,4.512761765639617e-05,6.776263578034403e-21
b3_s17211_m2_hajek_fp64,3,17211,m2_hajek,1118,43e9cac578557bf0bac617121c639a4b7c150676c7102bda90b852bf5f3edc98,median,V1,0.048243395750566534,0.04824339575056654,6.938893903907228e-18
b3_s17211_m2_hajek_fp64,3,17211,m2_hajek,1118,43e9cac578557bf0bac617121c639a4b7c150676c7102bda90b852bf5f3edc98,median,V2,0.14334572411245156,0.14334572411245164,8.326672684688674e-17
b3_s17211_m2_hajek_fp64,3,17211,m2_hajek,1118,43e9cac578557bf0bac617121c639a4b7c150676c7102bda90b852bf5f3edc98,median,V3,0.04685634458926346,0.046856344589263445,1.3877787807814457e-17
b3_s17211_m2_hajek_fp64,3,17211,m2_hajek,1118,43e9cac578557bf0bac617121c639a4b7c150676c7102bda90b852bf5f3edc98,median,V4,0.21793214280841264,0.21793214280841267,2.7755575615628914e-17
b3_s17212_h_both_fp64,3,17212,h_both,1106,20eef6ccb6f5985195806c1c66871dc1729eacf57db5e4f531de057492b7734a,selected,V1,0.0015185046779997206,0.001518504677999721,4.336808689942018e-19
b3_s17212_h_both_fp64,3,17212,h_both,1106,20eef6ccb6f5985195806c1c66871dc1729eacf57db5e4f531de057492b7734a,selected,V2,0.0009297974898051579,0.0009297974898051582,3.2526065174565133e-19
b3_s17212_h_both_fp64,3,17212,h_both,1106,20eef6ccb6f5985195806c1c66871dc1729eacf57db5e4f531de057492b7734a,selected,V3,0.0025268877226608103,0.0025268877226608103,0.0
b3_s17212_h_both_fp64,3,17212,h_both,1106,20eef6ccb6f5985195806c1c66871dc1729eacf57db5e4f531de057492b7734a,selected,V4,0.009672191290356758,0.009672191290356756,1.734723475976807e-18
b3_s17212_h_both_fp64,3,17212,h_both,1106,20eef6ccb6f5985195806c1c66871dc1729eacf57db5e4f531de057492b7734a,oracle_support,V1,7.774470048135335e-05,7.774470048135338e-05,2.710505431213761e-20
b3_s17212_h_both_fp64,3,17212,h_both,1106,20eef6ccb6f5985195806c1c66871dc1729eacf57db5e4f531de057492b7734a,oracle_support,V2,9.045267159113887e-05,9.045267159113887e-05,0.0
b3_s17212_h_both_fp64,3,17212,h_both,1106,20eef6ccb6f5985195806c1c66871dc1729eacf57db5e4f531de057492b7734a,oracle_support,V3,7.755935690050491e-05,7.75593569005049e-05,1.3552527156068805e-20
b3_s17212_h_both_fp64,3,17212,h_both,1106,20eef6ccb6f5985195806c1c66871dc1729eacf57db5e4f531de057492b7734a,oracle_support,V4,0.00010041922099425865,0.00010041922099425867,2.710505431213761e-20
b3_s17212_h_both_fp64,3,17212,h_both,1106,20eef6ccb6f5985195806c1c66871dc1729eacf57db5e4f531de057492b7734a,median,V1,0.04792857418065169,0.0479285741806517,6.938893903907228e-18
b3_s17212_h_both_fp64,3,17212,h_both,1106,20eef6ccb6f5985195806c1c66871dc1729eacf57db5e4f531de057492b7734a,median,V2,0.14306236044278536,0.1430623604427854,2.7755575615628914e-17
b3_s17212_h_both_fp64,3,17212,h_both,1106,20eef6ccb6f5985195806c1c66871dc1729eacf57db5e4f531de057492b7734a,median,V3,0.04654106421126448,0.04654106421126447,6.938893903907228e-18
b3_s17212_h_both_fp64,3,17212,h_both,1106,20eef6ccb6f5985195806c1c66871dc1729eacf57db5e4f531de057492b7734a,median,V4,0.21767345079673475,0.21767345079673478,2.7755575615628914e-17
b3_s17212_m2_hajek_fp64,3,17212,m2_hajek,1106,edc27ba7351816e46283b743ee26b4e5930d11eacb2db9f9de3d5974596e4c01,selected,V1,0.0012315664376636897,0.00123156643766369,2.168404344971009e-19
b3_s17212_m2_hajek_fp64,3,17212,m2_hajek,1106,edc27ba7351816e46283b743ee26b4e5930d11eacb2db9f9de3d5974596e4c01,selected,V2,0.000693382523403256,0.000693382523403256,0.0
b3_s17212_m2_hajek_fp64,3,17212,m2_hajek,1106,edc27ba7351816e46283b743ee26b4e5930d11eacb2db9f9de3d5974596e4c01,selected,V3,0.0029299568750943542,0.002929956875094354,4.336808689942018e-19
b3_s17212_m2_hajek_fp64,3,17212,m2_hajek,1106,edc27ba7351816e46283b743ee26b4e5930d11eacb2db9f9de3d5974596e4c01,selected,V4,0.005512535236054556,0.005512535236054556,0.0
b3_s17212_m2_hajek_fp64,3,17212,m2_hajek,1106,edc27ba7351816e46283b743ee26b4e5930d11eacb2db9f9de3d5974596e4c01,oracle_support,V1,5.872873707754629e-05,5.8728737077546293e-05,6.776263578034403e-21
b3_s17212_m2_hajek_fp64,3,17212,m2_hajek,1106,edc27ba7351816e46283b743ee26b4e5930d11eacb2db9f9de3d5974596e4c01,oracle_support,V2,7.444170502014696e-05,7.444170502014697e-05,1.3552527156068805e-20
b3_s17212_m2_hajek_fp64,3,17212,m2_hajek,1106,edc27ba7351816e46283b743ee26b4e5930d11eacb2db9f9de3d5974596e4c01,oracle_support,V3,5.849956613286279e-05,5.849956613286279e-05,0.0
b3_s17212_m2_hajek_fp64,3,17212,m2_hajek,1106,edc27ba7351816e46283b743ee26b4e5930d11eacb2db9f9de3d5974596e4c01,oracle_support,V4,8.676499958201345e-05,8.676499958201346e-05,1.3552527156068805e-20
b3_s17212_m2_hajek_fp64,3,17212,m2_hajek,1106,edc27ba7351816e46283b743ee26b4e5930d11eacb2db9f9de3d5974596e4c01,median,V1,0.04792851793342693,0.04792851793342694,6.938893903907228e-18
b3_s17212_m2_hajek_fp64,3,17212,m2_hajek,1106,edc27ba7351816e46283b743ee26b4e5930d11eacb2db9f9de3d5974596e4c01,median,V2,0.1430623098159493,0.14306230981594928,2.7755575615628914e-17
b3_s17212_m2_hajek_fp64,3,17212,m2_hajek,1106,edc27ba7351816e46283b743ee26b4e5930d11eacb2db9f9de3d5974596e4c01,median,V3,0.0465410078820673,0.04654100788206729,1.3877787807814457e-17
b3_s17212_m2_hajek_fp64,3,17212,m2_hajek,1106,edc27ba7351816e46283b743ee26b4e5930d11eacb2db9f9de3d5974596e4c01,median,V4,0.21767340457783135,0.21767340457783138,2.7755575615628914e-17
b3_s17213_h_both_fp64,3,17213,h_both,1139,4b66213fcd049794de8587208820c8a40db4e7bbeb1ee1173f790a27922e5a4e,selected,V1,0.001996087015800037,0.0019960870158000376,4.336808689942018e-19
b3_s17213_h_both_fp64,3,17213,h_both,1139,4b66213fcd049794de8587208820c8a40db4e7bbeb1ee1173f790a27922e5a4e,selected,V2,0.0012799317458428022,0.0012799317458428018,4.336808689942018e-19
b3_s17213_h_both_fp64,3,17213,h_both,1139,4b66213fcd049794de8587208820c8a40db4e7bbeb1ee1173f790a27922e5a4e,selected,V3,0.0025030117152466803,0.0025030117152466803,0.0
b3_s17213_h_both_fp64,3,17213,h_both,1139,4b66213fcd049794de8587208820c8a40db4e7bbeb1ee1173f790a27922e5a4e,selected,V4,0.015051003805030036,0.01505100380503004,3.469446951953614e-18
b3_s17213_h_both_fp64,3,17213,h_both,1139,4b66213fcd049794de8587208820c8a40db4e7bbeb1ee1173f790a27922e5a4e,oracle_support,V1,0.0001618042015943509,0.0001618042015943509,0.0
b3_s17213_h_both_fp64,3,17213,h_both,1139,4b66213fcd049794de8587208820c8a40db4e7bbeb1ee1173f790a27922e5a4e,oracle_support,V2,0.00048018124296275494,0.00048018124296275494,0.0
b3_s17213_h_both_fp64,3,17213,h_both,1139,4b66213fcd049794de8587208820c8a40db4e7bbeb1ee1173f790a27922e5a4e,oracle_support,V3,0.00015716072700683206,0.00015716072700683206,0.0
b3_s17213_h_both_fp64,3,17213,h_both,1139,4b66213fcd049794de8587208820c8a40db4e7bbeb1ee1173f790a27922e5a4e,oracle_support,V4,0.0007298765313927498,0.0007298765313927498,0.0
b3_s17213_h_both_fp64,3,17213,h_both,1139,4b66213fcd049794de8587208820c8a40db4e7bbeb1ee1173f790a27922e5a4e,median,V1,0.04806533860966143,0.04806533860966145,2.0816681711721685e-17
b3_s17213_h_both_fp64,3,17213,h_both,1139,4b66213fcd049794de8587208820c8a40db4e7bbeb1ee1173f790a27922e5a4e,median,V2,0.14318545896648088,0.14318545896648086,2.7755575615628914e-17
b3_s17213_h_both_fp64,3,17213,h_both,1139,4b66213fcd049794de8587208820c8a40db4e7bbeb1ee1173f790a27922e5a4e,median,V3,0.04667802795516129,0.046678027955161266,2.0816681711721685e-17
b3_s17213_h_both_fp64,3,17213,h_both,1139,4b66213fcd049794de8587208820c8a40db4e7bbeb1ee1173f790a27922e5a4e,median,V4,0.21778583148677483,0.21778583148677477,5.551115123125783e-17
b3_s17213_m2_hajek_fp64,3,17213,m2_hajek,1139,ea7eb77cafd00d59f30faa2f9f4e2b9415ef40e44b90319ffd5501d2b469b20a,selected,V1,0.0017581077925361605,0.0017581077925361607,2.168404344971009e-19
b3_s17213_m2_hajek_fp64,3,17213,m2_hajek,1139,ea7eb77cafd00d59f30faa2f9f4e2b9415ef40e44b90319ffd5501d2b469b20a,selected,V2,0.0011604870635021415,0.0011604870635021415,0.0
b3_s17213_m2_hajek_fp64,3,17213,m2_hajek,1139,ea7eb77cafd00d59f30faa2f9f4e2b9415ef40e44b90319ffd5501d2b469b20a,selected,V3,0.004552651476317682,0.004552651476317679,2.6020852139652106e-18
b3_s17213_m2_hajek_fp64,3,17213,m2_hajek,1139,ea7eb77cafd00d59f30faa2f9f4e2b9415ef40e44b90319ffd5501d2b469b20a,selected,V4,0.012184881524725293,0.012184881524725294,1.734723475976807e-18
b3_s17213_m2_hajek_fp64,3,17213,m2_hajek,1139,ea7eb77cafd00d59f30faa2f9f4e2b9415ef40e44b90319ffd5501d2b469b20a,oracle_support,V1,0.00014178939881018192,0.00014178939881018195,2.710505431213761e-20
b3_s17213_m2_hajek_fp64,3,17213,m2_hajek,1139,ea7eb77cafd00d59f30faa2f9f4e2b9415ef40e44b90319ffd5501d2b469b20a,oracle_support,V2,0.00041739826458122664,0.00041739826458122653,1.0842021724855044e-19
b3_s17213_m2_hajek_fp64,3,17213,m2_hajek,1139,ea7eb77cafd00d59f30faa2f9f4e2b9415ef40e44b90319ffd5501d2b469b20a,oracle_support,V3,0.0001377696907344924,0.00013776969073449238,2.710505431213761e-20
b3_s17213_m2_hajek_fp64,3,17213,m2_hajek,1139,ea7eb77cafd00d59f30faa2f9f4e2b9415ef40e44b90319ffd5501d2b469b20a,oracle_support,V4,0.0006335515240523855,0.0006335515240523856,1.0842021724855044e-19
b3_s17213_m2_hajek_fp64,3,17213,m2_hajek,1139,ea7eb77cafd00d59f30faa2f9f4e2b9415ef40e44b90319ffd5501d2b469b20a,median,V1,0.04800039708165104,0.04800039708165105,6.938893903907228e-18
b3_s17213_m2_hajek_fp64,3,17213,m2_hajek,1139,ea7eb77cafd00d59f30faa2f9f4e2b9415ef40e44b90319ffd5501d2b469b20a,median,V2,0.14312700658758018,0.14312700658758018,0.0
b3_s17213_m2_hajek_fp64,3,17213,m2_hajek,1139,ea7eb77cafd00d59f30faa2f9f4e2b9415ef40e44b90319ffd5501d2b469b20a,median,V3,0.04661299178402318,0.04661299178402316,2.0816681711721685e-17
b3_s17213_m2_hajek_fp64,3,17213,m2_hajek,1139,ea7eb77cafd00d59f30faa2f9f4e2b9415ef40e44b90319ffd5501d2b469b20a,median,V4,0.2177324683880297,0.2177324683880297,0.0
b3_s17214_h_both_fp64,3,17214,h_both,1103,78d9ac256c3e578e4739b93f0cd83926482f034f699b6d1333babe46742eeeb1,selected,V1,0.002360965364487416,0.0023609653644874164,4.336808689942018e-19
b3_s17214_h_both_fp64,3,17214,h_both,1103,78d9ac256c3e578e4739b93f0cd83926482f034f699b6d1333babe46742eeeb1,selected,V2,0.0011659485288978953,0.0011659485288978955,2.168404344971009e-19
b3_s17214_h_both_fp64,3,17214,h_both,1103,78d9ac256c3e578e4739b93f0cd83926482f034f699b6d1333babe46742eeeb1,selected,V3,0.008870925087658351,0.008870925087658348,3.469446951953614e-18
b3_s17214_h_both_fp64,3,17214,h_both,1103,78d9ac256c3e578e4739b93f0cd83926482f034f699b6d1333babe46742eeeb1,selected,V4,0.002797067228142285,0.0027970672281422853,4.336808689942018e-19
b3_s17214_h_both_fp64,3,17214,h_both,1103,78d9ac256c3e578e4739b93f0cd83926482f034f699b6d1333babe46742eeeb1,oracle_support,V1,8.212898296515637e-05,8.212898296515637e-05,0.0
b3_s17214_h_both_fp64,3,17214,h_both,1103,78d9ac256c3e578e4739b93f0cd83926482f034f699b6d1333babe46742eeeb1,oracle_support,V2,0.0001731917246178473,0.00017319172461784728,2.710505431213761e-20
b3_s17214_h_both_fp64,3,17214,h_both,1103,78d9ac256c3e578e4739b93f0cd83926482f034f699b6d1333babe46742eeeb1,oracle_support,V3,8.080084848373568e-05,8.080084848373565e-05,2.710505431213761e-20
b3_s17214_h_both_fp64,3,17214,h_both,1103,78d9ac256c3e578e4739b93f0cd83926482f034f699b6d1333babe46742eeeb1,oracle_support,V4,0.00024460999474331193,0.00024460999474331204,1.0842021724855044e-19
b3_s17214_h_both_fp64,3,17214,h_both,1103,78d9ac256c3e578e4739b93f0cd83926482f034f699b6d1333babe46742eeeb1,median,V1,0.04792853765518915,0.04792853765518915,0.0
b3_s17214_h_both_fp64,3,17214,h_both,1103,78d9ac256c3e578e4739b93f0cd83926482f034f699b6d1333babe46742eeeb1,median,V2,0.14306232756705484,0.14306232756705484,0.0
b3_s17214_h_both_fp64,3,17214,h_both,1103,78d9ac256c3e578e4739b93f0cd83926482f034f699b6d1333babe46742eeeb1,median,V3,0.04654102763257122,0.0465410276325712,2.0816681711721685e-17
b3_s17214_h_both_fp64,3,17214,h_both,1103,78d9ac256c3e578e4739b93f0cd83926482f034f699b6d1333babe46742eeeb1,median,V4,0.2176734207833993,0.21767342078339932,2.7755575615628914e-17
b3_s17214_m2_hajek_fp64,3,17214,m2_hajek,1103,abbcb5fe0a332a7e4b7945a87f50b27b10308487efe9f6b3910b26a0a7908526,selected,V1,0.0017368004839758452,0.0017368004839758457,4.336808689942018e-19
b3_s17214_m2_hajek_fp64,3,17214,m2_hajek,1103,abbcb5fe0a332a7e4b7945a87f50b27b10308487efe9f6b3910b26a0a7908526,selected,V2,0.0010896956297504264,0.0010896956297504262,2.168404344971009e-19
b3_s17214_m2_hajek_fp64,3,17214,m2_hajek,1103,abbcb5fe0a332a7e4b7945a87f50b27b10308487efe9f6b3910b26a0a7908526,selected,V3,0.00745274258721009,0.00745274258721009,0.0
b3_s17214_m2_hajek_fp64,3,17214,m2_hajek,1103,abbcb5fe0a332a7e4b7945a87f50b27b10308487efe9f6b3910b26a0a7908526,selected,V4,0.0022070159184817374,0.0022070159184817383,8.673617379884035e-19
b3_s17214_m2_hajek_fp64,3,17214,m2_hajek,1103,abbcb5fe0a332a7e4b7945a87f50b27b10308487efe9f6b3910b26a0a7908526,oracle_support,V1,5.602145641586219e-05,5.6021456415862195e-05,6.776263578034403e-21
b3_s17214_m2_hajek_fp64,3,17214,m2_hajek,1103,abbcb5fe0a332a7e4b7945a87f50b27b10308487efe9f6b3910b26a0a7908526,oracle_support,V2,0.00016223046012532122,0.0001622304601253212,2.710505431213761e-20
b3_s17214_m2_hajek_fp64,3,17214,m2_hajek,1103,abbcb5fe0a332a7e4b7945a87f50b27b10308487efe9f6b3910b26a0a7908526,oracle_support,V3,5.4472416297985494e-05,5.447241629798549e-05,6.776263578034403e-21
b3_s17214_m2_hajek_fp64,3,17214,m2_hajek,1103,abbcb5fe0a332a7e4b7945a87f50b27b10308487efe9f6b3910b26a0a7908526,oracle_support,V4,0.00024552757131497053,0.00024552757131497053,0.0
b3_s17214_m2_hajek_fp64,3,17214,m2_hajek,1103,abbcb5fe0a332a7e4b7945a87f50b27b10308487efe9f6b3910b26a0a7908526,median,V1,0.047975926684442755,0.04797592668444276,6.938893903907228e-18
b3_s17214_m2_hajek_fp64,3,17214,m2_hajek,1103,abbcb5fe0a332a7e4b7945a87f50b27b10308487efe9f6b3910b26a0a7908526,median,V2,0.14310498134466879,0.14310498134466879,0.0
b3_s17214_m2_hajek_fp64,3,17214,m2_hajek,1103,abbcb5fe0a332a7e4b7945a87f50b27b10308487efe9f6b3910b26a0a7908526,median,V3,0.046588485724658506,0.0465884857246585,6.938893903907228e-18
b3_s17214_m2_hajek_fp64,3,17214,m2_hajek,1103,abbcb5fe0a332a7e4b7945a87f50b27b10308487efe9f6b3910b26a0a7908526,median,V4,0.21771236081953593,0.217712360819536,5.551115123125783e-17
b3_s17215_h_both_fp64,3,17215,h_both,1119,19ff2d94b4113e4ac84f1738cd1692a6c67b567edf9f57b83944f517191bde33,selected,V1,0.0007972081544750878,0.0007972081544750879,1.0842021724855044e-19
b3_s17215_h_both_fp64,3,17215,h_both,1119,19ff2d94b4113e4ac84f1738cd1692a6c67b567edf9f57b83944f517191bde33,selected,V2,0.00046934602726279753,0.00046934602726279764,1.0842021724855044e-19
b3_s17215_h_both_fp64,3,17215,h_both,1119,19ff2d94b4113e4ac84f1738cd1692a6c67b567edf9f57b83944f517191bde33,selected,V3,0.001661978249710748,0.0016619782497107477,2.168404344971009e-19
b3_s17215_h_both_fp64,3,17215,h_both,1119,19ff2d94b4113e4ac84f1738cd1692a6c67b567edf9f57b83944f517191bde33,selected,V4,0.0018378509074750053,0.0018378509074750051,2.168404344971009e-19
b3_s17215_h_both_fp64,3,17215,h_both,1119,19ff2d94b4113e4ac84f1738cd1692a6c67b567edf9f57b83944f517191bde33,oracle_support,V1,6.578884829043924e-05,6.578884829043924e-05,0.0
b3_s17215_h_both_fp64,3,17215,h_both,1119,19ff2d94b4113e4ac84f1738cd1692a6c67b567edf9f57b83944f517191bde33,oracle_support,V2,0.00013428327096848473,0.0001342832709684847,2.710505431213761e-20
b3_s17215_h_both_fp64,3,17215,h_both,1119,19ff2d94b4113e4ac84f1738cd1692a6c67b567edf9f57b83944f517191bde33,oracle_support,V3,6.478986887369078e-05,6.478986887369078e-05,0.0
b3_s17215_h_both_fp64,3,17215,h_both,1119,19ff2d94b4113e4ac84f1738cd1692a6c67b567edf9f57b83944f517191bde33,oracle_support,V4,0.00018800176320942063,0.00018800176320942066,2.710505431213761e-20
b3_s17215_h_both_fp64,3,17215,h_both,1119,19ff2d94b4113e4ac84f1738cd1692a6c67b567edf9f57b83944f517191bde33,median,V1,0.04800082855524848,0.04800082855524849,6.938893903907228e-18
b3_s17215_h_both_fp64,3,17215,h_both,1119,19ff2d94b4113e4ac84f1738cd1692a6c67b567edf9f57b83944f517191bde33,median,V2,0.14312739494706261,0.14312739494706261,0.0
b3_s17215_h_both_fp64,3,17215,h_both,1119,19ff2d94b4113e4ac84f1738cd1692a6c67b567edf9f57b83944f517191bde33,median,V3,0.046613423886432595,0.04661342388643259,6.938893903907228e-18
b3_s17215_h_both_fp64,3,17215,h_both,1119,19ff2d94b4113e4ac84f1738cd1692a6c67b567edf9f57b83944f517191bde33,median,V4,0.2177328229341713,0.21773282293417132,2.7755575615628914e-17
b3_s17215_m2_hajek_fp64,3,17215,m2_hajek,1119,6da789149b34d7f3f473f303a8c21d0b436df50fe7fa5734fc74c4d61ac5b028,selected,V1,0.0029348308343442,0.002934830834344199,8.673617379884035e-19
b3_s17215_m2_hajek_fp64,3,17215,m2_hajek,1119,6da789149b34d7f3f473f303a8c21d0b436df50fe7fa5734fc74c4d61ac5b028,selected,V2,0.0019398716019441065,0.0019398716019441065,0.0
b3_s17215_m2_hajek_fp64,3,17215,m2_hajek,1119,6da789149b34d7f3f473f303a8c21d0b436df50fe7fa5734fc74c4d61ac5b028,selected,V3,0.008319318791417235,0.008319318791417235,0.0
b3_s17215_m2_hajek_fp64,3,17215,m2_hajek,1119,6da789149b34d7f3f473f303a8c21d0b436df50fe7fa5734fc74c4d61ac5b028,selected,V4,0.006606462051903055,0.006606462051903057,1.734723475976807e-18
b3_s17215_m2_hajek_fp64,3,17215,m2_hajek,1119,6da789149b34d7f3f473f303a8c21d0b436df50fe7fa5734fc74c4d61ac5b028,oracle_support,V1,6.921444833895349e-05,6.921444833895349e-05,0.0
b3_s17215_m2_hajek_fp64,3,17215,m2_hajek,1119,6da789149b34d7f3f473f303a8c21d0b436df50fe7fa5734fc74c4d61ac5b028,oracle_support,V2,0.00020394228845998317,0.00020394228845998317,0.0
b3_s17215_m2_hajek_fp64,3,17215,m2_hajek,1119,6da789149b34d7f3f473f303a8c21d0b436df50fe7fa5734fc74c4d61ac5b028,oracle_support,V3,6.724946587933772e-05,6.72494658793377e-05,1.3552527156068805e-20
b3_s17215_m2_hajek_fp64,3,17215,m2_hajek,1119,6da789149b34d7f3f473f303a8c21d0b436df50fe7fa5734fc74c4d61ac5b028,oracle_support,V4,0.00030960602210729573,0.0003096060221072959,1.6263032587282567e-19
b3_s17215_m2_hajek_fp64,3,17215,m2_hajek,1119,6da789149b34d7f3f473f303a8c21d0b436df50fe7fa5734fc74c4d61ac5b028,median,V1,0.048097444611026226,0.048097444611026226,0.0
b3_s17215_m2_hajek_fp64,3,17215,m2_hajek,1119,6da789149b34d7f3f473f303a8c21d0b436df50fe7fa5734fc74c4d61ac5b028,median,V2,0.14321435684145012,0.14321435684145015,2.7755575615628914e-17
b3_s17215_m2_hajek_fp64,3,17215,m2_hajek,1119,6da789149b34d7f3f473f303a8c21d0b436df50fe7fa5734fc74c4d61ac5b028,median,V3,0.04671018074649976,0.046710180746499755,6.938893903907228e-18
b3_s17215_m2_hajek_fp64,3,17215,m2_hajek,1119,6da789149b34d7f3f473f303a8c21d0b436df50fe7fa5734fc74c4d61ac5b028,median,V4,0.21781221330706188,0.21781221330706185,2.7755575615628914e-17
b3_s17216_h_both_fp64,3,17216,h_both,1123,785c85d48652991d05a6f0c08422300000ecf1a3bc254a19ecae90c0c23e7c1b,selected,V1,0.0009198873198603125,0.0009198873198603125,0.0
b3_s17216_h_both_fp64,3,17216,h_both,1123,785c85d48652991d05a6f0c08422300000ecf1a3bc254a19ecae90c0c23e7c1b,selected,V2,0.00019338067917741501,0.00019338067917741504,2.710505431213761e-20
b3_s17216_h_both_fp64,3,17216,h_both,1123,785c85d48652991d05a6f0c08422300000ecf1a3bc254a19ecae90c0c23e7c1b,selected,V3,0.0003154927471893261,0.00031549274718932604,5.421010862427522e-20
b3_s17216_h_both_fp64,3,17216,h_both,1123,785c85d48652991d05a6f0c08422300000ecf1a3bc254a19ecae90c0c23e7c1b,selected,V4,0.0008806111038379665,0.0008806111038379667,1.0842021724855044e-19
b3_s17216_h_both_fp64,3,17216,h_both,1123,785c85d48652991d05a6f0c08422300000ecf1a3bc254a19ecae90c0c23e7c1b,oracle_support,V1,0.0001117523600326713,0.0001117523600326713,0.0
b3_s17216_h_both_fp64,3,17216,h_both,1123,785c85d48652991d05a6f0c08422300000ecf1a3bc254a19ecae90c0c23e7c1b,oracle_support,V2,0.0001158822500157641,0.00011588225001576411,1.3552527156068805e-20
b3_s17216_h_both_fp64,3,17216,h_both,1123,785c85d48652991d05a6f0c08422300000ecf1a3bc254a19ecae90c0c23e7c1b,oracle_support,V3,0.00011169212629501468,0.00011169212629501464,4.0657581468206416e-20
b3_s17216_h_both_fp64,3,17216,h_both,1123,785c85d48652991d05a6f0c08422300000ecf1a3bc254a19ecae90c0c23e7c1b,oracle_support,V4,0.00011912122122449066,0.00011912122122449067,1.3552527156068805e-20
b3_s17216_h_both_fp64,3,17216,h_both,1123,785c85d48652991d05a6f0c08422300000ecf1a3bc254a19ecae90c0c23e7c1b,median,V1,0.04794703033326091,0.047947030333260914,6.938893903907228e-18
b3_s17216_h_both_fp64,3,17216,h_both,1123,785c85d48652991d05a6f0c08422300000ecf1a3bc254a19ecae90c0c23e7c1b,median,V2,0.14307897240216505,0.14307897240216505,0.0
b3_s17216_h_both_fp64,3,17216,h_both,1123,785c85d48652991d05a6f0c08422300000ecf1a3bc254a19ecae90c0c23e7c1b,median,V3,0.04655954726111591,0.046559547261115906,6.938893903907228e-18
b3_s17216_h_both_fp64,3,17216,h_both,1123,785c85d48652991d05a6f0c08422300000ecf1a3bc254a19ecae90c0c23e7c1b,median,V4,0.21768861640069134,0.2176886164006913,5.551115123125783e-17
b3_s17216_m2_hajek_fp64,3,17216,m2_hajek,1123,9639291c3b9c51084a6381950753c1d6d916703f41ee9ef83c37af1319788bd2,selected,V1,0.0008768617812386009,0.0008768617812386009,0.0
b3_s17216_m2_hajek_fp64,3,17216,m2_hajek,1123,9639291c3b9c51084a6381950753c1d6d916703f41ee9ef83c37af1319788bd2,selected,V2,0.0002477014004527216,0.0002477014004527216,0.0
b3_s17216_m2_hajek_fp64,3,17216,m2_hajek,1123,9639291c3b9c51084a6381950753c1d6d916703f41ee9ef83c37af1319788bd2,selected,V3,0.0002543134422476663,0.0002543134422476663,0.0
b3_s17216_m2_hajek_fp64,3,17216,m2_hajek,1123,9639291c3b9c51084a6381950753c1d6d916703f41ee9ef83c37af1319788bd2,selected,V4,0.0015389500716104397,0.0015389500716104399,2.168404344971009e-19
b3_s17216_m2_hajek_fp64,3,17216,m2_hajek,1123,9639291c3b9c51084a6381950753c1d6d916703f41ee9ef83c37af1319788bd2,oracle_support,V1,0.0001219542943298669,0.00012195429432986692,2.710505431213761e-20
b3_s17216_m2_hajek_fp64,3,17216,m2_hajek,1123,9639291c3b9c51084a6381950753c1d6d916703f41ee9ef83c37af1319788bd2,oracle_support,V2,0.0001499004115487282,0.0001499004115487282,0.0
b3_s17216_m2_hajek_fp64,3,17216,m2_hajek,1123,9639291c3b9c51084a6381950753c1d6d916703f41ee9ef83c37af1319788bd2,oracle_support,V3,0.00012154670499940569,0.00012154670499940569,0.0
b3_s17216_m2_hajek_fp64,3,17216,m2_hajek,1123,9639291c3b9c51084a6381950753c1d6d916703f41ee9ef83c37af1319788bd2,oracle_support,V4,0.00017181786441991932,0.00017181786441991935,2.710505431213761e-20
b3_s17216_m2_hajek_fp64,3,17216,m2_hajek,1123,9639291c3b9c51084a6381950753c1d6d916703f41ee9ef83c37af1319788bd2,median,V1,0.04795777827152308,0.04795777827152309,6.938893903907228e-18
b3_s17216_m2_hajek_fp64,3,17216,m2_hajek,1123,9639291c3b9c51084a6381950753c1d6d916703f41ee9ef83c37af1319788bd2,median,V2,0.14308864637472082,0.14308864637472082,0.0
b3_s17216_m2_hajek_fp64,3,17216,m2_hajek,1123,9639291c3b9c51084a6381950753c1d6d916703f41ee9ef83c37af1319788bd2,median,V3,0.04657031086298385,0.04657031086298384,6.938893903907228e-18
b3_s17216_m2_hajek_fp64,3,17216,m2_hajek,1123,9639291c3b9c51084a6381950753c1d6d916703f41ee9ef83c37af1319788bd2,median,V4,0.2176974480883396,0.21769744808833963,2.7755575615628914e-17
b3_s17217_h_both_fp64,3,17217,h_both,1090,636436a9f6bbc1e44ee271568bf268505e88780c7680b4f2b605e6e6ad99322e,selected,V1,0.001090412441896167,0.0010904124418961672,2.168404344971009e-19
b3_s17217_h_both_fp64,3,17217,h_both,1090,636436a9f6bbc1e44ee271568bf268505e88780c7680b4f2b605e6e6ad99322e,selected,V2,0.0010859944004646177,0.0010859944004646177,0.0
b3_s17217_h_both_fp64,3,17217,h_both,1090,636436a9f6bbc1e44ee271568bf268505e88780c7680b4f2b605e6e6ad99322e,selected,V3,0.002009130032214899,0.0020091300322148987,4.336808689942018e-19
b3_s17217_h_both_fp64,3,17217,h_both,1090,636436a9f6bbc1e44ee271568bf268505e88780c7680b4f2b605e6e6ad99322e,selected,V4,0.015040091488623548,0.015040091488623552,3.469446951953614e-18
b3_s17217_h_both_fp64,3,17217,h_both,1090,636436a9f6bbc1e44ee271568bf268505e88780c7680b4f2b605e6e6ad99322e,oracle_support,V1,0.00010292715465754286,0.00010292715465754286,0.0
b3_s17217_h_both_fp64,3,17217,h_both,1090,636436a9f6bbc1e44ee271568bf268505e88780c7680b4f2b605e6e6ad99322e,oracle_support,V2,0.00010177577283494886,0.00010177577283494889,2.710505431213761e-20
b3_s17217_h_both_fp64,3,17217,h_both,1090,636436a9f6bbc1e44ee271568bf268505e88780c7680b4f2b605e6e6ad99322e,oracle_support,V3,0.0001029439473641113,0.00010294394736411127,4.0657581468206416e-20
b3_s17217_h_both_fp64,3,17217,h_both,1090,636436a9f6bbc1e44ee271568bf268505e88780c7680b4f2b605e6e6ad99322e,oracle_support,V4,0.00010087277237030892,0.00010087277237030894,1.3552527156068805e-20
b3_s17217_h_both_fp64,3,17217,h_both,1090,636436a9f6bbc1e44ee271568bf268505e88780c7680b4f2b605e6e6ad99322e,median,V1,0.04809660078523256,0.04809660078523257,6.938893903907228e-18
b3_s17217_h_both_fp64,3,17217,h_both,1090,636436a9f6bbc1e44ee271568bf268505e88780c7680b4f2b605e6e6ad99322e,median,V2,0.14321359733321978,0.14321359733321976,2.7755575615628914e-17
b3_s17217_h_both_fp64,3,17217,h_both,1090,636436a9f6bbc1e44ee271568bf268505e88780c7680b4f2b605e6e6ad99322e,median,V3,0.04670933569094889,0.046709335690948886,6.938893903907228e-18
b3_s17217_h_both_fp64,3,17217,h_both,1090,636436a9f6bbc1e44ee271568bf268505e88780c7680b4f2b605e6e6ad99322e,median,V4,0.21781151992702397,0.21781151992702402,5.551115123125783e-17
b3_s17217_m2_hajek_fp64,3,17217,m2_hajek,1090,b653cee4a3a7c4b0c9b2cd5c2903fc81f5f4383f3bcac46572c265f04dd694a5,selected,V1,0.001427693026376087,0.0014276930263760871,2.168404344971009e-19
b3_s17217_m2_hajek_fp64,3,17217,m2_hajek,1090,b653cee4a3a7c4b0c9b2cd5c2903fc81f5f4383f3bcac46572c265f04dd694a5,selected,V2,0.0011361150735322428,0.0011361150735322426,2.168404344971009e-19
b3_s17217_m2_hajek_fp64,3,17217,m2_hajek,1090,b653cee4a3a7c4b0c9b2cd5c2903fc81f5f4383f3bcac46572c265f04dd694a5,selected,V3,0.0003698589944620633,0.00036985899446206324,5.421010862427522e-20
b3_s17217_m2_hajek_fp64,3,17217,m2_hajek,1090,b653cee4a3a7c4b0c9b2cd5c2903fc81f5f4383f3bcac46572c265f04dd694a5,selected,V4,0.01739888459521472,0.01739888459521472,0.0
b3_s17217_m2_hajek_fp64,3,17217,m2_hajek,1090,b653cee4a3a7c4b0c9b2cd5c2903fc81f5f4383f3bcac46572c265f04dd694a5,oracle_support,V1,0.00011811883840148352,0.00011811883840148354,2.710505431213761e-20
b3_s17217_m2_hajek_fp64,3,17217,m2_hajek,1090,b653cee4a3a7c4b0c9b2cd5c2903fc81f5f4383f3bcac46572c265f04dd694a5,oracle_support,V2,0.000222140244846437,0.000222140244846437,0.0
b3_s17217_m2_hajek_fp64,3,17217,m2_hajek,1090,b653cee4a3a7c4b0c9b2cd5c2903fc81f5f4383f3bcac46572c265f04dd694a5,oracle_support,V3,0.0001166017040148173,0.00011660170401481727,2.710505431213761e-20
b3_s17217_m2_hajek_fp64,3,17217,m2_hajek,1090,b653cee4a3a7c4b0c9b2cd5c2903fc81f5f4383f3bcac46572c265f04dd694a5,oracle_support,V4,0.0003037216772686034,0.00030372167726860346,5.421010862427522e-20
b3_s17217_m2_hajek_fp64,3,17217,m2_hajek,1090,b653cee4a3a7c4b0c9b2cd5c2903fc81f5f4383f3bcac46572c265f04dd694a5,median,V1,0.04798265146580543,0.04798265146580544,6.938893903907228e-18
b3_s17217_m2_hajek_fp64,3,17217,m2_hajek,1090,b653cee4a3a7c4b0c9b2cd5c2903fc81f5f4383f3bcac46572c265f04dd694a5,median,V2,0.14311103416603402,0.14311103416603407,5.551115123125783e-17
b3_s17217_m2_hajek_fp64,3,17217,m2_hajek,1090,b653cee4a3a7c4b0c9b2cd5c2903fc81f5f4383f3bcac46572c265f04dd694a5,median,V3,0.04659522030644257,0.04659522030644258,6.938893903907228e-18
b3_s17217_m2_hajek_fp64,3,17217,m2_hajek,1090,b653cee4a3a7c4b0c9b2cd5c2903fc81f5f4383f3bcac46572c265f04dd694a5,median,V4,0.21771788663919076,0.2177178866391908,5.551115123125783e-17
b3_s17218_h_both_fp64,3,17218,h_both,1130,161a6ad4b0d5e39ad86f3859d5b30194c0b4974557d77f4921889cc8501cb46b,selected,V1,0.004090961260493737,0.004090961260493737,0.0
b3_s17218_h_both_fp64,3,17218,h_both,1130,161a6ad4b0d5e39ad86f3859d5b30194c0b4974557d77f4921889cc8501cb46b,selected,V2,0.001461191867974593,0.0014611918679745925,4.336808689942018e-19
b3_s17218_h_both_fp64,3,17218,h_both,1130,161a6ad4b0d5e39ad86f3859d5b30194c0b4974557d77f4921889cc8501cb46b,selected,V3,0.01629397563885602,0.016293975638856015,3.469446951953614e-18
b3_s17218_h_both_fp64,3,17218,h_both,1130,161a6ad4b0d5e39ad86f3859d5b30194c0b4974557d77f4921889cc8501cb46b,selected,V4,0.024092747112781636,0.02409274711278164,3.469446951953614e-18
b3_s17218_h_both_fp64,3,17218,h_both,1130,161a6ad4b0d5e39ad86f3859d5b30194c0b4974557d77f4921889cc8501cb46b,oracle_support,V1,0.00016616047897905216,0.00016616047897905214,2.710505431213761e-20
b3_s17218_h_both_fp64,3,17218,h_both,1130,161a6ad4b0d5e39ad86f3859d5b30194c0b4974557d77f4921889cc8501cb46b,oracle_support,V2,0.00034936959797335116,0.00034936959797335116,0.0
b3_s17218_h_both_fp64,3,17218,h_both,1130,161a6ad4b0d5e39ad86f3859d5b30194c0b4974557d77f4921889cc8501cb46b,oracle_support,V3,0.00016348840537539253,0.0001634884053753925,2.710505431213761e-20
b3_s17218_h_both_fp64,3,17218,h_both,1130,161a6ad4b0d5e39ad86f3859d5b30194c0b4974557d77f4921889cc8501cb46b,oracle_support,V4,0.0004930560070613495,0.0004930560070613496,1.0842021724855044e-19
b3_s17218_h_both_fp64,3,17218,h_both,1130,161a6ad4b0d5e39ad86f3859d5b30194c0b4974557d77f4921889cc8501cb46b,median,V1,0.04793078134731298,0.04793078134731299,6.938893903907228e-18
b3_s17218_h_both_fp64,3,17218,h_both,1130,161a6ad4b0d5e39ad86f3859d5b30194c0b4974557d77f4921889cc8501cb46b,median,V2,0.1430643470628409,0.1430643470628409,0.0
b3_s17218_h_both_fp64,3,17218,h_both,1130,161a6ad4b0d5e39ad86f3859d5b30194c0b4974557d77f4921889cc8501cb46b,median,V3,0.046543274594560216,0.0465432745945602,1.3877787807814457e-17
b3_s17218_h_both_fp64,3,17218,h_both,1130,161a6ad4b0d5e39ad86f3859d5b30194c0b4974557d77f4921889cc8501cb46b,median,V4,0.21767526444750804,0.217675264447508,2.7755575615628914e-17
b3_s17218_m2_hajek_fp64,3,17218,m2_hajek,1130,5e3cad5e46512c32f20793dcd6c7aa0d84e4d56376d413578db0ea590ba74443,selected,V1,0.004189342101046664,0.004189342101046664,0.0
b3_s17218_m2_hajek_fp64,3,17218,m2_hajek,1130,5e3cad5e46512c32f20793dcd6c7aa0d84e4d56376d413578db0ea590ba74443,selected,V2,0.0012330567939601784,0.0012330567939601782,2.168404344971009e-19
b3_s17218_m2_hajek_fp64,3,17218,m2_hajek,1130,5e3cad5e46512c32f20793dcd6c7aa0d84e4d56376d413578db0ea590ba74443,selected,V3,0.02178401115850222,0.021784011158502217,3.469446951953614e-18
b3_s17218_m2_hajek_fp64,3,17218,m2_hajek,1130,5e3cad5e46512c32f20793dcd6c7aa0d84e4d56376d413578db0ea590ba74443,selected,V4,0.015089932455529325,0.015089932455529321,3.469446951953614e-18
b3_s17218_m2_hajek_fp64,3,17218,m2_hajek,1130,5e3cad5e46512c32f20793dcd6c7aa0d84e4d56376d413578db0ea590ba74443,oracle_support,V1,0.0003433274880914543,0.00034332748809145434,5.421010862427522e-20
b3_s17218_m2_hajek_fp64,3,17218,m2_hajek,1130,5e3cad5e46512c32f20793dcd6c7aa0d84e4d56376d413578db0ea590ba74443,oracle_support,V2,0.0009135481027916057,0.0009135481027916058,1.0842021724855044e-19
b3_s17218_m2_hajek_fp64,3,17218,m2_hajek,1130,5e3cad5e46512c32f20793dcd6c7aa0d84e4d56376d413578db0ea590ba74443,oracle_support,V3,0.0003350109181457725,0.0003350109181457725,0.0
b3_s17218_m2_hajek_fp64,3,17218,m2_hajek,1130,5e3cad5e46512c32f20793dcd6c7aa0d84e4d56376d413578db0ea590ba74443,oracle_support,V4,0.0013607581159392865,0.0013607581159392867,2.168404344971009e-19
b3_s17218_m2_hajek_fp64,3,17218,m2_hajek,1130,5e3cad5e46512c32f20793dcd6c7aa0d84e4d56376d413578db0ea590ba74443,median,V1,0.047953457533507986,0.04795345753350799,6.938893903907228e-18
b3_s17218_m2_hajek_fp64,3,17218,m2_hajek,1130,5e3cad5e46512c32f20793dcd6c7aa0d84e4d56376d413578db0ea590ba74443,median,V2,0.1430847573775979,0.1430847573775979,0.0
b3_s17218_m2_hajek_fp64,3,17218,m2_hajek,1130,5e3cad5e46512c32f20793dcd6c7aa0d84e4d56376d413578db0ea590ba74443,median,V3,0.046565983828101835,0.04656598382810183,6.938893903907228e-18
b3_s17218_m2_hajek_fp64,3,17218,m2_hajek,1130,5e3cad5e46512c32f20793dcd6c7aa0d84e4d56376d413578db0ea590ba74443,median,V4,0.21769389769498704,0.21769389769498712,8.326672684688674e-17
b3_s17219_h_both_fp64,3,17219,h_both,1104,641ee6b49faca0bb61d3737900f5a9683ba5db1d33484f0215382f8313a0b03e,selected,V1,0.0020021815612400007,0.0020021815612400007,0.0
b3_s17219_h_both_fp64,3,17219,h_both,1104,641ee6b49faca0bb61d3737900f5a9683ba5db1d33484f0215382f8313a0b03e,selected,V2,0.0008538398604494149,0.0008538398604494149,0.0
b3_s17219_h_both_fp64,3,17219,h_both,1104,641ee6b49faca0bb61d3737900f5a9683ba5db1d33484f0215382f8313a0b03e,selected,V3,0.005800407164635936,0.005800407164635935,8.673617379884035e-19
b3_s17219_h_both_fp64,3,17219,h_both,1104,641ee6b49faca0bb61d3737900f5a9683ba5db1d33484f0215382f8313a0b03e,selected,V4,0.0017999823369929178,0.0017999823369929178,0.0
b3_s17219_h_both_fp64,3,17219,h_both,1104,641ee6b49faca0bb61d3737900f5a9683ba5db1d33484f0215382f8313a0b03e,oracle_support,V1,2.890370017715059e-05,2.8903700177150594e-05,3.3881317890172014e-21
b3_s17219_h_both_fp64,3,17219,h_both,1104,641ee6b49faca0bb61d3737900f5a9683ba5db1d33484f0215382f8313a0b03e,oracle_support,V2,5.347928164985267e-05,5.347928164985268e-05,6.776263578034403e-21
b3_s17219_h_both_fp64,3,17219,h_both,1104,641ee6b49faca0bb61d3737900f5a9683ba5db1d33484f0215382f8313a0b03e,oracle_support,V3,2.854526953293236e-05,2.8545269532932356e-05,3.3881317890172014e-21
b3_s17219_h_both_fp64,3,17219,h_both,1104,641ee6b49faca0bb61d3737900f5a9683ba5db1d33484f0215382f8313a0b03e,oracle_support,V4,7.275330617682914e-05,7.275330617682913e-05,1.3552527156068805e-20
b3_s17219_h_both_fp64,3,17219,h_both,1104,641ee6b49faca0bb61d3737900f5a9683ba5db1d33484f0215382f8313a0b03e,median,V1,0.048247131860267974,0.04824713186026798,6.938893903907228e-18
b3_s17219_h_both_fp64,3,17219,h_both,1104,641ee6b49faca0bb61d3737900f5a9683ba5db1d33484f0215382f8313a0b03e,median,V2,0.14334908689904707,0.14334908689904707,0.0
b3_s17219_h_both_fp64,3,17219,h_both,1104,641ee6b49faca0bb61d3737900f5a9683ba5db1d33484f0215382f8313a0b03e,median,V3,0.046860086143818404,0.0468600861438184,6.938893903907228e-18
b3_s17219_h_both_fp64,3,17219,h_both,1104,641ee6b49faca0bb61d3737900f5a9683ba5db1d33484f0215382f8313a0b03e,median,V4,0.2179352128068717,0.21793521280687173,2.7755575615628914e-17
b3_s17219_m2_hajek_fp64,3,17219,m2_hajek,1104,74bb69e8a9bed82f6514f6c509021f68de86bf03384f61d2810f3975b0c9d52d,selected,V1,0.0008593291690949528,0.0008593291690949528,0.0
b3_s17219_m2_hajek_fp64,3,17219,m2_hajek,1104,74bb69e8a9bed82f6514f6c509021f68de86bf03384f61d2810f3975b0c9d52d,selected,V2,0.0009194157645524649,0.0009194157645524647,2.168404344971009e-19
b3_s17219_m2_hajek_fp64,3,17219,m2_hajek,1104,74bb69e8a9bed82f6514f6c509021f68de86bf03384f61d2810f3975b0c9d52d,selected,V3,0.00035123210436493617,0.000351232104364936,1.6263032587282567e-19
b3_s17219_m2_hajek_fp64,3,17219,m2_hajek,1104,74bb69e8a9bed82f6514f6c509021f68de86bf03384f61d2810f3975b0c9d52d,selected,V4,0.009393509372202248,0.00939350937220225,1.734723475976807e-18
b3_s17219_m2_hajek_fp64,3,17219,m2_hajek,1104,74bb69e8a9bed82f6514f6c509021f68de86bf03384f61d2810f3975b0c9d52d,oracle_support,V1,0.00022500290667980358,0.0002250029066798037,1.0842021724855044e-19
b3_s17219_m2_hajek_fp64,3,17219,m2_hajek,1104,74bb69e8a9bed82f6514f6c509021f68de86bf03384f61d2810f3975b0c9d52d,oracle_support,V2,0.0003277072063429265,0.0003277072063429265,0.0
b3_s17219_m2_hajek_fp64,3,17219,m2_hajek,1104,74bb69e8a9bed82f6514f6c509021f68de86bf03384f61d2810f3975b0c9d52d,oracle_support,V3,0.0002235049820698355,0.0002235049820698355,0.0
b3_s17219_m2_hajek_fp64,3,17219,m2_hajek,1104,74bb69e8a9bed82f6514f6c509021f68de86bf03384f61d2810f3975b0c9d52d,oracle_support,V4,0.0004082556642881361,0.0004082556642881361,0.0
b3_s17219_m2_hajek_fp64,3,17219,m2_hajek,1104,74bb69e8a9bed82f6514f6c509021f68de86bf03384f61d2810f3975b0c9d52d,median,V1,0.04809259698504699,0.048092596985047,6.938893903907228e-18
b3_s17219_m2_hajek_fp64,3,17219,m2_hajek,1104,74bb69e8a9bed82f6514f6c509021f68de86bf03384f61d2810f3975b0c9d52d,median,V2,0.14320999360456327,0.1432099936045632,5.551115123125783e-17
b3_s17219_m2_hajek_fp64,3,17219,m2_hajek,1104,74bb69e8a9bed82f6514f6c509021f68de86bf03384f61d2810f3975b0c9d52d,median,V3,0.046705326055788636,0.04670532605578862,1.3877787807814457e-17
b3_s17219_m2_hajek_fp64,3,17219,m2_hajek,1104,74bb69e8a9bed82f6514f6c509021f68de86bf03384f61d2810f3975b0c9d52d,median,V4,0.21780822996463473,0.21780822996463473,0.0


==> anc/score_outputs/old_score_replay.csv <==
state_id,estimator,domain,new_score,archived_score,absolute_error
b1_s17010_h_both_fp64,selected,learned,0.0001247770693276085,0.0001247770693276085,0.0
b1_s17010_h_both_fp64,oracle_support,learned,0.0006616356518249213,0.0006616356518249213,0.0
b1_s17010_h_both_fp64,median,learned,0.049853745563483695,0.049853745563483695,0.0
b1_s17010_m2_hajek_fp64,selected,learned,0.00012320610726016285,0.00012320610726016288,2.710505431213761e-20
b1_s17010_m2_hajek_fp64,oracle_support,learned,0.0006921689003953348,0.0006921689003953346,2.168404344971009e-19
b1_s17010_m2_hajek_fp64,median,learned,0.05022477706543503,0.050224777065435044,1.3877787807814457e-17
b1_s17011_h_both_fp64,selected,learned,4.567427104189633e-05,4.567427104189635e-05,2.0328790734103208e-20
b1_s17011_h_both_fp64,oracle_support,learned,0.0010892683645534775,0.001089268364553478,4.336808689942018e-19
b1_s17011_h_both_fp64,median,learned,0.054752124086664425,0.054752124086664446,2.0816681711721685e-17
b1_s17011_m2_hajek_fp64,selected,learned,5.880370774374694e-05,5.8803707743746956e-05,1.3552527156068805e-20
b1_s17011_m2_hajek_fp64,oracle_support,learned,0.0009057458588423882,0.000905745858842388,2.168404344971009e-19
b1_s17011_m2_hajek_fp64,median,learned,0.053170931260616866,0.05317093126061686,6.938893903907228e-18
b1_s17012_h_both_fp64,selected,learned,6.493137544218657e-05,6.493137544218656e-05,1.3552527156068805e-20
b1_s17012_h_both_fp64,oracle_support,learned,0.0013025016937865345,0.001302501693786534,4.336808689942018e-19
b1_s17012_h_both_fp64,median,learned,0.050330950067558555,0.05033095006755854,1.3877787807814457e-17
b1_s17012_m2_hajek_fp64,selected,learned,8.0794931032602e-05,8.079493103260202e-05,1.3552527156068805e-20
b1_s17012_m2_hajek_fp64,oracle_support,learned,0.0017096702257399456,0.0017096702257399456,0.0
b1_s17012_m2_hajek_fp64,median,learned,0.06499586857146898,0.064995868571469,1.3877787807814457e-17
b1_s17013_h_both_fp64,selected,learned,4.160483697459575e-05,4.160483697459574e-05,6.776263578034403e-21
b1_s17013_h_both_fp64,oracle_support,learned,0.0003916862410599125,0.0003916862410599125,0.0
b1_s17013_h_both_fp64,median,learned,0.05183608638956292,0.051836086389562934,1.3877787807814457e-17
b1_s17013_m2_hajek_fp64,selected,learned,5.161599480028649e-05,5.161599480028652e-05,2.710505431213761e-20
b1_s17013_m2_hajek_fp64,oracle_support,learned,0.00026334051634266387,0.000263340516342664,1.0842021724855044e-19
b1_s17013_m2_hajek_fp64,median,learned,0.053775612063115166,0.053775612063115194,2.7755575615628914e-17
b1_s17014_h_both_fp64,selected,learned,7.562200664452421e-05,7.56220066445242e-05,1.3552527156068805e-20
b1_s17014_h_both_fp64,oracle_support,learned,0.0019414765741785868,0.0019414765741785874,6.505213034913027e-19
b1_s17014_h_both_fp64,median,learned,0.047683959903796175,0.04768395990379619,1.3877787807814457e-17
b1_s17014_m2_hajek_fp64,selected,learned,0.00013917037822361414,0.0001391703782236141,5.421010862427522e-20
b1_s17014_m2_hajek_fp64,oracle_support,learned,0.005508881359163522,0.005508881359163521,8.673617379884035e-19
b1_s17014_m2_hajek_fp64,median,learned,0.07333720408087241,0.0733372040808724,1.3877787807814457e-17
b1_s17015_h_both_fp64,selected,learned,4.749440462717701e-05,4.7494404627177016e-05,6.776263578034403e-21
b1_s17015_h_both_fp64,oracle_support,learned,0.0017380800192203988,0.0017380800192203988,0.0
b1_s17015_h_both_fp64,median,learned,0.057089216201385344,0.057089216201385344,0.0
b1_s17015_m2_hajek_fp64,selected,learned,3.750125164264574e-05,3.750125164264573e-05,6.776263578034403e-21
b1_s17015_m2_hajek_fp64,oracle_support,learned,0.0011008951490421625,0.001100895149042162,4.336808689942018e-19
b1_s17015_m2_hajek_fp64,median,learned,0.05803777257689731,0.058037772576897316,6.938893903907228e-18
b1_s17016_h_both_fp64,selected,learned,7.58261632407754e-05,7.582616324077539e-05,1.3552527156068805e-20
b1_s17016_h_both_fp64,oracle_support,learned,0.0011943116037936587,0.0011943116037936585,2.168404344971009e-19
b1_s17016_h_both_fp64,median,learned,0.058645610678154644,0.05864561067815463,1.3877787807814457e-17
b1_s17016_m2_hajek_fp64,selected,learned,8.345841719256218e-05,8.345841719256215e-05,2.710505431213761e-20
b1_s17016_m2_hajek_fp64,oracle_support,learned,0.0009964075053479104,0.0009964075053479104,0.0
b1_s17016_m2_hajek_fp64,median,learned,0.05851436451228527,0.05851436451228526,6.938893903907228e-18
b1_s17017_h_both_fp64,selected,learned,5.002261041255564e-05,5.002261041255563e-05,1.3552527156068805e-20
b1_s17017_h_both_fp64,oracle_support,learned,0.0010407388929718044,0.0010407388929718044,0.0
b1_s17017_h_both_fp64,median,learned,0.05097880618527174,0.05097880618527174,0.0
b1_s17017_m2_hajek_fp64,selected,learned,5.719165121698079e-05,5.719165121698081e-05,2.0328790734103208e-20
b1_s17017_m2_hajek_fp64,oracle_support,learned,0.0013160471166506883,0.0013160471166506886,2.168404344971009e-19
b1_s17017_m2_hajek_fp64,median,learned,0.05906097068156858,0.05906097068156856,1.3877787807814457e-17
b1_s17018_h_both_fp64,selected,learned,8.166188802449334e-05,8.166188802449338e-05,4.0657581468206416e-20
b1_s17018_h_both_fp64,oracle_support,learned,0.0011935369085808757,0.0011935369085808757,0.0
b1_s17018_h_both_fp64,median,learned,0.0511747124152647,0.051174712415264716,1.3877787807814457e-17
b1_s17018_m2_hajek_fp64,selected,learned,9.618147730197424e-05,9.618147730197426e-05,2.710505431213761e-20
b1_s17018_m2_hajek_fp64,oracle_support,learned,0.006639520188837857,0.006639520188837858,8.673617379884035e-19
b1_s17018_m2_hajek_fp64,median,learned,0.05791557239023373,0.05791557239023374,6.938893903907228e-18
b1_s17019_h_both_fp64,selected,learned,4.019983955212951e-05,4.01998395521295e-05,6.776263578034403e-21
b1_s17019_h_both_fp64,oracle_support,learned,0.00048095094376582174,0.00048095094376582174,0.0
b1_s17019_h_both_fp64,median,learned,0.052431722792847336,0.052431722792847336,0.0
b1_s17019_m2_hajek_fp64,selected,learned,3.9453219697863997e-05,3.945321969786399e-05,6.776263578034403e-21
b1_s17019_m2_hajek_fp64,oracle_support,learned,0.0006316041488655948,0.0006316041488655949,1.0842021724855044e-19
b1_s17019_m2_hajek_fp64,median,learned,0.05397732798106121,0.05397732798106121,0.0
b2_s17110_h_both_fp64,selected,learned,5.917685292759979e-05,5.917685292759977e-05,2.0328790734103208e-20
b2_s17110_h_both_fp64,oracle_support,learned,0.0009721432923521515,0.0009721432923521518,3.2526065174565133e-19
b2_s17110_h_both_fp64,median,learned,0.04708656718378258,0.04708656718378258,0.0
b2_s17110_m2_hajek_fp64,selected,learned,3.494963858784033e-05,3.494963858784034e-05,1.3552527156068805e-20
b2_s17110_m2_hajek_fp64,oracle_support,learned,0.0011388615368872065,0.0011388615368872071,6.505213034913027e-19
b2_s17110_m2_hajek_fp64,median,learned,0.05044010045617453,0.050440100456174544,1.3877787807814457e-17
b2_s17111_h_both_fp64,selected,learned,2.85782862147073e-05,2.857828621470731e-05,1.0164395367051604e-20
b2_s17111_h_both_fp64,oracle_support,learned,0.000718519275438112,0.0007185192754381122,2.168404344971009e-19
b2_s17111_h_both_fp64,median,learned,0.05345005935090283,0.05345005935090282,6.938893903907228e-18
b2_s17111_m2_hajek_fp64,selected,learned,3.2215710656616456e-05,3.221571065661645e-05,6.776263578034403e-21
b2_s17111_m2_hajek_fp64,oracle_support,learned,0.0005205584655283901,0.00052055846552839,1.0842021724855044e-19
b2_s17111_m2_hajek_fp64,median,learned,0.05270225815633568,0.052702258156335655,2.7755575615628914e-17
b2_s17112_h_both_fp64,selected,learned,9.001091047798063e-05,9.001091047798061e-05,2.710505431213761e-20
b2_s17112_h_both_fp64,oracle_support,learned,0.0018823281697934358,0.0018823281697934362,4.336808689942018e-19
b2_s17112_h_both_fp64,median,learned,0.05969280783445917,0.05969280783445914,2.7755575615628914e-17
b2_s17112_m2_hajek_fp64,selected,learned,7.551928079761882e-05,7.55192807976188e-05,1.3552527156068805e-20
b2_s17112_m2_hajek_fp64,oracle_support,learned,0.0009765558732350508,0.0009765558732350508,0.0
b2_s17112_m2_hajek_fp64,median,learned,0.052708735143961113,0.05270873514396111,6.938893903907228e-18
b2_s17113_h_both_fp64,selected,learned,5.479449947649715e-05,5.479449947649715e-05,0.0
b2_s17113_h_both_fp64,oracle_support,learned,0.0023014399969449703,0.00230143999694497,4.336808689942018e-19
b2_s17113_h_both_fp64,median,learned,0.06015611748775204,0.06015611748775203,1.3877787807814457e-17
b2_s17113_m2_hajek_fp64,selected,learned,6.973368518522916e-05,6.973368518522916e-05,0.0
b2_s17113_m2_hajek_fp64,oracle_support,learned,0.0010546681183956719,0.0010546681183956719,0.0
b2_s17113_m2_hajek_fp64,median,learned,0.05446772307713018,0.05446772307713018,0.0
b2_s17114_h_both_fp64,selected,learned,3.261840975570285e-05,3.261840975570286e-05,6.776263578034403e-21
b2_s17114_h_both_fp64,oracle_support,learned,0.0007430415264121732,0.0007430415264121735,2.168404344971009e-19
b2_s17114_h_both_fp64,median,learned,0.04513117647228735,0.045131176472287364,1.3877787807814457e-17
b2_s17114_m2_hajek_fp64,selected,learned,3.812171812574255e-05,3.812171812574255e-05,0.0
b2_s17114_m2_hajek_fp64,oracle_support,learned,0.0006354352217144345,0.0006354352217144344,1.0842021724855044e-19
b2_s17114_m2_hajek_fp64,median,learned,0.046957040377882786,0.046957040377882786,0.0
b2_s17115_h_both_fp64,selected,learned,3.751325053615369e-05,3.7513250536153684e-05,6.776263578034403e-21
b2_s17115_h_both_fp64,oracle_support,learned,0.0005198326747327659,0.000519832674732766,1.0842021724855044e-19
b2_s17115_h_both_fp64,median,learned,0.048278739624054344,0.048278739624054344,0.0
b2_s17115_m2_hajek_fp64,selected,learned,7.446763167702571e-05,7.446763167702571e-05,0.0
b2_s17115_m2_hajek_fp64,oracle_support,learned,0.0006092740262208869,0.0006092740262208869,0.0
b2_s17115_m2_hajek_fp64,median,learned,0.049163150842514707,0.04916315084251471,6.938893903907228e-18
b2_s17116_h_both_fp64,selected,learned,3.2885497958652334e-05,3.288549795865234e-05,6.776263578034403e-21
b2_s17116_h_both_fp64,oracle_support,learned,0.0001844823647472368,0.00018448236474723686,5.421010862427522e-20
b2_s17116_h_both_fp64,median,learned,0.04852945490100324,0.04852945490100325,1.3877787807814457e-17
b2_s17116_m2_hajek_fp64,selected,learned,4.3895932228237034e-05,4.3895932228237014e-05,2.0328790734103208e-20
b2_s17116_m2_hajek_fp64,oracle_support,learned,0.00023593395906947682,0.00023593395906947677,5.421010862427522e-20
b2_s17116_m2_hajek_fp64,median,learned,0.048432815766284804,0.0484328157662848,6.938893903907228e-18
b2_s17117_h_both_fp64,selected,learned,3.7868581233593594e-05,3.7868581233593594e-05,0.0
b2_s17117_h_both_fp64,oracle_support,learned,0.000573168639095321,0.000573168639095321,0.0
b2_s17117_h_both_fp64,median,learned,0.04999030410124249,0.04999030410124249,0.0
b2_s17117_m2_hajek_fp64,selected,learned,2.914056583181051e-05,2.914056583181051e-05,0.0
b2_s17117_m2_hajek_fp64,oracle_support,learned,0.0003631525797335431,0.00036315257973354307,5.421010862427522e-20
b2_s17117_m2_hajek_fp64,median,learned,0.05221981239168933,0.052219812391689324,6.938893903907228e-18
b2_s17118_h_both_fp64,selected,learned,5.4500370160442964e-05,5.450037016044296e-05,6.776263578034403e-21
b2_s17118_h_both_fp64,oracle_support,learned,0.00018121432298491682,0.00018121432298491688,5.421010862427522e-20
b2_s17118_h_both_fp64,median,learned,0.05151752242290198,0.051517522422901994,1.3877787807814457e-17
b2_s17118_m2_hajek_fp64,selected,learned,7.257115398528765e-05,7.257115398528766e-05,1.3552527156068805e-20
b2_s17118_m2_hajek_fp64,oracle_support,learned,0.00025748425852593286,0.00025748425852593296,1.0842021724855044e-19
b2_s17118_m2_hajek_fp64,median,learned,0.051452416321254246,0.051452416321254246,0.0
b2_s17119_h_both_fp64,selected,learned,3.843786281191806e-05,3.843786281191807e-05,6.776263578034403e-21
b2_s17119_h_both_fp64,oracle_support,learned,0.0003752249578927809,0.0003752249578927809,0.0
b2_s17119_h_both_fp64,median,learned,0.046649885304514895,0.046649885304514915,2.0816681711721685e-17
b2_s17119_m2_hajek_fp64,selected,learned,5.52951916440617e-05,5.529519164406169e-05,1.3552527156068805e-20
b2_s17119_m2_hajek_fp64,oracle_support,learned,0.00027882910256213177,0.0002788291025621317,5.421010862427522e-20
b2_s17119_m2_hajek_fp64,median,learned,0.04674435676011322,0.046744356760113195,2.7755575615628914e-17
b3_s17210_h_both_fp64,selected,learned,1.3408399702725302e-05,1.34083997027253e-05,1.6940658945086007e-21
b3_s17210_h_both_fp64,oracle_support,learned,0.00027050000818024496,0.0002705000081802449,5.421010862427522e-20
b3_s17210_h_both_fp64,median,learned,0.07751608609682847,0.07751608609682846,1.3877787807814457e-17
b3_s17210_m2_hajek_fp64,selected,learned,1.874202183107092e-05,1.874202183107092e-05,0.0
b3_s17210_m2_hajek_fp64,oracle_support,learned,0.0003664714883376485,0.0003664714883376485,0.0
b3_s17210_m2_hajek_fp64,median,learned,0.07618081513762083,0.07618081513762083,0.0
b3_s17211_h_both_fp64,selected,learned,2.413775710761778e-05,2.4137757107617786e-05,6.776263578034403e-21
b3_s17211_h_both_fp64,oracle_support,learned,0.0012579987828553376,0.0012579987828553376,0.0
b3_s17211_h_both_fp64,median,learned,0.08158210319035425,0.08158210319035425,0.0
b3_s17211_m2_hajek_fp64,selected,learned,2.9984494301834456e-05,2.998449430183445e-05,6.776263578034403e-21
b3_s17211_m2_hajek_fp64,oracle_support,learned,0.0015971060230205408,0.0015971060230205415,6.505213034913027e-19
b3_s17211_m2_hajek_fp64,median,learned,0.08043193117464567,0.08043193117464571,4.163336342344337e-17
b3_s17212_h_both_fp64,selected,learned,1.3810136513721973e-05,1.3810136513721968e-05,5.082197683525802e-21
b3_s17212_h_both_fp64,oracle_support,learned,0.0004311471591460812,0.0004311471591460811,1.0842021724855044e-19
b3_s17212_h_both_fp64,median,learned,0.08207810165899715,0.08207810165899714,1.3877787807814457e-17
b3_s17212_m2_hajek_fp64,selected,learned,2.1112811980653654e-05,2.1112811980653644e-05,1.0164395367051604e-20
b3_s17212_m2_hajek_fp64,oracle_support,learned,0.0003989793554042107,0.0003989793554042106,1.0842021724855044e-19
b3_s17212_m2_hajek_fp64,median,learned,0.07694995244952281,0.07694995244952277,4.163336342344337e-17
b3_s17213_h_both_fp64,selected,learned,1.7833140645034034e-05,1.783314064503403e-05,3.3881317890172014e-21
b3_s17213_h_both_fp64,oracle_support,learned,0.0003850043487951106,0.0003850043487951106,0.0
b3_s17213_h_both_fp64,median,learned,0.07213426930401637,0.07213426930401637,0.0
b3_s17213_m2_hajek_fp64,selected,learned,2.4202339696926075e-05,2.4202339696926082e-05,6.776263578034403e-21
b3_s17213_m2_hajek_fp64,oracle_support,learned,0.00035283680749076174,0.0003528368074907618,5.421010862427522e-20
b3_s17213_m2_hajek_fp64,median,learned,0.06962493131317153,0.06962493131317155,1.3877787807814457e-17
b3_s17214_h_both_fp64,selected,learned,1.8293239327540535e-05,1.8293239327540542e-05,6.776263578034403e-21
b3_s17214_h_both_fp64,oracle_support,learned,0.0005280524012306083,0.0005280524012306083,0.0
b3_s17214_h_both_fp64,median,learned,0.07795336908450544,0.07795336908450547,2.7755575615628914e-17
b3_s17214_m2_hajek_fp64,selected,learned,2.2537049594390997e-05,2.2537049594391e-05,3.3881317890172014e-21
b3_s17214_m2_hajek_fp64,oracle_support,learned,0.0003891610129139746,0.00038916101291397475,1.6263032587282567e-19
b3_s17214_m2_hajek_fp64,median,learned,0.07454886272811327,0.07454886272811327,0.0
b3_s17215_h_both_fp64,selected,learned,2.4551031293586987e-05,2.4551031293586984e-05,3.3881317890172014e-21
b3_s17215_h_both_fp64,oracle_support,learned,0.0002762395250871599,0.0002762395250871598,1.0842021724855044e-19
b3_s17215_h_both_fp64,median,learned,0.09571347645713325,0.09571347645713323,2.7755575615628914e-17
b3_s17215_m2_hajek_fp64,selected,learned,3.161009060232219e-05,3.161009060232219e-05,0.0
b3_s17215_m2_hajek_fp64,oracle_support,learned,0.000650341317413212,0.0006503413174132118,1.0842021724855044e-19
b3_s17215_m2_hajek_fp64,median,learned,0.08129967855267727,0.08129967855267728,1.3877787807814457e-17
b3_s17216_h_both_fp64,selected,learned,1.1578184407148666e-05,1.1578184407148666e-05,0.0
b3_s17216_h_both_fp64,oracle_support,learned,0.00012895845079460456,0.0001289584507946046,2.710505431213761e-20
b3_s17216_h_both_fp64,median,learned,0.08032600753960502,0.08032600753960502,0.0
b3_s17216_m2_hajek_fp64,selected,learned,1.567370990187511e-05,1.567370990187511e-05,0.0
b3_s17216_m2_hajek_fp64,oracle_support,learned,0.00017134349098669495,0.00017134349098669497,2.710505431213761e-20
b3_s17216_m2_hajek_fp64,median,learned,0.0773225126728033,0.07732251267280331,1.3877787807814457e-17
b3_s17217_h_both_fp64,selected,learned,2.430501686929102e-05,2.4305016869291017e-05,3.3881317890172014e-21
b3_s17217_h_both_fp64,oracle_support,learned,0.00043074489554234,0.00043074489554234,0.0
b3_s17217_h_both_fp64,median,learned,0.08453214555313508,0.08453214555313507,1.3877787807814457e-17
b3_s17217_m2_hajek_fp64,selected,learned,3.637344155359517e-05,3.6373441553595166e-05,6.776263578034403e-21
b3_s17217_m2_hajek_fp64,oracle_support,learned,0.0003200009718568157,0.0003200009718568156,1.0842021724855044e-19
b3_s17217_m2_hajek_fp64,median,learned,0.07633627039794308,0.07633627039794305,2.7755575615628914e-17
b3_s17218_h_both_fp64,selected,learned,2.6174723613318168e-05,2.6174723613318175e-05,6.776263578034403e-21
b3_s17218_h_both_fp64,oracle_support,learned,0.0013511277714432317,0.001351127771443232,2.168404344971009e-19
b3_s17218_h_both_fp64,median,learned,0.07973993203599046,0.07973993203599045,1.3877787807814457e-17
b3_s17218_m2_hajek_fp64,selected,learned,5.051202447910518e-05,5.051202447910519e-05,1.3552527156068805e-20
b3_s17218_m2_hajek_fp64,oracle_support,learned,0.005740379030329591,0.00574037903032959,8.673617379884035e-19
b3_s17218_m2_hajek_fp64,median,learned,0.07685305970203243,0.07685305970203239,4.163336342344337e-17
b3_s17219_h_both_fp64,selected,learned,2.1623203467077316e-05,2.162320346707732e-05,3.3881317890172014e-21
b3_s17219_h_both_fp64,oracle_support,learned,0.0004578209093633986,0.0004578209093633987,1.0842021724855044e-19
b3_s17219_h_both_fp64,median,learned,0.09165509266564587,0.09165509266564587,0.0
b3_s17219_m2_hajek_fp64,selected,learned,4.960533124115181e-05,4.9605331241151814e-05,6.776263578034403e-21
b3_s17219_m2_hajek_fp64,oracle_support,learned,0.0009314147843530982,0.0009314147843530982,0.0
b3_s17219_m2_hajek_fp64,median,learned,0.08010457513318439,0.08010457513318439,0.0


==> anc/score_outputs/pairwise_group_summary.csv <==
block,method,cell,model_a,model_b,n,win,loss,tie,invalid,ratio_mean,ratio_median,ratio_minimum,ratio_maximum
1,m2_hajek,LL,selected,oracle_support,10,10,0,0,0,0.07496804192211093,0.054861358340203566,0.01448620902812697,0.19600476036555936
1,m2_hajek,LL,selected,median,10,10,0,0,0,0.0013092059207382898,0.0011745075456578416,0.0006461524965135137,0.002453094159076994
1,m2_hajek,LL,oracle_support,median,10,10,0,0,0,0.03217570180873554,0.018001601705761906,0.004897024994036094,0.11464136353692456
1,m2_hajek,LE,selected,oracle_support,10,3,7,0,0,1.0634106729575346,1.0730520808012947,0.6687973094658457,1.3932948659123214
1,m2_hajek,LE,selected,median,10,10,0,0,0,0.09992440305338365,0.08953781698846525,0.03746466868354764,0.2266136788086444
1,m2_hajek,LE,oracle_support,median,10,10,0,0,0,0.1024278504507125,0.08306150872850535,0.035834236624600654,0.3001258870666433
1,m2_hajek,EL,selected,oracle_support,10,7,3,0,0,1.0073431609780725,0.8712583864806829,0.6834066752646855,1.60601256424263
1,m2_hajek,EL,selected,median,10,10,0,0,0,0.11031415288760116,0.07954723526309669,0.02854741355801328,0.25318117745603885
1,m2_hajek,EL,oracle_support,median,10,10,0,0,0,0.10665827079557963,0.07982747928499137,0.033405304874022365,0.299781127547766
1,m2_hajek,EE,selected,oracle_support,10,1,9,0,0,19.066219733380247,8.282588241186154,0.9368880020802154,57.625651605373875
1,m2_hajek,EE,selected,median,10,10,0,0,0,0.038803691488102,0.017168983530860958,0.004126981013890249,0.16073970743516505
1,m2_hajek,EE,oracle_support,median,10,10,0,0,0,0.014862638648076281,0.0011999753076162127,0.00011944798307839784,0.09604901940695469
1,m2_hajek,external,selected,oracle_support,10,0,10,0,0,79.13464051091388,24.13066623541379,2.395963941592346,374.48466521523574
1,m2_hajek,external,selected,median,10,10,0,0,0,0.08315769498195408,0.03642932261897654,0.010001887681480907,0.3310719585314394
1,m2_hajek,external,oracle_support,median,10,10,0,0,0,0.014764817004403916,0.0006765327400974871,7.088976194249885e-05,0.09785402614147912
1,h_both,LL,selected,oracle_support,10,10,0,0,0,0.07164256803840911,0.05667035465568892,0.027325787134058553,0.1885887935201932
1,h_both,LL,selected,median,10,10,0,0,0,0.0012484262137948843,0.0011356658402706646,0.0007667083477488463,0.0025028624813900405
1,h_both,LL,oracle_support,median,10,10,0,0,0,0.02110372577640462,0.02039001103501843,0.007556246397852628,0.040715506390316035
1,h_both,LE,selected,oracle_support,10,2,8,0,0,1.1296602142866026,1.1466715622848511,0.7886184744330489,1.3997584280629207
1,h_both,LE,selected,median,10,10,0,0,0,0.11281525971620428,0.10244254267659852,0.05960235771441149,0.17671895800535872
1,h_both,LE,oracle_support,median,10,10,0,0,0,0.1035581134660426,0.0891036113740645,0.04258045997043448,0.1782098430333016
1,h_both,EL,selected,oracle_support,10,8,2,0,0,0.9409079475743024,0.8898369010368594,0.7181705273659565,1.3268649545139826
1,h_both,EL,selected,median,10,10,0,0,0,0.09232992868075271,0.07064817556705089,0.03950203826029109,0.17639732791845636
1,h_both,EL,oracle_support,median,10,10,0,0,0,0.09447686620503143,0.08377638530209039,0.04997212135300836,0.14203902539947372
1,h_both,EE,selected,oracle_support,10,0,10,0,0,36.409765367011026,14.914179468425274,6.541474112932068,90.4792687044212
1,h_both,EE,selected,median,10,10,0,0,0,0.021018051242084848,0.020340969535404402,0.006750634359373881,0.04686727859120732
1,h_both,EE,oracle_support,median,10,10,0,0,0,0.0014695636611543924,0.0009855917678292208,0.0001420521942671091,0.0035087661580659652
1,h_both,external,selected,oracle_support,10,0,10,0,0,84.74650213474109,52.819503799676944,19.60103390475643,201.67982420088924
1,h_both,external,selected,median,10,10,0,0,0,0.04683997190586055,0.029967522272328545,0.010530365444771149,0.1457661478867865
1,h_both,external,oracle_support,median,10,10,0,0,0,0.00096366299396397,0.0005193791859475417,0.0001274677170727146,0.0033506873904974818
2,m2_hajek,LL,selected,oracle_support,10,10,0,0,0,0.11646971931819836,0.07878779024933912,0.03068822456096501,0.28184695406526594
2,m2_hajek,LL,selected,median,10,10,0,0,0,0.0010401501800642997,0.0010446269445561949,0.0005580365860611205,0.001514704212420586
2,m2_hajek,LL,oracle_support,median,10,10,0,0,0,0.011906655515138198,0.01113512339751485,0.0048713657328533005,0.022578494622085846
2,m2_hajek,LE,selected,oracle_support,10,1,9,0,0,1.1538350472896588,1.1449394394401087,0.9897098161789779,1.4777723268160778
2,m2_hajek,LE,selected,median,10,10,0,0,0,0.04153352254232588,0.03459002860974511,0.01677550773630625,0.08459039557827346
2,m2_hajek,LE,oracle_support,median,10,10,0,0,0,0.036406906846049546,0.030098572425693894,0.01694992558634236,0.08356190354341737
2,m2_hajek,EL,selected,oracle_support,10,10,0,0,0,0.8173558774238268,0.8311970463135444,0.6909270983964564,0.9612281158736238
2,m2_hajek,EL,selected,median,10,10,0,0,0,0.03143494133590139,0.02644549874129331,0.01389567845527324,0.07181200677481761
2,m2_hajek,EL,oracle_support,median,10,10,0,0,0,0.038746995582862695,0.032044143900257865,0.014456171460032655,0.0841334454877446
2,m2_hajek,EE,selected,oracle_support,10,0,10,0,0,20.9388279244975,8.931680488375981,2.245817273695439,135.25039741884984
2,m2_hajek,EE,selected,median,10,10,0,0,0,0.012105870437896975,0.010806037958771414,0.004424662508323435,0.025460435198670143
2,m2_hajek,EE,oracle_support,median,10,10,0,0,0,0.0015904242976543016,0.0016160105225918337,8.41033970805823e-05,0.003629001018931173
2,m2_hajek,external,selected,oracle_support,10,0,10,0,0,71.9048858790583,32.42822361518951,3.7671149675122573,277.70367586198637
2,m2_hajek,external,selected,median,10,10,0,0,0,0.036188193294234144,0.022490432991578928,0.008464939118955704,0.1077054949123437
2,m2_hajek,external,oracle_support,median,10,10,0,0,0,0.0011768730745986393,0.0011936491536920998,7.803078741881186e-05,0.0033028103259796003
2,h_both,LL,selected,oracle_support,10,10,0,0,0,0.0935854189221957,0.06347069592108075,0.023808789083892563,0.3007508968536623
2,h_both,LL,selected,median,10,10,0,0,0,0.0009026997118603356,0.0008004893308371874,0.0005346726750496037,0.0015079021031746403
2,h_both,LL,oracle_support,median,10,10,0,0,0,0.01579394247141138,0.012454205731771103,0.0035175279101612705,0.03825778811961311
2,h_both,LE,selected,oracle_support,10,3,7,0,0,1.0240468223444228,1.0502562502788542,0.7957450652694202,1.1866372020578315
2,h_both,LE,selected,median,10,10,0,0,0,0.07367124944001768,0.06879723303349336,0.024384460197371505,0.12940602085312475
2,h_both,LE,oracle_support,median,10,10,0,0,0,0.07502394095971694,0.06634283094631335,0.022265668084308497,0.14941640426125657
2,h_both,EL,selected,oracle_support,10,8,2,0,0,0.9730790222050439,0.9178073413063579,0.8140854893536622,1.2934885443112845
2,h_both,EL,selected,median,10,10,0,0,0,0.0734496589855157,0.06203669663606646,0.020801294822966016,0.13322159362847516
2,h_both,EL,oracle_support,median,10,10,0,0,0,0.07354961885967469,0.06751627070131141,0.02289285498356298,0.1385194377402953
2,h_both,EE,selected,oracle_support,10,0,10,0,0,7.1210187190161065,5.458075345851934,2.81199699434966,23.704567257529213
2,h_both,EE,selected,median,10,10,0,0,0,0.014963039530535205,0.013063048775190383,0.002937275308641183,0.03813018427390848
2,h_both,EE,oracle_support,median,10,10,0,0,0,0.0027998635275420093,0.0029540048240898767,0.00043636234430632643,0.005766801450287572
2,h_both,external,selected,oracle_support,10,0,10,0,0,40.11388802943163,30.61759824541376,3.395610089569251,80.85130331348967
2,h_both,external,selected,median,10,10,0,0,0,0.041067820552130624,0.03241599108849652,0.010393447203450588,0.11001690636958676
2,h_both,external,oracle_support,median,10,10,0,0,0,0.0018741879889929032,0.0013635911317445655,0.0003614050773520462,0.00508296948100379
3,m2_hajek,LL,selected,oracle_support,10,10,0,0,0,0.05651435059545148,0.05308754975547822,0.008799423210945179,0.1136666596433665
3,m2_hajek,LL,selected,median,10,10,0,0,0,0.00038876235866363055,0.00036020183192945435,0.0002027056462611313,0.0006572545670262931
3,m2_hajek,LL,oracle_support,median,10,10,0,0,0,0.014086763783613168,0.005202567024937845,0.002215958652452867,0.07469291466840301
3,m2_hajek,LE,selected,oracle_support,10,2,8,0,0,1.1098229371025723,1.18397151334809,0.29886576513767293,1.4093060990514554
3,m2_hajek,LE,selected,median,10,10,0,0,0,0.038462142064568265,0.026705251124169854,0.012050868685700366,0.09162928001886339
3,m2_hajek,LE,oracle_support,median,10,10,0,0,0,0.039152295300931214,0.023822075418378597,0.013368230503502204,0.11379205033273447
3,m2_hajek,EL,selected,oracle_support,10,8,2,0,0,0.9373079366700203,0.9323535501355489,0.7516204081635,1.230296554320414
3,m2_hajek,EL,selected,median,10,10,0,0,0,0.03375885574559406,0.023012897275698392,0.01348833037425313,0.07919837430250845
3,m2_hajek,EL,oracle_support,median,10,10,0,0,0,0.036144806902722246,0.026581967416507667,0.011753186228439783,0.08291241996772541
3,m2_hajek,EE,selected,oracle_support,10,0,10,0,0,7.867034368461072,2.901890371128827,1.5909490389608858,47.68405013832307
3,m2_hajek,EE,selected,median,10,10,0,0,0,0.007407429472189649,0.006295887156048211,0.0034180067239495387,0.015455369761290723
3,m2_hajek,EE,oracle_support,median,10,10,0,0,0,0.0022376545364752452,0.001786071334573164,0.0003241203235978782,0.006609717871011472
3,m2_hajek,external,selected,oracle_support,10,0,10,0,0,71.93942116330234,19.433206576902503,5.162291561998621,543.8393130957752
3,m2_hajek,external,selected,median,10,10,0,0,0,0.04838241458914269,0.037180311169053744,0.006408380851426254,0.1465964738180399
3,m2_hajek,external,oracle_support,median,10,10,0,0,0,0.0020754027963726064,0.0015480502735158853,0.0002695584344271611,0.006485080100471869
3,h_both,LL,selected,oracle_support,10,10,0,0,0,0.04834366019129742,0.04677501289018363,0.019187424850150656,0.08978228519191454
3,h_both,LL,selected,median,10,10,0,0,0,0.0002371332743666574,0.0002415703787985359,0.00014413992132548105,0.00032825114023804605
3,h_both,LL,oracle_support,median,10,10,0,0,0,0.006780020497461828,0.0051742616326319515,0.0016054383224638812,0.016944180123371597
3,h_both,LE,selected,oracle_support,10,5,5,0,0,0.9842236982386948,0.9825488465942303,0.678570038508386,1.2073907928876093
3,h_both,LE,selected,median,10,10,0,0,0,0.04148893857952254,0.03042580127459746,0.01263207567202161,0.10410025929468458
3,h_both,LE,oracle_support,median,10,10,0,0,0,0.044656952318084,0.030558444059885555,0.014819648016772323,0.1312691762985368
3,h_both,EL,selected,oracle_support,10,5,5,0,0,0.9892018194146299,0.9972642288364948,0.7177469924334426,1.3973850153805785
3,h_both,EL,selected,median,10,10,0,0,0,0.039309371665172343,0.030464165165328287,0.013674657561817141,0.10561276395885327
3,h_both,EL,oracle_support,median,10,10,0,0,0,0.040233286639421065,0.030456770459603044,0.013309320294425508,0.10054994535634701
3,h_both,EE,selected,oracle_support,10,0,10,0,0,43.33593074391936,4.981388337315506,2.091929591367891,388.2700668833142
3,h_both,EE,selected,median,10,10,0,0,0,0.007188056642029853,0.006297721157431281,0.002940151149640942,0.013539484095874011
3,h_both,EE,oracle_support,median,10,10,0,0,0,0.001528876915756316,0.001267268151083919,3.112299261093438e-05,0.003392224111755833
3,h_both,external,selected,oracle_support,10,0,10,0,0,360.4447176692762,32.679807104418465,5.037369699095623,3356.2225340754753
3,h_both,external,selected,median,10,10,0,0,0,0.03995394342299982,0.03277892647558377,0.005072486032625142,0.10091717179148096
3,h_both,external,oracle_support,median,10,10,0,0,0,0.0013880407414773748,0.0010006196489356163,2.611045315160408e-05,0.003355219498450388


==> anc/score_outputs/pairwise_rankings.csv <==
state_id,block,seed,method,n,input_hash,cell,model_a,model_b,score_a,score_b,ratio_a_to_b,outcome_a,tolerance
b1_s17010_h_both_fp64,1,17010,h_both,1081,7af954baa0ddf91fe73465f7093dc81383ce079f6776ee768452443ae1ebedb2,LL,selected,oracle_support,0.00012677912396322127,0.000672251630633855,0.1885887935201932,win,6.72251630633855e-10
b1_s17010_h_both_fp64,1,17010,h_both,1081,7af954baa0ddf91fe73465f7093dc81383ce079f6776ee768452443ae1ebedb2,LL,selected,median,0.00012677912396322127,0.050653651531350076,0.0025028624813900405,win,5.065365153135008e-08
b1_s17010_h_both_fp64,1,17010,h_both,1081,7af954baa0ddf91fe73465f7093dc81383ce079f6776ee768452443ae1ebedb2,LL,oracle_support,median,0.000672251630633855,0.050653651531350076,0.013271533449425487,win,5.065365153135008e-08
b1_s17010_h_both_fp64,1,17010,h_both,1081,7af954baa0ddf91fe73465f7093dc81383ce079f6776ee768452443ae1ebedb2,LE,selected,oracle_support,0.002718622199824512,0.0019422081305748757,1.3997584280629207,loss,2.7186221998245117e-09
b1_s17010_h_both_fp64,1,17010,h_both,1081,7af954baa0ddf91fe73465f7093dc81383ce079f6776ee768452443ae1ebedb2,LE,selected,median,0.002718622199824512,0.04561266205023238,0.05960235771441149,win,4.561266205023238e-08
b1_s17010_h_both_fp64,1,17010,h_both,1081,7af954baa0ddf91fe73465f7093dc81383ce079f6776ee768452443ae1ebedb2,LE,oracle_support,median,0.0019422081305748757,0.04561266205023238,0.04258045997043448,win,4.561266205023238e-08
b1_s17010_h_both_fp64,1,17010,h_both,1081,7af954baa0ddf91fe73465f7093dc81383ce079f6776ee768452443ae1ebedb2,EL,selected,oracle_support,0.0022349367928267134,0.0028273106286697425,0.7904815163087536,win,2.8273106286697426e-09
b1_s17010_h_both_fp64,1,17010,h_both,1081,7af954baa0ddf91fe73465f7093dc81383ce079f6776ee768452443ae1ebedb2,EL,selected,median,0.0022349367928267134,0.056577758800698506,0.03950203826029109,win,5.6577758800698506e-08
b1_s17010_h_both_fp64,1,17010,h_both,1081,7af954baa0ddf91fe73465f7093dc81383ce079f6776ee768452443ae1ebedb2,EL,oracle_support,median,0.0028273106286697425,0.056577758800698506,0.04997212135300836,win,5.6577758800698506e-08
b1_s17010_h_both_fp64,1,17010,h_both,1081,7af954baa0ddf91fe73465f7093dc81383ce079f6776ee768452443ae1ebedb2,EE,selected,oracle_support,0.0005624657183588395,7.36850976336144e-05,7.633371420033896,loss,5.624657183588394e-10
b1_s17010_h_both_fp64,1,17010,h_both,1081,7af954baa0ddf91fe73465f7093dc81383ce079f6776ee768452443ae1ebedb2,EE,selected,median,0.0005624657183588395,0.048240336334502074,0.01165965582119205,win,4.8240336334502074e-08
b1_s17010_h_both_fp64,1,17010,h_both,1081,7af954baa0ddf91fe73465f7093dc81383ce079f6776ee768452443ae1ebedb2,EE,oracle_support,median,7.36850976336144e-05,0.048240336334502074,0.0015274582068142408,win,4.8240336334502074e-08
b1_s17010_h_both_fp64,1,17010,h_both,1081,7af954baa0ddf91fe73465f7093dc81383ce079f6776ee768452443ae1ebedb2,external,selected,oracle_support,0.0038964564637168245,7.032928987289522e-05,55.40304005285445,loss,3.896456463716824e-09
b1_s17010_h_both_fp64,1,17010,h_both,1081,7af954baa0ddf91fe73465f7093dc81383ce079f6776ee768452443ae1ebedb2,external,selected,median,0.0038964564637168245,0.11384034410781999,0.034227377774143315,win,1.1384034410781998e-07
b1_s17010_h_both_fp64,1,17010,h_both,1081,7af954baa0ddf91fe73465f7093dc81383ce079f6776ee768452443ae1ebedb2,external,oracle_support,median,7.032928987289522e-05,0.11384034410781999,0.0006177888025908041,win,1.1384034410781998e-07
b1_s17010_m2_hajek_fp64,1,17010,m2_hajek,1081,8ae25881d7bfbd2fcf4ad6c572815b8221859a2292189f8ceb8ef6e5e8ac5f32,LL,selected,oracle_support,0.00012578458643901862,0.0007066547334243111,0.17800006210881944,win,7.06654733424311e-10
b1_s17010_m2_hajek_fp64,1,17010,m2_hajek,1081,8ae25881d7bfbd2fcf4ad6c572815b8221859a2292189f8ceb8ef6e5e8ac5f32,LL,selected,median,0.00012578458643901862,0.05127589007278325,0.002453094159076994,win,5.1275890072783245e-08
b1_s17010_m2_hajek_fp64,1,17010,m2_hajek,1081,8ae25881d7bfbd2fcf4ad6c572815b8221859a2292189f8ceb8ef6e5e8ac5f32,LL,oracle_support,median,0.0007066547334243111,0.05127589007278325,0.013781423051286957,win,5.1275890072783245e-08
b1_s17010_m2_hajek_fp64,1,17010,m2_hajek,1081,8ae25881d7bfbd2fcf4ad6c572815b8221859a2292189f8ceb8ef6e5e8ac5f32,LE,selected,oracle_support,0.004683102814259512,0.003751894671513976,1.2481967710382904,loss,4.683102814259512e-09
b1_s17010_m2_hajek_fp64,1,17010,m2_hajek,1081,8ae25881d7bfbd2fcf4ad6c572815b8221859a2292189f8ceb8ef6e5e8ac5f32,LE,selected,median,0.004683102814259512,0.04780452981530526,0.09796357860547672,win,4.780452981530526e-08
b1_s17010_m2_hajek_fp64,1,17010,m2_hajek,1081,8ae25881d7bfbd2fcf4ad6c572815b8221859a2292189f8ceb8ef6e5e8ac5f32,LE,oracle_support,median,0.003751894671513976,0.04780452981530526,0.07848408270114932,win,4.780452981530526e-08
b1_s17010_m2_hajek_fp64,1,17010,m2_hajek,1081,8ae25881d7bfbd2fcf4ad6c572815b8221859a2292189f8ceb8ef6e5e8ac5f32,EL,selected,oracle_support,0.004112593634340183,0.0049232027067395495,0.8353492389639585,win,4.923202706739549e-09
b1_s17010_m2_hajek_fp64,1,17010,m2_hajek,1081,8ae25881d7bfbd2fcf4ad6c572815b8221859a2292189f8ceb8ef6e5e8ac5f32,EL,selected,median,0.004112593634340183,0.05768604037204242,0.07129270110786377,win,5.768604037204242e-08
b1_s17010_m2_hajek_fp64,1,17010,m2_hajek,1081,8ae25881d7bfbd2fcf4ad6c572815b8221859a2292189f8ceb8ef6e5e8ac5f32,EL,oracle_support,median,0.0049232027067395495,0.05768604037204242,0.08534478489055011,win,5.768604037204242e-08
b1_s17010_m2_hajek_fp64,1,17010,m2_hajek,1081,8ae25881d7bfbd2fcf4ad6c572815b8221859a2292189f8ceb8ef6e5e8ac5f32,EE,selected,oracle_support,0.0005036789632715757,6.088207892250412e-05,8.273025037674897,loss,5.036789632715757e-10
b1_s17010_m2_hajek_fp64,1,17010,m2_hajek,1081,8ae25881d7bfbd2fcf4ad6c572815b8221859a2292189f8ceb8ef6e5e8ac5f32,EE,selected,median,0.0005036789632715757,0.04839592617693013,0.010407466145604515,win,4.839592617693013e-08
b1_s17010_m2_hajek_fp64,1,17010,m2_hajek,1081,8ae25881d7bfbd2fcf4ad6c572815b8221859a2292189f8ceb8ef6e5e8ac5f32,EE,oracle_support,median,6.088207892250412e-05,0.04839592617693013,0.001258000078352174,win,4.839592617693013e-08
b1_s17010_m2_hajek_fp64,1,17010,m2_hajek,1081,8ae25881d7bfbd2fcf4ad6c572815b8221859a2292189f8ceb8ef6e5e8ac5f32,external,selected,oracle_support,0.003049372829994808,5.862660687620863e-05,52.013462700197294,loss,3.049372829994808e-09
b1_s17010_m2_hajek_fp64,1,17010,m2_hajek,1081,8ae25881d7bfbd2fcf4ad6c572815b8221859a2292189f8ceb8ef6e5e8ac5f32,external,selected,median,0.003049372829994808,0.11404534897230617,0.02673824805196828,win,1.1404534897230616e-07
b1_s17010_m2_hajek_fp64,1,17010,m2_hajek,1081,8ae25881d7bfbd2fcf4ad6c572815b8221859a2292189f8ceb8ef6e5e8ac5f32,external,oracle_support,median,5.862660687620863e-05,0.11404534897230617,0.0005140639877426745,win,1.1404534897230616e-07
b1_s17011_h_both_fp64,1,17011,h_both,1099,c3eef23580a1dfd2650b4dc249b9bfabd8da4b2663c2ce09daa0094a70337150,LL,selected,oracle_support,4.572193672716018e-05,0.0010904051254004114,0.04193114619703431,win,1.0904051254004113e-09
b1_s17011_h_both_fp64,1,17011,h_both,1099,c3eef23580a1dfd2650b4dc249b9bfabd8da4b2663c2ce09daa0094a70337150,LL,selected,median,4.572193672716018e-05,0.054809263422546724,0.0008342008972948847,win,5.480926342254672e-08
b1_s17011_h_both_fp64,1,17011,h_both,1099,c3eef23580a1dfd2650b4dc249b9bfabd8da4b2663c2ce09daa0094a70337150,LL,oracle_support,median,0.0010904051254004114,0.054809263422546724,0.019894540763922303,win,5.480926342254672e-08
b1_s17011_h_both_fp64,1,17011,h_both,1099,c3eef23580a1dfd2650b4dc249b9bfabd8da4b2663c2ce09daa0094a70337150,LE,selected,oracle_support,0.004701640710230782,0.00393241338782734,1.1956120190172683,loss,4.701640710230782e-09
b1_s17011_h_both_fp64,1,17011,h_both,1099,c3eef23580a1dfd2650b4dc249b9bfabd8da4b2663c2ce09daa0094a70337150,LE,selected,median,0.004701640710230782,0.04760972357937078,0.09875379138449768,win,4.7609723579370776e-08
b1_s17011_h_both_fp64,1,17011,h_both,1099,c3eef23580a1dfd2650b4dc249b9bfabd8da4b2663c2ce09daa0094a70337150,LE,oracle_support,median,0.00393241338782734,0.04760972357937078,0.08259685400759706,win,4.7609723579370776e-08
b1_s17011_h_both_fp64,1,17011,h_both,1099,c3eef23580a1dfd2650b4dc249b9bfabd8da4b2663c2ce09daa0094a70337150,EL,selected,oracle_support,0.004379611052341711,0.004795029785726486,0.9133647230677556,win,4.795029785726485e-09
b1_s17011_h_both_fp64,1,17011,h_both,1099,c3eef23580a1dfd2650b4dc249b9bfabd8da4b2663c2ce09daa0094a70337150,EL,selected,median,0.004379611052341711,0.0650425408651348,0.067334562796721,win,6.50425408651348e-08
b1_s17011_h_both_fp64,1,17011,h_both,1099,c3eef23580a1dfd2650b4dc249b9bfabd8da4b2663c2ce09daa0094a70337150,EL,oracle_support,median,0.004795029785726486,0.0650425408651348,0.07372144018280193,win,6.50425408651348e-08
b1_s17011_h_both_fp64,1,17011,h_both,1099,c3eef23580a1dfd2650b4dc249b9bfabd8da4b2663c2ce09daa0094a70337150,EE,selected,oracle_support,0.0011806480877673891,1.3048824384559792e-05,90.4792687044212,loss,1.180648087767389e-09
b1_s17011_h_both_fp64,1,17011,h_both,1099,c3eef23580a1dfd2650b4dc249b9bfabd8da4b2663c2ce09daa0094a70337150,EE,selected,median,0.0011806480877673891,0.05187370368214099,0.022760049966778467,win,5.187370368214099e-08
b1_s17011_h_both_fp64,1,17011,h_both,1099,c3eef23580a1dfd2650b4dc249b9bfabd8da4b2663c2ce09daa0094a70337150,EE,oracle_support,median,1.3048824384559792e-05,0.05187370368214099,0.00025154988863947695,win,5.187370368214099e-08
b1_s17011_h_both_fp64,1,17011,h_both,1099,c3eef23580a1dfd2650b4dc249b9bfabd8da4b2663c2ce09daa0094a70337150,external,selected,oracle_support,0.002925917776373279,1.4507736646273704e-05,201.67982420088924,loss,2.925917776373279e-09
b1_s17011_h_both_fp64,1,17011,h_both,1099,c3eef23580a1dfd2650b4dc249b9bfabd8da4b2663c2ce09daa0094a70337150,external,selected,median,0.002925917776373279,0.11381498766466251,0.02570766677051377,win,1.138149876646625e-07
b1_s17011_h_both_fp64,1,17011,h_both,1099,c3eef23580a1dfd2650b4dc249b9bfabd8da4b2663c2ce09daa0094a70337150,external,oracle_support,median,1.4507736646273704e-05,0.11381498766466251,0.0001274677170727146,win,1.138149876646625e-07
b1_s17011_m2_hajek_fp64,1,17011,m2_hajek,1099,b76e733f1b1b0185b8ddf46f045869b964854d8e4e3b2f836ba1223b00d37b6a,LL,selected,oracle_support,5.898513218643646e-05,0.0009085403159261983,0.06492296616062097,win,9.085403159261983e-10
b1_s17011_m2_hajek_fp64,1,17011,m2_hajek,1099,b76e733f1b1b0185b8ddf46f045869b964854d8e4e3b2f836ba1223b00d37b6a,LL,selected,median,5.898513218643646e-05,0.053334977150601856,0.001105937141772467,win,5.333497715060185e-08
b1_s17011_m2_hajek_fp64,1,17011,m2_hajek,1099,b76e733f1b1b0185b8ddf46f045869b964854d8e4e3b2f836ba1223b00d37b6a,LL,oracle_support,median,0.0009085403159261983,0.053334977150601856,0.017034605890253875,win,5.333497715060185e-08
b1_s17011_m2_hajek_fp64,1,17011,m2_hajek,1099,b76e733f1b1b0185b8ddf46f045869b964854d8e4e3b2f836ba1223b00d37b6a,LE,selected,oracle_support,0.006035206406580915,0.00522434430120891,1.1552083971924232,loss,6.0352064065809145e-09
b1_s17011_m2_hajek_fp64,1,17011,m2_hajek,1099,b76e733f1b1b0185b8ddf46f045869b964854d8e4e3b2f836ba1223b00d37b6a,LE,selected,median,0.006035206406580915,0.04836960202698877,0.12477271165500707,win,4.836960202698877e-08
b1_s17011_m2_hajek_fp64,1,17011,m2_hajek,1099,b76e733f1b1b0185b8ddf46f045869b964854d8e4e3b2f836ba1223b00d37b6a,LE,oracle_support,median,0.00522434430120891,0.04836960202698877,0.10800883369463914,win,4.836960202698877e-08
b1_s17011_m2_hajek_fp64,1,17011,m2_hajek,1099,b76e733f1b1b0185b8ddf46f045869b964854d8e4e3b2f836ba1223b00d37b6a,EL,selected,oracle_support,0.0056241109448141,0.006247617022610761,0.9002009765419152,win,6.247617022610761e-09
b1_s17011_m2_hajek_fp64,1,17011,m2_hajek,1099,b76e733f1b1b0185b8ddf46f045869b964854d8e4e3b2f836ba1223b00d37b6a,EL,selected,median,0.0056241109448141,0.06405464243001922,0.08780176941832961,win,6.405464243001922e-08
b1_s17011_m2_hajek_fp64,1,17011,m2_hajek,1099,b76e733f1b1b0185b8ddf46f045869b964854d8e4e3b2f836ba1223b00d37b6a,EL,oracle_support,median,0.006247617022610761,0.06405464243001922,0.09753574113595885,win,6.405464243001922e-08
b1_s17011_m2_hajek_fp64,1,17011,m2_hajek,1099,b76e733f1b1b0185b8ddf46f045869b964854d8e4e3b2f836ba1223b00d37b6a,EE,selected,oracle_support,0.0008315944397787946,5.854190576565631e-05,14.205113907765035,loss,8.315944397787946e-10
b1_s17011_m2_hajek_fp64,1,17011,m2_hajek,1099,b76e733f1b1b0185b8ddf46f045869b964854d8e4e3b2f836ba1223b00d37b6a,EE,selected,median,0.0008315944397787946,0.0512648349249782,0.016221537453417405,win,5.12648349249782e-08
b1_s17011_m2_hajek_fp64,1,17011,m2_hajek,1099,b76e733f1b1b0185b8ddf46f045869b964854d8e4e3b2f836ba1223b00d37b6a,EE,oracle_support,median,5.854190576565631e-05,0.0512648349249782,0.0011419505368802513,win,5.12648349249782e-08
b1_s17011_m2_hajek_fp64,1,17011,m2_hajek,1099,b76e733f1b1b0185b8ddf46f045869b964854d8e4e3b2f836ba1223b00d37b6a,external,selected,oracle_support,0.0026402562349229428,9.549936570788417e-05,27.646845770672698,loss,2.6402562349229428e-09
b1_s17011_m2_hajek_fp64,1,17011,m2_hajek,1099,b76e733f1b1b0185b8ddf46f045869b964854d8e4e3b2f836ba1223b00d37b6a,external,selected,median,0.0026402562349229428,0.11382502482653648,0.023195744863192945,win,1.1382502482653647e-07
b1_s17011_m2_hajek_fp64,1,17011,m2_hajek,1099,b76e733f1b1b0185b8ddf46f045869b964854d8e4e3b2f836ba1223b00d37b6a,external,oracle_support,median,9.549936570788417e-05,0.11382502482653648,0.0008390014924522997,win,1.1382502482653647e-07
b1_s17012_h_both_fp64,1,17012,h_both,1090,a4bdadfba2583dd2dfb36a54c45e2b289d6ac555a1bcd99b26e8c9ba20e7ae76,LL,selected,oracle_support,6.512004295323595e-05,0.0013062863010127144,0.04985127908235036,win,1.3062863010127142e-09
b1_s17012_h_both_fp64,1,17012,h_both,1090,a4bdadfba2583dd2dfb36a54c45e2b289d6ac555a1bcd99b26e8c9ba20e7ae76,LL,selected,median,6.512004295323595e-05,0.05047719392907126,0.0012900884119022207,win,5.047719392907126e-08
b1_s17012_h_both_fp64,1,17012,h_both,1090,a4bdadfba2583dd2dfb36a54c45e2b289d6ac555a1bcd99b26e8c9ba20e7ae76,LL,oracle_support,median,0.0013062863010127144,0.05047719392907126,0.02587874244452378,win,5.047719392907126e-08
b1_s17012_h_both_fp64,1,17012,h_both,1090,a4bdadfba2583dd2dfb36a54c45e2b289d6ac555a1bcd99b26e8c9ba20e7ae76,LE,selected,oracle_support,0.006468330441013097,0.008202103616280723,0.7886184744330489,win,8.202103616280722e-09
b1_s17012_h_both_fp64,1,17012,h_both,1090,a4bdadfba2583dd2dfb36a54c45e2b289d6ac555a1bcd99b26e8c9ba20e7ae76,LE,selected,median,0.006468330441013097,0.05476582978487966,0.11810887311341246,win,5.476582978487966e-08
b1_s17012_h_both_fp64,1,17012,h_both,1090,a4bdadfba2583dd2dfb36a54c45e2b289d6ac555a1bcd99b26e8c9ba20e7ae76,LE,oracle_support,median,0.008202103616280723,0.05476582978487966,0.14976680986115995,win,5.476582978487966e-08
b1_s17012_h_both_fp64,1,17012,h_both,1090,a4bdadfba2583dd2dfb36a54c45e2b289d6ac555a1bcd99b26e8c9ba20e7ae76,EL,selected,oracle_support,0.008565608302534323,0.006455523806996485,1.3268649545139826,loss,8.565608302534322e-09
b1_s17012_h_both_fp64,1,17012,h_both,1090,a4bdadfba2583dd2dfb36a54c45e2b289d6ac555a1bcd99b26e8c9ba20e7ae76,EL,selected,median,0.008565608302534323,0.056519398389670954,0.1515516538849024,win,5.651939838967095e-08
b1_s17012_h_both_fp64,1,17012,h_both,1090,a4bdadfba2583dd2dfb36a54c45e2b289d6ac555a1bcd99b26e8c9ba20e7ae76,EL,oracle_support,median,0.006455523806996485,0.056519398389670954,0.11421784362404407,win,5.651939838967095e-08
b1_s17012_h_both_fp64,1,17012,h_both,1090,a4bdadfba2583dd2dfb36a54c45e2b289d6ac555a1bcd99b26e8c9ba20e7ae76,EE,selected,oracle_support,0.0014268387510995614,0.00014925423740296096,9.559787218954062,loss,1.4268387510995613e-09
b1_s17012_h_both_fp64,1,17012,h_both,1090,a4bdadfba2583dd2dfb36a54c45e2b289d6ac555a1bcd99b26e8c9ba20e7ae76,EE,selected,median,0.0014268387510995614,0.05042031548625312,0.02829888582288984,win,5.042031548625312e-08
b1_s17012_h_both_fp64,1,17012,h_both,1090,a4bdadfba2583dd2dfb36a54c45e2b289d6ac555a1bcd99b26e8c9ba20e7ae76,EE,oracle_support,median,0.00014925423740296096,0.05042031548625312,0.002960200386759866,win,5.042031548625312e-08
b1_s17012_h_both_fp64,1,17012,h_both,1090,a4bdadfba2583dd2dfb36a54c45e2b289d6ac555a1bcd99b26e8c9ba20e7ae76,external,selected,oracle_support,0.0028649087894281606,0.00014616110575335292,19.60103390475643,loss,2.8649087894281605e-09
b1_s17012_h_both_fp64,1,17012,h_both,1090,a4bdadfba2583dd2dfb36a54c45e2b289d6ac555a1bcd99b26e8c9ba20e7ae76,external,selected,median,0.0028649087894281606,0.11382943918388809,0.025168434545302338,win,1.1382943918388808e-07
b1_s17012_h_both_fp64,1,17012,h_both,1090,a4bdadfba2583dd2dfb36a54c45e2b289d6ac555a1bcd99b26e8c9ba20e7ae76,external,oracle_support,median,0.00014616110575335292,0.11382943918388809,0.0012840360701174497,win,1.1382943918388808e-07
b1_s17012_m2_hajek_fp64,1,17012,m2_hajek,1090,f713e58e0f95af94c0c692a118dc3d855abdd64fa8f502dfcde00f24ccc729c9,LL,selected,oracle_support,8.104286123352006e-05,0.00171491658064308,0.04725761133123434,win,1.71491658064308e-09
b1_s17012_m2_hajek_fp64,1,17012,m2_hajek,1090,f713e58e0f95af94c0c692a118dc3d855abdd64fa8f502dfcde00f24ccc729c9,LL,selected,median,8.104286123352006e-05,0.06519531720701846,0.0012430779495432162,win,6.519531720701846e-08
b1_s17012_m2_hajek_fp64,1,17012,m2_hajek,1090,f713e58e0f95af94c0c692a118dc3d855abdd64fa8f502dfcde00f24ccc729c9,LL,oracle_support,median,0.00171491658064308,0.06519531720701846,0.026304290769804926,win,6.519531720701846e-08
b1_s17012_m2_hajek_fp64,1,17012,m2_hajek,1090,f713e58e0f95af94c0c692a118dc3d855abdd64fa8f502dfcde00f24ccc729c9,LE,selected,oracle_support,0.0036262883327610844,0.005422103649994233,0.6687973094658457,win,5.4221036499942325e-09
b1_s17012_m2_hajek_fp64,1,17012,m2_hajek,1090,f713e58e0f95af94c0c692a118dc3d855abdd64fa8f502dfcde00f24ccc729c9,LE,selected,median,0.0036262883327610844,0.06186866220018263,0.058612683769172884,win,6.186866220018263e-08
b1_s17012_m2_hajek_fp64,1,17012,m2_hajek,1090,f713e58e0f95af94c0c692a118dc3d855abdd64fa8f502dfcde00f24ccc729c9,LE,oracle_support,median,0.005422103649994233,0.06186866220018263,0.08763893475586139,win,6.186866220018263e-08
b1_s17012_m2_hajek_fp64,1,17012,m2_hajek,1090,f713e58e0f95af94c0c692a118dc3d855abdd64fa8f502dfcde00f24ccc729c9,EL,selected,oracle_support,0.006462173396358096,0.0040237377591161964,1.60601256424263,loss,6.462173396358096e-09
b1_s17012_m2_hajek_fp64,1,17012,m2_hajek,1090,f713e58e0f95af94c0c692a118dc3d855abdd64fa8f502dfcde00f24ccc729c9,EL,selected,median,0.006462173396358096,0.0556057171041543,0.11621419042674853,win,5.56057171041543e-08
b1_s17012_m2_hajek_fp64,1,17012,m2_hajek,1090,f713e58e0f95af94c0c692a118dc3d855abdd64fa8f502dfcde00f24ccc729c9,EL,oracle_support,median,0.0040237377591161964,0.0556057171041543,0.07236194349547527,win,5.56057171041543e-08
b1_s17012_m2_hajek_fp64,1,17012,m2_hajek,1090,f713e58e0f95af94c0c692a118dc3d855abdd64fa8f502dfcde00f24ccc729c9,EE,selected,oracle_support,0.0018303968827376447,0.0004066913706433405,4.500702534804613,loss,1.8303968827376446e-09
b1_s17012_m2_hajek_fp64,1,17012,m2_hajek,1090,f713e58e0f95af94c0c692a118dc3d855abdd64fa8f502dfcde00f24ccc729c9,EE,selected,median,0.0018303968827376447,0.05207653525801658,0.035148207799709105,win,5.2076535258016577e-08
b1_s17012_m2_hajek_fp64,1,17012,m2_hajek,1090,f713e58e0f95af94c0c692a118dc3d855abdd64fa8f502dfcde00f24ccc729c9,EE,oracle_support,median,0.0004066913706433405,0.05207653525801658,0.007809493635249766,win,5.2076535258016577e-08
b1_s17012_m2_hajek_fp64,1,17012,m2_hajek,1090,f713e58e0f95af94c0c692a118dc3d855abdd64fa8f502dfcde00f24ccc729c9,external,selected,oracle_support,0.004001240501261324,0.0007791442926931994,5.135429391943036,loss,4.001240501261323e-09
b1_s17012_m2_hajek_fp64,1,17012,m2_hajek,1090,f713e58e0f95af94c0c692a118dc3d855abdd64fa8f502dfcde00f24ccc729c9,external,selected,median,0.004001240501261324,0.11389497223261745,0.03513096691475764,win,1.1389497223261745e-07
b1_s17012_m2_hajek_fp64,1,17012,m2_hajek,1090,f713e58e0f95af94c0c692a118dc3d855abdd64fa8f502dfcde00f24ccc729c9,external,oracle_support,median,0.0007791442926931994,0.11389497223261745,0.006840901555354755,win,1.1389497223261745e-07
b1_s17013_h_both_fp64,1,17013,h_both,1084,a5d556858c0314573d0ad728b02a55f553b37564dc19c0ac5007f32e55220b32,LL,selected,oracle_support,4.192115944705323e-05,0.00039466423999487535,0.10621980711401056,win,3.9466423999487533e-10
b1_s17013_h_both_fp64,1,17013,h_both,1084,a5d556858c0314573d0ad728b02a55f553b37564dc19c0ac5007f32e55220b32,LL,selected,median,4.192115944705323e-05,0.05223019727189322,0.0008026230348858433,win,5.223019727189322e-08
b1_s17013_h_both_fp64,1,17013,h_both,1084,a5d556858c0314573d0ad728b02a55f553b37564dc19c0ac5007f32e55220b32,LL,oracle_support,median,0.00039466423999487535,0.05223019727189322,0.007556246397852628,win,5.223019727189322e-08
b1_s17013_h_both_fp64,1,17013,h_both,1084,a5d556858c0314573d0ad728b02a55f553b37564dc19c0ac5007f32e55220b32,LE,selected,oracle_support,0.0033443364945634755,0.0028430180841261653,1.1763331767871594,loss,3.3443364945634755e-09
b1_s17013_h_both_fp64,1,17013,h_both,1084,a5d556858c0314573d0ad728b02a55f553b37564dc19c0ac5007f32e55220b32,LE,selected,median,0.0033443364945634755,0.04860932055450329,0.06880031352862939,win,4.860932055450329e-08
b1_s17013_h_both_fp64,1,17013,h_both,1084,a5d556858c0314573d0ad728b02a55f553b37564dc19c0ac5007f32e55220b32,LE,oracle_support,median,0.0028430180841261653,0.04860932055450329,0.058487097776617265,win,4.860932055450329e-08
b1_s17013_h_both_fp64,1,17013,h_both,1084,a5d556858c0314573d0ad728b02a55f553b37564dc19c0ac5007f32e55220b32,EL,selected,oracle_support,0.0026899704919704213,0.0032713349804602567,0.8222852468602769,win,3.2713349804602565e-09
b1_s17013_h_both_fp64,1,17013,h_both,1084,a5d556858c0314573d0ad728b02a55f553b37564dc19c0ac5007f32e55220b32,EL,selected,median,0.0026899704919704213,0.05981636469534812,0.04497047765558408,win,5.981636469534812e-08
b1_s17013_h_both_fp64,1,17013,h_both,1084,a5d556858c0314573d0ad728b02a55f553b37564dc19c0ac5007f32e55220b32,EL,oracle_support,median,0.0032713349804602567,0.05981636469534812,0.05468963212862493,win,5.981636469534812e-08
b1_s17013_h_both_fp64,1,17013,h_both,1084,a5d556858c0314573d0ad728b02a55f553b37564dc19c0ac5007f32e55220b32,EE,selected,oracle_support,0.0003826440667510512,2.3231151122941802e-05,16.47116256642027,loss,3.826440667510512e-10
b1_s17013_h_both_fp64,1,17013,h_both,1084,a5d556858c0314573d0ad728b02a55f553b37564dc19c0ac5007f32e55220b32,EE,selected,median,0.0003826440667510512,0.052354800622839016,0.007308672026231121,win,5.235480062283901e-08
b1_s17013_h_both_fp64,1,17013,h_both,1084,a5d556858c0314573d0ad728b02a55f553b37564dc19c0ac5007f32e55220b32,EE,oracle_support,median,2.3231151122941802e-05,0.052354800622839016,0.00044372532884420063,win,5.235480062283901e-08
b1_s17013_h_both_fp64,1,17013,h_both,1084,a5d556858c0314573d0ad728b02a55f553b37564dc19c0ac5007f32e55220b32,external,selected,oracle_support,0.001198501837119891,4.791218356370278e-05,25.014552624728413,loss,1.198501837119891e-09
b1_s17013_h_both_fp64,1,17013,h_both,1084,a5d556858c0314573d0ad728b02a55f553b37564dc19c0ac5007f32e55220b32,external,selected,median,0.001198501837119891,0.1138138883598771,0.010530365444771149,win,1.138138883598771e-07
b1_s17013_h_both_fp64,1,17013,h_both,1084,a5d556858c0314573d0ad728b02a55f553b37564dc19c0ac5007f32e55220b32,external,oracle_support,median,4.791218356370278e-05,0.1138138883598771,0.0004209695693042792,win,1.138138883598771e-07
b1_s17013_m2_hajek_fp64,1,17013,m2_hajek,1084,7aa0af2fb4391c6125bd20fd97c90fdefdbbd5db72f3b051975cf2a979daab80,LL,selected,oracle_support,5.2009905925149394e-05,0.0002653502181689268,0.19600476036555936,win,2.653502181689268e-10
b1_s17013_m2_hajek_fp64,1,17013,m2_hajek,1084,7aa0af2fb4391c6125bd20fd97c90fdefdbbd5db72f3b051975cf2a979daab80,LL,selected,median,5.2009905925149394e-05,0.05418600446027681,0.0009598402104601993,win,5.418600446027681e-08
b1_s17013_m2_hajek_fp64,1,17013,m2_hajek,1084,7aa0af2fb4391c6125bd20fd97c90fdefdbbd5db72f3b051975cf2a979daab80,LL,oracle_support,median,0.0002653502181689268,0.05418600446027681,0.004897024994036094,win,5.418600446027681e-08
b1_s17013_m2_hajek_fp64,1,17013,m2_hajek,1084,7aa0af2fb4391c6125bd20fd97c90fdefdbbd5db72f3b051975cf2a979daab80,LE,selected,oracle_support,0.0018971368301122775,0.0018145749707201388,1.0454992826002516,loss,1.8971368301122774e-09
b1_s17013_m2_hajek_fp64,1,17013,m2_hajek,1084,7aa0af2fb4391c6125bd20fd97c90fdefdbbd5db72f3b051975cf2a979daab80,LE,selected,median,0.0018971368301122775,0.05063802501863288,0.03746466868354764,win,5.063802501863288e-08
b1_s17013_m2_hajek_fp64,1,17013,m2_hajek,1084,7aa0af2fb4391c6125bd20fd97c90fdefdbbd5db72f3b051975cf2a979daab80,LE,oracle_support,median,0.0018145749707201388,0.05063802501863288,0.035834236624600654,win,5.063802501863288e-08
b1_s17013_m2_hajek_fp64,1,17013,m2_hajek,1084,7aa0af2fb4391c6125bd20fd97c90fdefdbbd5db72f3b051975cf2a979daab80,EL,selected,oracle_support,0.0016746657933313194,0.001959642377921347,0.8545772495018651,win,1.959642377921347e-09
b1_s17013_m2_hajek_fp64,1,17013,m2_hajek,1084,7aa0af2fb4391c6125bd20fd97c90fdefdbbd5db72f3b051975cf2a979daab80,EL,selected,median,0.0016746657933313194,0.05866261018456572,0.02854741355801328,win,5.8662610184565715e-08
b1_s17013_m2_hajek_fp64,1,17013,m2_hajek,1084,7aa0af2fb4391c6125bd20fd97c90fdefdbbd5db72f3b051975cf2a979daab80,EL,oracle_support,median,0.001959642377921347,0.05866261018456572,0.033405304874022365,win,5.8662610184565715e-08
b1_s17013_m2_hajek_fp64,1,17013,m2_hajek,1084,7aa0af2fb4391c6125bd20fd97c90fdefdbbd5db72f3b051975cf2a979daab80,EE,selected,oracle_support,0.00021814439402445315,2.6307333564674594e-05,8.292151444697412,loss,2.1814439402445314e-10
b1_s17013_m2_hajek_fp64,1,17013,m2_hajek,1084,7aa0af2fb4391c6125bd20fd97c90fdefdbbd5db72f3b051975cf2a979daab80,EE,selected,median,0.00021814439402445315,0.05285810457819915,0.004126981013890249,win,5.285810457819915e-08
b1_s17013_m2_hajek_fp64,1,17013,m2_hajek,1084,7aa0af2fb4391c6125bd20fd97c90fdefdbbd5db72f3b051975cf2a979daab80,EE,oracle_support,median,2.6307333564674594e-05,0.05285810457819915,0.0004976972552194922,win,5.285810457819915e-08
b1_s17013_m2_hajek_fp64,1,17013,m2_hajek,1084,7aa0af2fb4391c6125bd20fd97c90fdefdbbd5db72f3b051975cf2a979daab80,external,selected,oracle_support,0.0011393049841527348,5.5267201202937284e-05,20.614486700154888,loss,1.1393049841527348e-09
b1_s17013_m2_hajek_fp64,1,17013,m2_hajek,1084,7aa0af2fb4391c6125bd20fd97c90fdefdbbd5db72f3b051975cf2a979daab80,external,selected,median,0.0011393049841527348,0.11390899602504295,0.010001887681480907,win,1.1390899602504294e-07
b1_s17013_m2_hajek_fp64,1,17013,m2_hajek,1084,7aa0af2fb4391c6125bd20fd97c90fdefdbbd5db72f3b051975cf2a979daab80,external,oracle_support,median,5.5267201202937284e-05,0.11390899602504295,0.00048518732612467906,win,1.1390899602504294e-07
b1_s17014_h_both_fp64,1,17014,h_both,1083,f4e79e133206d3efe3baeb57b191e01890882eed4bbd8309adc921c6e18a318f,LL,selected,oracle_support,7.515399649454181e-05,0.001929461146620048,0.03895076955874107,win,1.929461146620048e-09
b1_s17014_h_both_fp64,1,17014,h_both,1083,f4e79e133206d3efe3baeb57b191e01890882eed4bbd8309adc921c6e18a318f,LL,selected,median,7.515399649454181e-05,0.047388852986953396,0.0015859003068766492,win,4.7388852986953394e-08
b1_s17014_h_both_fp64,1,17014,h_both,1083,f4e79e133206d3efe3baeb57b191e01890882eed4bbd8309adc921c6e18a318f,LL,oracle_support,median,0.001929461146620048,0.047388852986953396,0.040715506390316035,win,4.7388852986953394e-08
b1_s17014_h_both_fp64,1,17014,h_both,1083,f4e79e133206d3efe3baeb57b191e01890882eed4bbd8309adc921c6e18a318f,LE,selected,oracle_support,0.008574353981549127,0.008928471219368633,0.9603384242252676,win,8.928471219368633e-09
b1_s17014_h_both_fp64,1,17014,h_both,1083,f4e79e133206d3efe3baeb57b191e01890882eed4bbd8309adc921c6e18a318f,LE,selected,median,0.008574353981549127,0.05010088706323698,0.17114175984003313,win,5.010088706323698e-08
b1_s17014_h_both_fp64,1,17014,h_both,1083,f4e79e133206d3efe3baeb57b191e01890882eed4bbd8309adc921c6e18a318f,LE,oracle_support,median,0.008928471219368633,0.05010088706323698,0.1782098430333016,win,5.010088706323698e-08
b1_s17014_h_both_fp64,1,17014,h_both,1083,f4e79e133206d3efe3baeb57b191e01890882eed4bbd8309adc921c6e18a318f,EL,selected,oracle_support,0.010765028024482483,0.008668238385687756,1.2418933981161344,loss,1.0765028024482483e-08
b1_s17014_h_both_fp64,1,17014,h_both,1083,f4e79e133206d3efe3baeb57b191e01890882eed4bbd8309adc921c6e18a318f,EL,selected,median,0.010765028024482483,0.061027160397003635,0.17639732791845636,win,6.102716039700363e-08
b1_s17014_h_both_fp64,1,17014,h_both,1083,f4e79e133206d3efe3baeb57b191e01890882eed4bbd8309adc921c6e18a318f,EL,oracle_support,median,0.008668238385687756,0.061027160397003635,0.14203902539947372,win,6.102716039700363e-08
b1_s17014_h_both_fp64,1,17014,h_both,1083,f4e79e133206d3efe3baeb57b191e01890882eed4bbd8309adc921c6e18a318f,EE,selected,oracle_support,0.00239774708616305,0.00017950975786139547,13.35719637043028,loss,2.39774708616305e-09
b1_s17014_h_both_fp64,1,17014,h_both,1083,f4e79e133206d3efe3baeb57b191e01890882eed4bbd8309adc921c6e18a318f,EE,selected,median,0.00239774708616305,0.051160365146801744,0.04686727859120732,win,5.116036514680174e-08
b1_s17014_h_both_fp64,1,17014,h_both,1083,f4e79e133206d3efe3baeb57b191e01890882eed4bbd8309adc921c6e18a318f,EE,oracle_support,median,0.00017950975786139547,0.051160365146801744,0.0035087661580659652,win,5.116036514680174e-08
b1_s17014_h_both_fp64,1,17014,h_both,1083,f4e79e133206d3efe3baeb57b191e01890882eed4bbd8309adc921c6e18a318f,external,selected,oracle_support,0.016588639996902865,0.0003813186234865384,43.50335644565886,loss,1.6588639996902865e-08
b1_s17014_h_both_fp64,1,17014,h_both,1083,f4e79e133206d3efe3baeb57b191e01890882eed4bbd8309adc921c6e18a318f,external,selected,median,0.016588639996902865,0.11380310337752023,0.1457661478867865,win,1.1380310337752022e-07
b1_s17014_h_both_fp64,1,17014,h_both,1083,f4e79e133206d3efe3baeb57b191e01890882eed4bbd8309adc921c6e18a318f,external,oracle_support,median,0.0003813186234865384,0.11380310337752023,0.0033506873904974818,win,1.1380310337752022e-07
b1_s17014_m2_hajek_fp64,1,17014,m2_hajek,1083,18ba5d5c63082a6e68082cd383b5f6b313903112828670217c517a2dc5c09358,LL,selected,oracle_support,0.00013905941486560622,0.005504489016609866,0.025262910770825896,win,5.504489016609866e-09
b1_s17014_m2_hajek_fp64,1,17014,m2_hajek,1083,18ba5d5c63082a6e68082cd383b5f6b313903112828670217c517a2dc5c09358,LL,selected,median,0.00013905941486560622,0.07327873084442946,0.0018976777198943166,win,7.327873084442945e-08
b1_s17014_m2_hajek_fp64,1,17014,m2_hajek,1083,18ba5d5c63082a6e68082cd383b5f6b313903112828670217c517a2dc5c09358,LL,oracle_support,median,0.005504489016609866,0.07327873084442946,0.07511714454083383,win,7.327873084442945e-08
b1_s17014_m2_hajek_fp64,1,17014,m2_hajek,1083,18ba5d5c63082a6e68082cd383b5f6b313903112828670217c517a2dc5c09358,LE,selected,oracle_support,0.008783218902969629,0.009222281968864758,0.9523910603278619,win,9.222281968864758e-09
b1_s17014_m2_hajek_fp64,1,17014,m2_hajek,1083,18ba5d5c63082a6e68082cd383b5f6b313903112828670217c517a2dc5c09358,LE,selected,median,0.008783218902969629,0.0650538775834309,0.13501453301850064,win,6.505387758343089e-08
b1_s17014_m2_hajek_fp64,1,17014,m2_hajek,1083,18ba5d5c63082a6e68082cd383b5f6b313903112828670217c517a2dc5c09358,LE,oracle_support,median,0.009222281968864758,0.0650538775834309,0.1417637550818901,win,6.505387758343089e-08
b1_s17014_m2_hajek_fp64,1,17014,m2_hajek,1083,18ba5d5c63082a6e68082cd383b5f6b313903112828670217c517a2dc5c09358,EL,selected,oracle_support,0.015788496899586852,0.011063382562020236,1.4270949061987226,loss,1.578849689958685e-08
b1_s17014_m2_hajek_fp64,1,17014,m2_hajek,1083,18ba5d5c63082a6e68082cd383b5f6b313903112828670217c517a2dc5c09358,EL,selected,median,0.015788496899586852,0.06236046872926914,0.25318117745603885,win,6.236046872926914e-08
b1_s17014_m2_hajek_fp64,1,17014,m2_hajek,1083,18ba5d5c63082a6e68082cd383b5f6b313903112828670217c517a2dc5c09358,EL,oracle_support,median,0.011063382562020236,0.06236046872926914,0.17741018929877916,win,6.236046872926914e-08
b1_s17014_m2_hajek_fp64,1,17014,m2_hajek,1083,18ba5d5c63082a6e68082cd383b5f6b313903112828670217c517a2dc5c09358,EE,selected,oracle_support,0.00847790305825984,0.0018637264534173755,4.5488988165159885,loss,8.47790305825984e-09
b1_s17014_m2_hajek_fp64,1,17014,m2_hajek,1083,18ba5d5c63082a6e68082cd383b5f6b313903112828670217c517a2dc5c09358,EE,selected,median,0.00847790305825984,0.05274305393195663,0.16073970743516505,win,5.274305393195663e-08
b1_s17014_m2_hajek_fp64,1,17014,m2_hajek,1083,18ba5d5c63082a6e68082cd383b5f6b313903112828670217c517a2dc5c09358,EE,oracle_support,median,0.0018637264534173755,0.05274305393195663,0.035335960178220875,win,5.274305393195663e-08
b1_s17014_m2_hajek_fp64,1,17014,m2_hajek,1083,18ba5d5c63082a6e68082cd383b5f6b313903112828670217c517a2dc5c09358,external,selected,oracle_support,0.037846594885429574,0.004061981755042392,9.317273480721134,loss,3.784659488542957e-08
b1_s17014_m2_hajek_fp64,1,17014,m2_hajek,1083,18ba5d5c63082a6e68082cd383b5f6b313903112828670217c517a2dc5c09358,external,selected,median,0.037846594885429574,0.11431531396772032,0.3310719585314394,win,1.1431531396772032e-07
b1_s17014_m2_hajek_fp64,1,17014,m2_hajek,1083,18ba5d5c63082a6e68082cd383b5f6b313903112828670217c517a2dc5c09358,external,oracle_support,median,0.004061981755042392,0.11431531396772032,0.03553313737291043,win,1.1431531396772032e-07
b1_s17015_h_both_fp64,1,17015,h_both,1111,5384867dc4a4f9ab0f5f12ad046daa6035838e40fa435e0bf302ca651ee20472,LL,selected,oracle_support,4.734495282240262e-05,0.0017326107603097152,0.027325787134058553,win,1.7326107603097152e-09
b1_s17015_h_both_fp64,1,17015,h_both,1111,5384867dc4a4f9ab0f5f12ad046daa6035838e40fa435e0bf302ca651ee20472,LL,selected,median,4.734495282240262e-05,0.05690957216833708,0.0008319330302177891,win,5.690957216833708e-08
b1_s17015_h_both_fp64,1,17015,h_both,1111,5384867dc4a4f9ab0f5f12ad046daa6035838e40fa435e0bf302ca651ee20472,LL,oracle_support,median,0.0017326107603097152,0.05690957216833708,0.030444979540255483,win,5.690957216833708e-08
b1_s17015_h_both_fp64,1,17015,h_both,1111,5384867dc4a4f9ab0f5f12ad046daa6035838e40fa435e0bf302ca651ee20472,LE,selected,oracle_support,0.009228642377901932,0.007195183188558774,1.2826139565948242,loss,9.228642377901932e-09
b1_s17015_h_both_fp64,1,17015,h_both,1111,5384867dc4a4f9ab0f5f12ad046daa6035838e40fa435e0bf302ca651ee20472,LE,selected,median,0.009228642377901932,0.05222214120129708,0.17671895800535872,win,5.222214120129708e-08
b1_s17015_h_both_fp64,1,17015,h_both,1111,5384867dc4a4f9ab0f5f12ad046daa6035838e40fa435e0bf302ca651ee20472,LE,oracle_support,median,0.007195183188558774,0.05222214120129708,0.1377803173719744,win,5.222214120129708e-08
b1_s17015_h_both_fp64,1,17015,h_both,1111,5384867dc4a4f9ab0f5f12ad046daa6035838e40fa435e0bf302ca651ee20472,EL,selected,oracle_support,0.0075570579512034405,0.009142863427745108,0.8265526452326356,win,9.142863427745107e-09
b1_s17015_h_both_fp64,1,17015,h_both,1111,5384867dc4a4f9ab0f5f12ad046daa6035838e40fa435e0bf302ca651ee20472,EL,selected,median,0.0075570579512034405,0.06847186693038179,0.11036734194624805,win,6.847186693038179e-08
b1_s17015_h_both_fp64,1,17015,h_both,1111,5384867dc4a4f9ab0f5f12ad046daa6035838e40fa435e0bf302ca651ee20472,EL,oracle_support,median,0.009142863427745108,0.06847186693038179,0.13352729869394447,win,6.847186693038179e-08
b1_s17015_h_both_fp64,1,17015,h_both,1111,5384867dc4a4f9ab0f5f12ad046daa6035838e40fa435e0bf302ca651ee20472,EE,selected,oracle_support,0.0016114346753625345,1.7976471046714715e-05,89.64132455001683,loss,1.6114346753625344e-09
b1_s17015_h_both_fp64,1,17015,h_both,1111,5384867dc4a4f9ab0f5f12ad046daa6035838e40fa435e0bf302ca651ee20472,EE,selected,median,0.0016114346753625345,0.05251241193736517,0.030686738923449055,win,5.251241193736516e-08
b1_s17015_h_both_fp64,1,17015,h_both,1111,5384867dc4a4f9ab0f5f12ad046daa6035838e40fa435e0bf302ca651ee20472,EE,oracle_support,median,1.7976471046714715e-05,0.05251241193736517,0.00034232803985763166,win,5.251241193736516e-08
b1_s17015_h_both_fp64,1,17015,h_both,1111,5384867dc4a4f9ab0f5f12ad046daa6035838e40fa435e0bf302ca651ee20472,external,selected,oracle_support,0.002692870468136031,2.675767503011875e-05,100.63917979065462,loss,2.6928704681360306e-09
b1_s17015_h_both_fp64,1,17015,h_both,1111,5384867dc4a4f9ab0f5f12ad046daa6035838e40fa435e0bf302ca651ee20472,external,selected,median,0.002692870468136031,0.11383297789906863,0.0236563298073753,win,1.1383297789906862e-07
b1_s17015_h_both_fp64,1,17015,h_both,1111,5384867dc4a4f9ab0f5f12ad046daa6035838e40fa435e0bf302ca651ee20472,external,oracle_support,median,2.675767503011875e-05,0.11383297789906863,0.00023506083670976055,win,1.1383297789906862e-07
b1_s17015_m2_hajek_fp64,1,17015,m2_hajek,1111,c80cfe830523a995d3fbba16f176663de8357eeb991e432e3ce6b30d9e4954c8,LL,selected,oracle_support,3.727902445884991e-05,0.0010943713980229321,0.034064326357758794,win,1.094371398022932e-09
b1_s17015_m2_hajek_fp64,1,17015,m2_hajek,1111,c80cfe830523a995d3fbba16f176663de8357eeb991e432e3ce6b30d9e4954c8,LL,selected,median,3.727902445884991e-05,0.05769384883599263,0.0006461524965135137,win,5.7693848835992625e-08
b1_s17015_m2_hajek_fp64,1,17015,m2_hajek,1111,c80cfe830523a995d3fbba16f176663de8357eeb991e432e3ce6b30d9e4954c8,LL,oracle_support,median,0.0010943713980229321,0.05769384883599263,0.018968597521269937,win,5.7693848835992625e-08
b1_s17015_m2_hajek_fp64,1,17015,m2_hajek,1111,c80cfe830523a995d3fbba16f176663de8357eeb991e432e3ce6b30d9e4954c8,LE,selected,oracle_support,0.004409422716667332,0.0034732094150116176,1.2695527939113866,loss,4.409422716667332e-09
b1_s17015_m2_hajek_fp64,1,17015,m2_hajek,1111,c80cfe830523a995d3fbba16f176663de8357eeb991e432e3ce6b30d9e4954c8,LE,selected,median,0.004409422716667332,0.05436211296180721,0.08111205537145379,win,5.4362112961807205e-08
b1_s17015_m2_hajek_fp64,1,17015,m2_hajek,1111,c80cfe830523a995d3fbba16f176663de8357eeb991e432e3ce6b30d9e4954c8,LE,oracle_support,median,0.0034732094150116176,0.05436211296180721,0.06389025786123811,win,5.4362112961807205e-08
b1_s17015_m2_hajek_fp64,1,17015,m2_hajek,1111,c80cfe830523a995d3fbba16f176663de8357eeb991e432e3ce6b30d9e4954c8,EL,selected,oracle_support,0.0036726735581293583,0.004414151974404262,0.8320224540128176,win,4.414151974404262e-09
b1_s17015_m2_hajek_fp64,1,17015,m2_hajek,1111,c80cfe830523a995d3fbba16f176663de8357eeb991e432e3ce6b30d9e4954c8,EL,selected,median,0.0036726735581293583,0.059401717905364006,0.061827733062880225,win,5.9401717905364e-08
b1_s17015_m2_hajek_fp64,1,17015,m2_hajek,1111,c80cfe830523a995d3fbba16f176663de8357eeb991e432e3ce6b30d9e4954c8,EL,oracle_support,median,0.004414151974404262,0.059401717905364006,0.07431017367943263,win,5.9401717905364e-08
b1_s17015_m2_hajek_fp64,1,17015,m2_hajek,1111,c80cfe830523a995d3fbba16f176663de8357eeb991e432e3ce6b30d9e4954c8,EE,selected,oracle_support,0.0009378455122755372,2.9700131861186924e-05,31.577149780305977,loss,9.378455122755371e-10
b1_s17015_m2_hajek_fp64,1,17015,m2_hajek,1111,c80cfe830523a995d3fbba16f176663de8357eeb991e432e3ce6b30d9e4954c8,EE,selected,median,0.0009378455122755372,0.05176767898270815,0.018116429608304514,win,5.1767678982708144e-08
b1_s17015_m2_hajek_fp64,1,17015,m2_hajek,1111,c80cfe830523a995d3fbba16f176663de8357eeb991e432e3ce6b30d9e4954c8,EE,oracle_support,median,2.9700131861186924e-05,0.05176767898270815,0.0005737195957946578,win,5.1767678982708144e-08
b1_s17015_m2_hajek_fp64,1,17015,m2_hajek,1111,c80cfe830523a995d3fbba16f176663de8357eeb991e432e3ce6b30d9e4954c8,external,selected,oracle_support,0.004294319220299248,4.887943830495378e-05,87.8553307733905,loss,4.2943192202992474e-09
b1_s17015_m2_hajek_fp64,1,17015,m2_hajek,1111,c80cfe830523a995d3fbba16f176663de8357eeb991e432e3ce6b30d9e4954c8,external,selected,median,0.004294319220299248,0.11382410503799933,0.037727678323195436,win,1.1382410503799933e-07
b1_s17015_m2_hajek_fp64,1,17015,m2_hajek,1111,c80cfe830523a995d3fbba16f176663de8357eeb991e432e3ce6b30d9e4954c8,external,oracle_support,median,4.887943830495378e-05,0.11382410503799933,0.00042942958601462967,win,1.1382410503799933e-07
b1_s17016_h_both_fp64,1,17016,h_both,1088,7537e1cdd6cafe058f13151992f8a13e1ee4fc262573887682d9323175af6ff9,LL,selected,oracle_support,7.575449675597733e-05,0.0011931828098426097,0.06348943022902748,win,1.1931828098426098e-09
b1_s17016_h_both_fp64,1,17016,h_both,1088,7537e1cdd6cafe058f13151992f8a13e1ee4fc262573887682d9323175af6ff9,LL,selected,median,7.575449675597733e-05,0.0585901822536306,0.0012929554720967457,win,5.85901822536306e-08
b1_s17016_h_both_fp64,1,17016,h_both,1088,7537e1cdd6cafe058f13151992f8a13e1ee4fc262573887682d9323175af6ff9,LL,oracle_support,median,0.0011931828098426097,0.0585901822536306,0.020364893296925576,win,5.85901822536306e-08
b1_s17016_h_both_fp64,1,17016,h_both,1088,7537e1cdd6cafe058f13151992f8a13e1ee4fc262573887682d9323175af6ff9,LE,selected,oracle_support,0.005349981905797185,0.00464784849909268,1.151066328182076,loss,5.3499819057971844e-09
b1_s17016_h_both_fp64,1,17016,h_both,1088,7537e1cdd6cafe058f13151992f8a13e1ee4fc262573887682d9323175af6ff9,LE,selected,median,0.005349981905797185,0.050409089588364216,0.10613129396869936,win,5.0409089588364216e-08
b1_s17016_h_both_fp64,1,17016,h_both,1088,7537e1cdd6cafe058f13151992f8a13e1ee4fc262573887682d9323175af6ff9,LE,oracle_support,median,0.00464784849909268,0.050409089588364216,0.09220258760962684,win,5.0409089588364216e-08
b1_s17016_h_both_fp64,1,17016,h_both,1088,7537e1cdd6cafe058f13151992f8a13e1ee4fc262573887682d9323175af6ff9,EL,selected,oracle_support,0.003835788116577274,0.005341054764034727,0.7181705273659565,win,5.341054764034726e-09
b1_s17016_h_both_fp64,1,17016,h_both,1088,7537e1cdd6cafe058f13151992f8a13e1ee4fc262573887682d9323175af6ff9,EL,selected,median,0.003835788116577274,0.06499450574745054,0.05901711340773964,win,6.499450574745054e-08
b1_s17016_h_both_fp64,1,17016,h_both,1088,7537e1cdd6cafe058f13151992f8a13e1ee4fc262573887682d9323175af6ff9,EL,oracle_support,median,0.005341054764034727,0.06499450574745054,0.08217701946666828,win,6.499450574745054e-08
b1_s17016_h_both_fp64,1,17016,h_both,1088,7537e1cdd6cafe058f13151992f8a13e1ee4fc262573887682d9323175af6ff9,EE,selected,oracle_support,0.0007974472168863701,1.091431435001567e-05,73.06434388022049,loss,7.974472168863702e-10
b1_s17016_h_both_fp64,1,17016,h_both,1088,7537e1cdd6cafe058f13151992f8a13e1ee4fc262573887682d9323175af6ff9,EE,selected,median,0.0007974472168863701,0.05280376869337275,0.015102089048171584,win,5.2803768693372746e-08
b1_s17016_h_both_fp64,1,17016,h_both,1088,7537e1cdd6cafe058f13151992f8a13e1ee4fc262573887682d9323175af6ff9,EE,oracle_support,median,1.091431435001567e-05,0.05280376869337275,0.00020669574577894656,win,5.2803768693372746e-08
b1_s17016_h_both_fp64,1,17016,h_both,1088,7537e1cdd6cafe058f13151992f8a13e1ee4fc262573887682d9323175af6ff9,external,selected,oracle_support,0.004681971853516839,2.3292165176584995e-05,201.0105895274821,loss,4.681971853516839e-09
b1_s17016_h_both_fp64,1,17016,h_both,1088,7537e1cdd6cafe058f13151992f8a13e1ee4fc262573887682d9323175af6ff9,external,selected,median,0.004681971853516839,0.11383874287076381,0.04112810573489974,win,1.1383874287076381e-07
b1_s17016_h_both_fp64,1,17016,h_both,1088,7537e1cdd6cafe058f13151992f8a13e1ee4fc262573887682d9323175af6ff9,external,oracle_support,median,2.3292165176584995e-05,0.11383874287076381,0.00020460666192552372,win,1.1383874287076381e-07
b1_s17016_m2_hajek_fp64,1,17016,m2_hajek,1088,a1c4a94ee28bf0839ac0d034bca634bda6067d51a19cc247655d2480fb766ea9,LL,selected,oracle_support,8.429748831407884e-05,0.0010064251499561335,0.08375932210930248,win,1.0064251499561335e-09
b1_s17016_m2_hajek_fp64,1,17016,m2_hajek,1088,a1c4a94ee28bf0839ac0d034bca634bda6067d51a19cc247655d2480fb766ea9,LL,selected,median,8.429748831407884e-05,0.05910265404745434,0.0014262893887370138,win,5.910265404745433e-08
b1_s17016_m2_hajek_fp64,1,17016,m2_hajek,1088,a1c4a94ee28bf0839ac0d034bca634bda6067d51a19cc247655d2480fb766ea9,LL,oracle_support,median,0.0010064251499561335,0.05910265404745434,0.017028425646470308,win,5.910265404745433e-08
b1_s17016_m2_hajek_fp64,1,17016,m2_hajek,1088,a1c4a94ee28bf0839ac0d034bca634bda6067d51a19cc247655d2480fb766ea9,LE,selected,oracle_support,0.0030888283246782323,0.002216923639243934,1.3932948659123214,loss,3.088828324678232e-09
b1_s17016_m2_hajek_fp64,1,17016,m2_hajek,1088,a1c4a94ee28bf0839ac0d034bca634bda6067d51a19cc247655d2480fb766ea9,LE,selected,median,0.0030888283246782323,0.050998906061458724,0.06056656040731322,win,5.099890606145872e-08
b1_s17016_m2_hajek_fp64,1,17016,m2_hajek,1088,a1c4a94ee28bf0839ac0d034bca634bda6067d51a19cc247655d2480fb766ea9,LE,oracle_support,median,0.002216923639243934,0.050998906061458724,0.04347002338780211,win,5.099890606145872e-08
b1_s17016_m2_hajek_fp64,1,17016,m2_hajek,1088,a1c4a94ee28bf0839ac0d034bca634bda6067d51a19cc247655d2480fb766ea9,EL,selected,oracle_support,0.0020558321215730364,0.0030082119417063147,0.6834066752646855,win,3.0082119417063146e-09
b1_s17016_m2_hajek_fp64,1,17016,m2_hajek,1088,a1c4a94ee28bf0839ac0d034bca634bda6067d51a19cc247655d2480fb766ea9,EL,selected,median,0.0020558321215730364,0.06403515004909685,0.03210474434739037,win,6.403515004909685e-08
b1_s17016_m2_hajek_fp64,1,17016,m2_hajek,1088,a1c4a94ee28bf0839ac0d034bca634bda6067d51a19cc247655d2480fb766ea9,EL,oracle_support,median,0.0030082119417063147,0.06403515004909685,0.04697751062346019,win,6.403515004909685e-08
b1_s17016_m2_hajek_fp64,1,17016,m2_hajek,1088,a1c4a94ee28bf0839ac0d034bca634bda6067d51a19cc247655d2480fb766ea9,EE,selected,oracle_support,0.0007476475539611277,1.3616014543229344e-05,54.909426806752386,loss,7.476475539611276e-10
b1_s17016_m2_hajek_fp64,1,17016,m2_hajek,1088,a1c4a94ee28bf0839ac0d034bca634bda6067d51a19cc247655d2480fb766ea9,EE,selected,median,0.0007476475539611277,0.05321379185176428,0.014049883083765619,win,5.321379185176428e-08
b1_s17016_m2_hajek_fp64,1,17016,m2_hajek,1088,a1c4a94ee28bf0839ac0d034bca634bda6067d51a19cc247655d2480fb766ea9,EE,oracle_support,median,1.3616014543229344e-05,0.05321379185176428,0.00025587378890718746,win,5.321379185176428e-08
b1_s17016_m2_hajek_fp64,1,17016,m2_hajek,1088,a1c4a94ee28bf0839ac0d034bca634bda6067d51a19cc247655d2480fb766ea9,external,selected,oracle_support,0.005714549567688484,2.8546382157684472e-05,200.18472169686729,loss,5.714549567688484e-09
b1_s17016_m2_hajek_fp64,1,17016,m2_hajek,1088,a1c4a94ee28bf0839ac0d034bca634bda6067d51a19cc247655d2480fb766ea9,external,selected,median,0.005714549567688484,0.11384227906354047,0.05019707629446647,win,1.1384227906354047e-07
b1_s17016_m2_hajek_fp64,1,17016,m2_hajek,1088,a1c4a94ee28bf0839ac0d034bca634bda6067d51a19cc247655d2480fb766ea9,external,oracle_support,median,2.8546382157684472e-05,0.11384227906354047,0.0002507537831507349,win,1.1384227906354047e-07
b1_s17017_h_both_fp64,1,17017,h_both,1081,ecd957cc5d3a7489438752aa222bb12e8b182ac0aec6498bc13f2895aec0b0b6,LL,selected,oracle_support,5.1550230114214196e-05,0.001072521585319803,0.04806451526925962,win,1.072521585319803e-09
b1_s17017_h_both_fp64,1,17017,h_both,1081,ecd957cc5d3a7489438752aa222bb12e8b182ac0aec6498bc13f2895aec0b0b6,LL,selected,median,5.1550230114214196e-05,0.052535626752079005,0.0009812432686391085,win,5.2535626752079e-08
b1_s17017_h_both_fp64,1,17017,h_both,1081,ecd957cc5d3a7489438752aa222bb12e8b182ac0aec6498bc13f2895aec0b0b6,LL,oracle_support,median,0.001072521585319803,0.052535626752079005,0.02041512877311128,win,5.2535626752079e-08
b1_s17017_h_both_fp64,1,17017,h_both,1081,ecd957cc5d3a7489438752aa222bb12e8b182ac0aec6498bc13f2895aec0b0b6,LE,selected,oracle_support,0.00811986417283176,0.007108490865357931,1.142276796387626,loss,8.11986417283176e-09
b1_s17017_h_both_fp64,1,17017,h_both,1081,ecd957cc5d3a7489438752aa222bb12e8b182ac0aec6498bc13f2895aec0b0b6,LE,selected,median,0.00811986417283176,0.05585125300831565,0.14538374227025488,win,5.5851253008315646e-08
b1_s17017_h_both_fp64,1,17017,h_both,1081,ecd957cc5d3a7489438752aa222bb12e8b182ac0aec6498bc13f2895aec0b0b6,LE,oracle_support,median,0.007108490865357931,0.05585125300831565,0.12727540533960005,win,5.5851253008315646e-08
b1_s17017_h_both_fp64,1,17017,h_both,1081,ecd957cc5d3a7489438752aa222bb12e8b182ac0aec6498bc13f2895aec0b0b6,EL,selected,oracle_support,0.007715923339208165,0.007946417020825984,0.9709940113873032,win,7.946417020825984e-09
b1_s17017_h_both_fp64,1,17017,h_both,1081,ecd957cc5d3a7489438752aa222bb12e8b182ac0aec6498bc13f2895aec0b0b6,EL,selected,median,0.007715923339208165,0.05789636504692121,0.13327129143522076,win,5.78963650469212e-08
b1_s17017_h_both_fp64,1,17017,h_both,1081,ecd957cc5d3a7489438752aa222bb12e8b182ac0aec6498bc13f2895aec0b0b6,EL,oracle_support,median,0.007946417020825984,0.05789636504692121,0.13725243397207984,win,5.78963650469212e-08
b1_s17017_h_both_fp64,1,17017,h_both,1081,ecd957cc5d3a7489438752aa222bb12e8b182ac0aec6498bc13f2895aec0b0b6,EE,selected,oracle_support,0.0011657116299624041,0.00017820320157774044,6.541474112932068,loss,1.1657116299624041e-09
b1_s17017_h_both_fp64,1,17017,h_both,1081,ecd957cc5d3a7489438752aa222bb12e8b182ac0aec6498bc13f2895aec0b0b6,EE,selected,median,0.0011657116299624041,0.05107255645083191,0.022824618757524836,win,5.107255645083191e-08
b1_s17017_h_both_fp64,1,17017,h_both,1081,ecd957cc5d3a7489438752aa222bb12e8b182ac0aec6498bc13f2895aec0b0b6,EE,oracle_support,median,0.00017820320157774044,0.05107255645083191,0.003489216400383218,win,5.107255645083191e-08
b1_s17017_h_both_fp64,1,17017,h_both,1081,ecd957cc5d3a7489438752aa222bb12e8b182ac0aec6498bc13f2895aec0b0b6,external,selected,oracle_support,0.009634674643890874,0.00019178837622611374,50.23596754649944,loss,9.634674643890874e-09
b1_s17017_h_both_fp64,1,17017,h_both,1081,ecd957cc5d3a7489438752aa222bb12e8b182ac0aec6498bc13f2895aec0b0b6,external,selected,median,0.009634674643890874,0.11386178582505928,0.08461728027605225,win,1.1386178582505928e-07
b1_s17017_h_both_fp64,1,17017,h_both,1081,ecd957cc5d3a7489438752aa222bb12e8b182ac0aec6498bc13f2895aec0b0b6,external,oracle_support,median,0.00019178837622611374,0.11386178582505928,0.0016843963480494084,win,1.1386178582505928e-07
b1_s17017_m2_hajek_fp64,1,17017,m2_hajek,1081,8fd23c3c8b9e181e0a9b55c2bf573f4b9a4a37cc9f2b4d6c471c9439a156505f,LL,selected,oracle_support,5.7699219770046235e-05,0.0013277268656446465,0.04345714563968828,win,1.3277268656446464e-09
b1_s17017_m2_hajek_fp64,1,17017,m2_hajek,1081,8fd23c3c8b9e181e0a9b55c2bf573f4b9a4a37cc9f2b4d6c471c9439a156505f,LL,selected,median,5.7699219770046235e-05,0.05958512920459761,0.0009683493270934142,win,5.958512920459761e-08
b1_s17017_m2_hajek_fp64,1,17017,m2_hajek,1081,8fd23c3c8b9e181e0a9b55c2bf573f4b9a4a37cc9f2b4d6c471c9439a156505f,LL,oracle_support,median,0.0013277268656446465,0.05958512920459761,0.022282856198660363,win,5.958512920459761e-08
b1_s17017_m2_hajek_fp64,1,17017,m2_hajek,1081,8fd23c3c8b9e181e0a9b55c2bf573f4b9a4a37cc9f2b4d6c471c9439a156505f,LE,selected,oracle_support,0.007050551915973412,0.006570172089815171,1.0731152578032024,loss,7.050551915973412e-09
b1_s17017_m2_hajek_fp64,1,17017,m2_hajek,1081,8fd23c3c8b9e181e0a9b55c2bf573f4b9a4a37cc9f2b4d6c471c9439a156505f,LE,selected,median,0.007050551915973412,0.062248087472777255,0.11326535805709381,win,6.224808747277725e-08
b1_s17017_m2_hajek_fp64,1,17017,m2_hajek,1081,8fd23c3c8b9e181e0a9b55c2bf573f4b9a4a37cc9f2b4d6c471c9439a156505f,LE,oracle_support,median,0.006570172089815171,0.062248087472777255,0.1055481759610443,win,6.224808747277725e-08
b1_s17017_m2_hajek_fp64,1,17017,m2_hajek,1081,8fd23c3c8b9e181e0a9b55c2bf573f4b9a4a37cc9f2b4d6c471c9439a156505f,EL,selected,oracle_support,0.008455285655692075,0.00702427664178728,1.203723327949778,loss,8.455285655692074e-09
b1_s17017_m2_hajek_fp64,1,17017,m2_hajek,1081,8fd23c3c8b9e181e0a9b55c2bf573f4b9a4a37cc9f2b4d6c471c9439a156505f,EL,selected,median,0.008455285655692075,0.05534464071505948,0.15277514762854646,win,5.534464071505948e-08
b1_s17017_m2_hajek_fp64,1,17017,m2_hajek,1081,8fd23c3c8b9e181e0a9b55c2bf573f4b9a4a37cc9f2b4d6c471c9439a156505f,EL,oracle_support,median,0.00702427664178728,0.05534464071505948,0.12691882269055815,win,5.534464071505948e-08
b1_s17017_m2_hajek_fp64,1,17017,m2_hajek,1081,8fd23c3c8b9e181e0a9b55c2bf573f4b9a4a37cc9f2b4d6c471c9439a156505f,EE,selected,oracle_support,0.0016622155627776117,0.0002869258104006822,5.793189397832087,loss,1.6622155627776116e-09
b1_s17017_m2_hajek_fp64,1,17017,m2_hajek,1081,8fd23c3c8b9e181e0a9b55c2bf573f4b9a4a37cc9f2b4d6c471c9439a156505f,EE,selected,median,0.0016622155627776117,0.051372301140488075,0.03235626058937759,win,5.1372301140488076e-08
b1_s17017_m2_hajek_fp64,1,17017,m2_hajek,1081,8fd23c3c8b9e181e0a9b55c2bf573f4b9a4a37cc9f2b4d6c471c9439a156505f,EE,oracle_support,median,0.0002869258104006822,0.051372301140488075,0.005585224022105314,win,5.1372301140488076e-08
b1_s17017_m2_hajek_fp64,1,17017,m2_hajek,1081,8fd23c3c8b9e181e0a9b55c2bf573f4b9a4a37cc9f2b4d6c471c9439a156505f,external,selected,oracle_support,0.006431732955042355,0.0005498041552481722,11.698225438363922,loss,6.431732955042355e-09
b1_s17017_m2_hajek_fp64,1,17017,m2_hajek,1081,8fd23c3c8b9e181e0a9b55c2bf573f4b9a4a37cc9f2b4d6c471c9439a156505f,external,selected,median,0.006431732955042355,0.11381273104238487,0.05651154221619654,win,1.1381273104238487e-07
b1_s17017_m2_hajek_fp64,1,17017,m2_hajek,1081,8fd23c3c8b9e181e0a9b55c2bf573f4b9a4a37cc9f2b4d6c471c9439a156505f,external,oracle_support,median,0.0005498041552481722,0.11381273104238487,0.004830779036867327,win,1.1381273104238487e-07
b1_s17018_h_both_fp64,1,17018,h_both,1101,83fac5a6e6ee3932e212a2c461bdcb415cda7dac65296789e3681d945886d291,LL,selected,oracle_support,8.100801926691378e-05,0.0011839802290279236,0.06842007770131713,win,1.1839802290279237e-09
b1_s17018_h_both_fp64,1,17018,h_both,1101,83fac5a6e6ee3932e212a2c461bdcb415cda7dac65296789e3681d945886d291,LL,selected,median,8.100801926691378e-05,0.05076495522698583,0.0015957468868967155,win,5.076495522698583e-08
b1_s17018_h_both_fp64,1,17018,h_both,1101,83fac5a6e6ee3932e212a2c461bdcb415cda7dac65296789e3681d945886d291,LL,oracle_support,median,0.0011839802290279236,0.05076495522698583,0.023322786826738672,win,5.076495522698583e-08
b1_s17018_h_both_fp64,1,17018,h_both,1101,83fac5a6e6ee3932e212a2c461bdcb415cda7dac65296789e3681d945886d291,LE,selected,oracle_support,0.004872466661704301,0.004309774216598937,1.1305619312812665,loss,4.872466661704301e-09
b1_s17018_h_both_fp64,1,17018,h_both,1101,83fac5a6e6ee3932e212a2c461bdcb415cda7dac65296789e3681d945886d291,LE,selected,median,0.004872466661704301,0.05011095285339519,0.09723356640132567,win,5.0110952853395186e-08
b1_s17018_h_both_fp64,1,17018,h_both,1101,83fac5a6e6ee3932e212a2c461bdcb415cda7dac65296789e3681d945886d291,LE,oracle_support,median,0.004309774216598937,0.05011095285339519,0.08600463513850216,win,5.0110952853395186e-08
b1_s17018_h_both_fp64,1,17018,h_both,1101,83fac5a6e6ee3932e212a2c461bdcb415cda7dac65296789e3681d945886d291,EL,selected,oracle_support,0.004294701267031256,0.004957469996688899,0.8663090790059633,win,4.957469996688899e-09
b1_s17018_h_both_fp64,1,17018,h_both,1101,83fac5a6e6ee3932e212a2c461bdcb415cda7dac65296789e3681d945886d291,EL,selected,median,0.004294701267031256,0.05806648762251042,0.07396178833738078,win,5.806648762251042e-08
b1_s17018_h_both_fp64,1,17018,h_both,1101,83fac5a6e6ee3932e212a2c461bdcb415cda7dac65296789e3681d945886d291,EL,oracle_support,median,0.004957469996688899,0.05806648762251042,0.08537575113751249,win,5.806648762251042e-08
b1_s17018_h_both_fp64,1,17018,h_both,1101,83fac5a6e6ee3932e212a2c461bdcb415cda7dac65296789e3681d945886d291,EE,selected,oracle_support,0.0009078450210724191,9.23778935342626e-05,9.827513773473335,loss,9.078450210724191e-10
b1_s17018_h_both_fp64,1,17018,h_both,1101,83fac5a6e6ee3932e212a2c461bdcb415cda7dac65296789e3681d945886d291,EE,selected,median,0.0009078450210724191,0.05065565442363216,0.017921889104030333,win,5.0655654423632156e-08
b1_s17018_h_both_fp64,1,17018,h_both,1101,83fac5a6e6ee3932e212a2c461bdcb415cda7dac65296789e3681d945886d291,EE,oracle_support,median,9.23778935342626e-05,0.05065565442363216,0.0018236442621332703,win,5.0655654423632156e-08
b1_s17018_h_both_fp64,1,17018,h_both,1101,83fac5a6e6ee3932e212a2c461bdcb415cda7dac65296789e3681d945886d291,external,selected,oracle_support,0.007227110662605062,0.00018024659290575217,40.095685283682414,loss,7.227110662605062e-09
b1_s17018_h_both_fp64,1,17018,h_both,1101,83fac5a6e6ee3932e212a2c461bdcb415cda7dac65296789e3681d945886d291,external,selected,median,0.007227110662605062,0.11380500483213929,0.06350433070377655,win,1.1380500483213928e-07
b1_s17018_h_both_fp64,1,17018,h_both,1101,83fac5a6e6ee3932e212a2c461bdcb415cda7dac65296789e3681d945886d291,external,oracle_support,median,0.00018024659290575217,0.11380500483213929,0.0015838195619921394,win,1.1380500483213928e-07
b1_s17018_m2_hajek_fp64,1,17018,m2_hajek,1101,e0159073945fa70d17aa8adbf01701a25457b847515ebac8d76244c53c6033ed,LL,selected,oracle_support,9.524964387629643e-05,0.006575194634521436,0.01448620902812697,win,6.575194634521435e-09
b1_s17018_m2_hajek_fp64,1,17018,m2_hajek,1101,e0159073945fa70d17aa8adbf01701a25457b847515ebac8d76244c53c6033ed,LL,selected,median,9.524964387629643e-05,0.05735446990216273,0.0016607187554653826,win,5.735446990216273e-08
b1_s17018_m2_hajek_fp64,1,17018,m2_hajek,1101,e0159073945fa70d17aa8adbf01701a25457b847515ebac8d76244c53c6033ed,LL,oracle_support,median,0.006575194634521436,0.05735446990216273,0.11464136353692456,win,5.735446990216273e-08
b1_s17018_m2_hajek_fp64,1,17018,m2_hajek,1101,e0159073945fa70d17aa8adbf01701a25457b847515ebac8d76244c53c6033ed,LE,selected,oracle_support,0.015151351707969473,0.020066365347048844,0.7550620875243746,win,2.0066365347048844e-08
b1_s17018_m2_hajek_fp64,1,17018,m2_hajek,1101,e0159073945fa70d17aa8adbf01701a25457b847515ebac8d76244c53c6033ed,LE,selected,median,0.015151351707969473,0.06685982853119593,0.2266136788086444,win,6.685982853119592e-08
b1_s17018_m2_hajek_fp64,1,17018,m2_hajek,1101,e0159073945fa70d17aa8adbf01701a25457b847515ebac8d76244c53c6033ed,LE,oracle_support,median,0.020066365347048844,0.06685982853119593,0.3001258870666433,win,6.685982853119592e-08
b1_s17018_m2_hajek_fp64,1,17018,m2_hajek,1101,e0159073945fa70d17aa8adbf01701a25457b847515ebac8d76244c53c6033ed,EL,selected,oracle_support,0.0151987339707154,0.018027101598746046,0.8431046936448516,win,1.8027101598746046e-08
b1_s17018_m2_hajek_fp64,1,17018,m2_hajek,1101,e0159073945fa70d17aa8adbf01701a25457b847515ebac8d76244c53c6033ed,EL,selected,median,0.0151987339707154,0.06013421106995362,0.25274687570166743,win,6.013421106995362e-08
b1_s17018_m2_hajek_fp64,1,17018,m2_hajek,1101,e0159073945fa70d17aa8adbf01701a25457b847515ebac8d76244c53c6033ed,EL,oracle_support,median,0.018027101598746046,0.06013421106995362,0.299781127547766,win,6.013421106995362e-08
b1_s17018_m2_hajek_fp64,1,17018,m2_hajek,1101,e0159073945fa70d17aa8adbf01701a25457b847515ebac8d76244c53c6033ed,EE,selected,oracle_support,0.004535555515713496,0.004841086133713949,0.9368880020802154,win,4.841086133713949e-09
b1_s17018_m2_hajek_fp64,1,17018,m2_hajek,1101,e0159073945fa70d17aa8adbf01701a25457b847515ebac8d76244c53c6033ed,EE,selected,median,0.004535555515713496,0.050402244224925605,0.08998717389394562,win,5.0402244224925604e-08
b1_s17018_m2_hajek_fp64,1,17018,m2_hajek,1101,e0159073945fa70d17aa8adbf01701a25457b847515ebac8d76244c53c6033ed,EE,oracle_support,median,0.004841086133713949,0.050402244224925605,0.09604901940695469,win,5.0402244224925604e-08
b1_s17018_m2_hajek_fp64,1,17018,m2_hajek,1101,e0159073945fa70d17aa8adbf01701a25457b847515ebac8d76244c53c6033ed,external,selected,oracle_support,0.02669932213801451,0.011143457409576153,2.395963941592346,loss,2.669932213801451e-08
b1_s17018_m2_hajek_fp64,1,17018,m2_hajek,1101,e0159073945fa70d17aa8adbf01701a25457b847515ebac8d76244c53c6033ed,external,selected,median,0.02669932213801451,0.11387837423740482,0.23445471817461874,win,1.1387837423740482e-07
b1_s17018_m2_hajek_fp64,1,17018,m2_hajek,1101,e0159073945fa70d17aa8adbf01701a25457b847515ebac8d76244c53c6033ed,external,oracle_support,median,0.011143457409576153,0.11387837423740482,0.09785402614147912,win,1.1387837423740482e-07
b1_s17019_h_both_fp64,1,17019,h_both,1096,565ce196179d7683115a95e8b1d7bab2ece7fd388cf0097b809a48339f6ae96a,LL,selected,oracle_support,4.029409302093856e-05,0.00048207859241521827,0.08358407457809892,win,4.820785924152183e-10
b1_s17019_h_both_fp64,1,17019,h_both,1096,565ce196179d7683115a95e8b1d7bab2ece7fd388cf0097b809a48339f6ae96a,LL,selected,median,4.029409302093856e-05,0.052554655416557246,0.0007667083477488463,win,5.2554655416557247e-08
b1_s17019_h_both_fp64,1,17019,h_both,1096,565ce196179d7683115a95e8b1d7bab2ece7fd388cf0097b809a48339f6ae96a,LL,oracle_support,median,0.00048207859241521827,0.052554655416557246,0.009172899880974965,win,5.2554655416557247e-08
b1_s17019_h_both_fp64,1,17019,h_both,1096,565ce196179d7683115a95e8b1d7bab2ece7fd388cf0097b809a48339f6ae96a,LE,selected,oracle_support,0.0042830452830301385,0.004005007236065826,1.0694226078945697,loss,4.283045283030138e-09
b1_s17019_h_both_fp64,1,17019,h_both,1096,565ce196179d7683115a95e8b1d7bab2ece7fd388cf0097b809a48339f6ae96a,LE,selected,median,0.0042830452830301385,0.04964241423234756,0.08627794093542004,win,4.964241423234756e-08
b1_s17019_h_both_fp64,1,17019,h_both,1096,565ce196179d7683115a95e8b1d7bab2ece7fd388cf0097b809a48339f6ae96a,LE,oracle_support,median,0.004005007236065826,0.04964241423234756,0.08067712455161212,win,4.964241423234756e-08
b1_s17019_h_both_fp64,1,17019,h_both,1096,565ce196179d7683115a95e8b1d7bab2ece7fd388cf0097b809a48339f6ae96a,EL,selected,oracle_support,0.003978959278449686,0.004268521366452782,0.9321633738842621,win,4.268521366452782e-09
b1_s17019_h_both_fp64,1,17019,h_both,1096,565ce196179d7683115a95e8b1d7bab2ece7fd388cf0097b809a48339f6ae96a,EL,selected,median,0.003978959278449686,0.05945339090545793,0.06692569116498298,win,5.945339090545793e-08
b1_s17019_h_both_fp64,1,17019,h_both,1096,565ce196179d7683115a95e8b1d7bab2ece7fd388cf0097b809a48339f6ae96a,EL,oracle_support,median,0.004268521366452782,0.05945339090545793,0.07179609609215618,win,5.945339090545793e-08
b1_s17019_h_both_fp64,1,17019,h_both,1096,565ce196179d7683115a95e8b1d7bab2ece7fd388cf0097b809a48339f6ae96a,EE,selected,oracle_support,0.00034393261234209654,7.2373024018657175e-06,47.52221107320782,loss,3.439326123420965e-10
b1_s17019_h_both_fp64,1,17019,h_both,1096,565ce196179d7683115a95e8b1d7bab2ece7fd388cf0097b809a48339f6ae96a,EE,selected,median,0.00034393261234209654,0.05094819153766109,0.006750634359373881,win,5.094819153766109e-08
b1_s17019_h_both_fp64,1,17019,h_both,1096,565ce196179d7683115a95e8b1d7bab2ece7fd388cf0097b809a48339f6ae96a,EE,oracle_support,median,7.2373024018657175e-06,0.05094819153766109,0.0001420521942671091,win,5.094819153766109e-08
b1_s17019_h_both_fp64,1,17019,h_both,1096,565ce196179d7683115a95e8b1d7bab2ece7fd388cf0097b809a48339f6ae96a,external,selected,oracle_support,0.0016048557738838412,1.4552318612282152e-05,110.2817919702049,loss,1.6048557738838412e-09
b1_s17019_h_both_fp64,1,17019,h_both,1096,565ce196179d7683115a95e8b1d7bab2ece7fd388cf0097b809a48339f6ae96a,external,selected,median,0.0016048557738838412,0.11387059737346644,0.014093680114984596,win,1.1387059737346644e-07
b1_s17019_h_both_fp64,1,17019,h_both,1096,565ce196179d7683115a95e8b1d7bab2ece7fd388cf0097b809a48339f6ae96a,external,oracle_support,median,1.4552318612282152e-05,0.11387059737346644,0.00012779698138013862,win,1.1387059737346644e-07
b1_s17019_m2_hajek_fp64,1,17019,m2_hajek,1096,3fdc393dd4e5a30f70fd5a3f90f69f039e3d7905e89d2a749df5aadec3e13fbd,LL,selected,oracle_support,3.9666327167511794e-05,0.0006350157731389639,0.062465105349172795,win,6.350157731389639e-10
b1_s17019_m2_hajek_fp64,1,17019,m2_hajek,1096,3fdc393dd4e5a30f70fd5a3f90f69f039e3d7905e89d2a749df5aadec3e13fbd,LL,selected,median,3.9666327167511794e-05,0.05426888775419212,0.0007309220588263794,win,5.4268887754192116e-08
b1_s17019_m2_hajek_fp64,1,17019,m2_hajek,1096,3fdc393dd4e5a30f70fd5a3f90f69f039e3d7905e89d2a749df5aadec3e13fbd,LL,oracle_support,median,0.0006350157731389639,0.05426888775419212,0.01170128593781454,win,5.4268887754192116e-08
b1_s17019_m2_hajek_fp64,1,17019,m2_hajek,1096,3fdc393dd4e5a30f70fd5a3f90f69f039e3d7905e89d2a749df5aadec3e13fbd,LE,selected,oracle_support,0.003195285847685065,0.0029779300012989477,1.072988903799387,loss,3.1952858476850647e-09
b1_s17019_m2_hajek_fp64,1,17019,m2_hajek,1096,3fdc393dd4e5a30f70fd5a3f90f69f039e3d7905e89d2a749df5aadec3e13fbd,LE,selected,median,0.003195285847685065,0.050037203361877974,0.06385820215762636,win,5.0037203361877974e-08
b1_s17019_m2_hajek_fp64,1,17019,m2_hajek,1096,3fdc393dd4e5a30f70fd5a3f90f69f039e3d7905e89d2a749df5aadec3e13fbd,LE,oracle_support,median,0.0029779300012989477,0.050037203361877974,0.05951431737225654,win,5.0037203361877974e-08
b1_s17019_m2_hajek_fp64,1,17019,m2_hajek,1096,3fdc393dd4e5a30f70fd5a3f90f69f039e3d7905e89d2a749df5aadec3e13fbd,EL,selected,oracle_support,0.0027774412090870236,0.0031279621367295784,0.8879395234595008,win,3.127962136729578e-09
b1_s17019_m2_hajek_fp64,1,17019,m2_hajek,1096,3fdc393dd4e5a30f70fd5a3f90f69f039e3d7905e89d2a749df5aadec3e13fbd,EL,selected,median,0.0027774412090870236,0.05953814652942555,0.04664977616853303,win,5.953814652942555e-08
b1_s17019_m2_hajek_fp64,1,17019,m2_hajek,1096,3fdc393dd4e5a30f70fd5a3f90f69f039e3d7905e89d2a749df5aadec3e13fbd,EL,oracle_support,median,0.0031279621367295784,0.05953814652942555,0.05253710971979359,win,5.953814652942555e-08
b1_s17019_m2_hajek_fp64,1,17019,m2_hajek,1096,3fdc393dd4e5a30f70fd5a3f90f69f039e3d7905e89d2a749df5aadec3e13fbd,EE,selected,oracle_support,0.0003527614977102959,6.121605359468059e-06,57.625651605373875,loss,3.5276149771029587e-10
b1_s17019_m2_hajek_fp64,1,17019,m2_hajek,1096,3fdc393dd4e5a30f70fd5a3f90f69f039e3d7905e89d2a749df5aadec3e13fbd,EE,selected,median,0.0003527614977102959,0.05124913122601859,0.0068832678578403484,win,5.124913122601859e-08
b1_s17019_m2_hajek_fp64,1,17019,m2_hajek,1096,3fdc393dd4e5a30f70fd5a3f90f69f039e3d7905e89d2a749df5aadec3e13fbd,EE,oracle_support,median,6.121605359468059e-06,0.05124913122601859,0.00011944798307839784,win,5.124913122601859e-08
b1_s17019_m2_hajek_fp64,1,17019,m2_hajek,1096,3fdc393dd4e5a30f70fd5a3f90f69f039e3d7905e89d2a749df5aadec3e13fbd,external,selected,oracle_support,0.003021100432349205,8.067354188222426e-06,374.48466521523574,loss,3.021100432349205e-09
b1_s17019_m2_hajek_fp64,1,17019,m2_hajek,1096,3fdc393dd4e5a30f70fd5a3f90f69f039e3d7905e89d2a749df5aadec3e13fbd,external,selected,median,0.003021100432349205,0.11380140047255538,0.02654712876822444,win,1.1380140047255538e-07
b1_s17019_m2_hajek_fp64,1,17019,m2_hajek,1096,3fdc393dd4e5a30f70fd5a3f90f69f039e3d7905e89d2a749df5aadec3e13fbd,external,oracle_support,median,8.067354188222426e-06,0.11380140047255538,7.088976194249885e-05,win,1.1380140047255538e-07
b2_s17110_h_both_fp64,2,17110,h_both,1113,49e62075b04364935fb73a4e1142a29492c5785dd237901ab8bcfa2fdcb4bc4c,LL,selected,oracle_support,5.903407604351721e-05,0.0009697977875931601,0.06087256209361719,win,9.6979778759316e-10
b2_s17110_h_both_fp64,2,17110,h_both,1113,49e62075b04364935fb73a4e1142a29492c5785dd237901ab8bcfa2fdcb4bc4c,LL,selected,median,5.903407604351721e-05,0.04697296071415719,0.0012567671942749165,win,4.697296071415719e-08
b2_s17110_h_both_fp64,2,17110,h_both,1113,49e62075b04364935fb73a4e1142a29492c5785dd237901ab8bcfa2fdcb4bc4c,LL,oracle_support,median,0.0009697977875931601,0.04697296071415719,0.02064587313315493,win,4.697296071415719e-08
b2_s17110_h_both_fp64,2,17110,h_both,1113,49e62075b04364935fb73a4e1142a29492c5785dd237901ab8bcfa2fdcb4bc4c,LE,selected,oracle_support,0.0043658954885711565,0.005486550503574872,0.7957450652694202,win,5.4865505035748715e-09
b2_s17110_h_both_fp64,2,17110,h_both,1113,49e62075b04364935fb73a4e1142a29492c5785dd237901ab8bcfa2fdcb4bc4c,LE,selected,median,0.0043658954885711565,0.05003232401085444,0.08726149693993791,win,5.0032324010854434e-08
b2_s17110_h_both_fp64,2,17110,h_both,1113,49e62075b04364935fb73a4e1142a29492c5785dd237901ab8bcfa2fdcb4bc4c,LE,oracle_support,median,0.005486550503574872,0.05003232401085444,0.10966011697526928,win,5.0032324010854434e-08
b2_s17110_h_both_fp64,2,17110,h_both,1113,49e62075b04364935fb73a4e1142a29492c5785dd237901ab8bcfa2fdcb4bc4c,EL,selected,oracle_support,0.005530449902958509,0.004275607949742753,1.2934885443112845,loss,5.530449902958509e-09
b2_s17110_h_both_fp64,2,17110,h_both,1113,49e62075b04364935fb73a4e1142a29492c5785dd237901ab8bcfa2fdcb4bc4c,EL,selected,median,0.005530449902958509,0.048398912995643105,0.11426806018259879,win,4.8398912995643105e-08
b2_s17110_h_both_fp64,2,17110,h_both,1113,49e62075b04364935fb73a4e1142a29492c5785dd237901ab8bcfa2fdcb4bc4c,EL,oracle_support,median,0.004275607949742753,0.048398912995643105,0.08834099125589133,win,4.8398912995643105e-08
b2_s17110_h_both_fp64,2,17110,h_both,1113,49e62075b04364935fb73a4e1142a29492c5785dd237901ab8bcfa2fdcb4bc4c,EE,selected,oracle_support,0.0011319224219021337,0.00016063078613794523,7.046733998612635,loss,1.1319224219021336e-09
b2_s17110_h_both_fp64,2,17110,h_both,1113,49e62075b04364935fb73a4e1142a29492c5785dd237901ab8bcfa2fdcb4bc4c,EE,selected,median,0.0011319224219021337,0.04561838759710479,0.02481285467384586,win,4.561838759710479e-08
b2_s17110_h_both_fp64,2,17110,h_both,1113,49e62075b04364935fb73a4e1142a29492c5785dd237901ab8bcfa2fdcb4bc4c,EE,oracle_support,median,0.00016063078613794523,0.04561838759710479,0.003521185087833744,win,4.561838759710479e-08
b2_s17110_h_both_fp64,2,17110,h_both,1113,49e62075b04364935fb73a4e1142a29492c5785dd237901ab8bcfa2fdcb4bc4c,external,selected,oracle_support,0.004385391966658322,0.0001540955321775448,28.45891704118708,loss,4.385391966658322e-09
b2_s17110_h_both_fp64,2,17110,h_both,1113,49e62075b04364935fb73a4e1142a29492c5785dd237901ab8bcfa2fdcb4bc4c,external,selected,median,0.004385391966658322,0.11410252352474443,0.038433785960108935,win,1.1410252352474442e-07
b2_s17110_h_both_fp64,2,17110,h_both,1113,49e62075b04364935fb73a4e1142a29492c5785dd237901ab8bcfa2fdcb4bc4c,external,oracle_support,median,0.0001540955321775448,0.11410252352474443,0.00135050064991882,win,1.1410252352474442e-07
b2_s17110_m2_hajek_fp64,2,17110,m2_hajek,1113,e11baded9132b488d849973a3ea27c6af472167aa448885d98a1368f6d56c6e1,LL,selected,oracle_support,3.461397973641347e-05,0.0011279238284915955,0.03068822456096501,win,1.1279238284915955e-09
b2_s17110_m2_hajek_fp64,2,17110,m2_hajek,1113,e11baded9132b488d849973a3ea27c6af472167aa448885d98a1368f6d56c6e1,LL,selected,median,3.461397973641347e-05,0.0499556700909671,0.0006928939132111113,win,4.99556700909671e-08
b2_s17110_m2_hajek_fp64,2,17110,m2_hajek,1113,e11baded9132b488d849973a3ea27c6af472167aa448885d98a1368f6d56c6e1,LL,oracle_support,median,0.0011279238284915955,0.0499556700909671,0.022578494622085846,win,4.99556700909671e-08
b2_s17110_m2_hajek_fp64,2,17110,m2_hajek,1113,e11baded9132b488d849973a3ea27c6af472167aa448885d98a1368f6d56c6e1,LE,selected,oracle_support,0.0028679214406264735,0.002587110998080325,1.108542092996595,loss,2.8679214406264735e-09
b2_s17110_m2_hajek_fp64,2,17110,m2_hajek,1113,e11baded9132b488d849973a3ea27c6af472167aa448885d98a1368f6d56c6e1,LE,selected,median,0.0028679214406264735,0.04822692487496048,0.05946722599589807,win,4.822692487496048e-08
b2_s17110_m2_hajek_fp64,2,17110,m2_hajek,1113,e11baded9132b488d849973a3ea27c6af472167aa448885d98a1368f6d56c6e1,LE,oracle_support,median,0.002587110998080325,0.04822692487496048,0.053644535802106645,win,4.822692487496048e-08
b2_s17110_m2_hajek_fp64,2,17110,m2_hajek,1113,e11baded9132b488d849973a3ea27c6af472167aa448885d98a1368f6d56c6e1,EL,selected,oracle_support,0.0023313721195434883,0.002761251173608081,0.8443172942130879,win,2.761251173608081e-09
b2_s17110_m2_hajek_fp64,2,17110,m2_hajek,1113,e11baded9132b488d849973a3ea27c6af472167aa448885d98a1368f6d56c6e1,EL,selected,median,0.0023313721195434883,0.05103900213250401,0.0456782464808175,win,5.1039002132504e-08
b2_s17110_m2_hajek_fp64,2,17110,m2_hajek,1113,e11baded9132b488d849973a3ea27c6af472167aa448885d98a1368f6d56c6e1,EL,oracle_support,median,0.002761251173608081,0.05103900213250401,0.0541008064076078,win,5.1039002132504e-08
b2_s17110_m2_hajek_fp64,2,17110,m2_hajek,1113,e11baded9132b488d849973a3ea27c6af472167aa448885d98a1368f6d56c6e1,EE,selected,oracle_support,0.0011907789186285415,0.0001143064928173931,10.417421524172163,loss,1.1907789186285414e-09
b2_s17110_m2_hajek_fp64,2,17110,m2_hajek,1113,e11baded9132b488d849973a3ea27c6af472167aa448885d98a1368f6d56c6e1,EE,selected,median,0.0011907789186285415,0.04676977865212369,0.025460435198670143,win,4.676977865212369e-08
b2_s17110_m2_hajek_fp64,2,17110,m2_hajek,1113,e11baded9132b488d849973a3ea27c6af472167aa448885d98a1368f6d56c6e1,EE,oracle_support,median,0.0001143064928173931,0.04676977865212369,0.0024440246695972495,win,4.676977865212369e-08
b2_s17110_m2_hajek_fp64,2,17110,m2_hajek,1113,e11baded9132b488d849973a3ea27c6af472167aa448885d98a1368f6d56c6e1,external,selected,oracle_support,0.007110361548826797,0.00012693098066229996,56.01754206677031,loss,7.110361548826797e-09
b2_s17110_m2_hajek_fp64,2,17110,m2_hajek,1113,e11baded9132b488d849973a3ea27c6af472167aa448885d98a1368f6d56c6e1,external,selected,median,0.007110361548826797,0.11382455372570346,0.06246773052114467,win,1.1382455372570345e-07
b2_s17110_m2_hajek_fp64,2,17110,m2_hajek,1113,e11baded9132b488d849973a3ea27c6af472167aa448885d98a1368f6d56c6e1,external,oracle_support,median,0.00012693098066229996,0.11382455372570346,0.0011151458671050942,win,1.1382455372570345e-07
b2_s17111_h_both_fp64,2,17111,h_both,1130,22e99856dbd3ceeb91f62d1b6f8472b5156a033e26f64906e8bd12bc9a0afa35,LL,selected,oracle_support,2.7636808933594396e-05,0.0006948485217482511,0.03977386159512824,win,6.948485217482511e-10
b2_s17111_h_both_fp64,2,17111,h_both,1130,22e99856dbd3ceeb91f62d1b6f8472b5156a033e26f64906e8bd12bc9a0afa35,LL,selected,median,2.7636808933594396e-05,0.05168921140589506,0.0005346726750496037,win,5.1689211405895057e-08
b2_s17111_h_both_fp64,2,17111,h_both,1130,22e99856dbd3ceeb91f62d1b6f8472b5156a033e26f64906e8bd12bc9a0afa35,LL,oracle_support,median,0.0006948485217482511,0.05168921140589506,0.013442815296443174,win,5.1689211405895057e-08
b2_s17111_h_both_fp64,2,17111,h_both,1130,22e99856dbd3ceeb91f62d1b6f8472b5156a033e26f64906e8bd12bc9a0afa35,LE,selected,oracle_support,0.0037232636552350026,0.0038543002126977055,0.9660025036371032,win,3.854300212697705e-09
b2_s17111_h_both_fp64,2,17111,h_both,1130,22e99856dbd3ceeb91f62d1b6f8472b5156a033e26f64906e8bd12bc9a0afa35,LE,selected,median,0.0037232636552350026,0.05492030165986116,0.06779394035914724,win,5.4920301659861163e-08
b2_s17111_h_both_fp64,2,17111,h_both,1130,22e99856dbd3ceeb91f62d1b6f8472b5156a033e26f64906e8bd12bc9a0afa35,LE,oracle_support,median,0.0038543002126977055,0.05492030165986116,0.07017988059440403,win,5.4920301659861163e-08
b2_s17111_h_both_fp64,2,17111,h_both,1130,22e99856dbd3ceeb91f62d1b6f8472b5156a033e26f64906e8bd12bc9a0afa35,EL,selected,oracle_support,0.0032359815661075,0.0032944768435359197,0.9822444411642495,win,3.2944768435359196e-09
b2_s17111_h_both_fp64,2,17111,h_both,1130,22e99856dbd3ceeb91f62d1b6f8472b5156a033e26f64906e8bd12bc9a0afa35,EL,selected,median,0.0032359815661075,0.05194644097130628,0.06229457698353123,win,5.194644097130628e-08
b2_s17111_h_both_fp64,2,17111,h_both,1130,22e99856dbd3ceeb91f62d1b6f8472b5156a033e26f64906e8bd12bc9a0afa35,EL,oracle_support,median,0.0032944768435359197,0.05194644097130628,0.06342064599489489,win,5.194644097130628e-08
b2_s17111_h_both_fp64,2,17111,h_both,1130,22e99856dbd3ceeb91f62d1b6f8472b5156a033e26f64906e8bd12bc9a0afa35,EE,selected,oracle_support,0.0008118721807723917,0.00016549944950989466,4.905588406346044,loss,8.118721807723917e-10
b2_s17111_h_both_fp64,2,17111,h_both,1130,22e99856dbd3ceeb91f62d1b6f8472b5156a033e26f64906e8bd12bc9a0afa35,EE,selected,median,0.0008118721807723917,0.05091193172691267,0.01594659941656125,win,5.0911931726912665e-08
b2_s17111_h_both_fp64,2,17111,h_both,1130,22e99856dbd3ceeb91f62d1b6f8472b5156a033e26f64906e8bd12bc9a0afa35,EE,oracle_support,median,0.00016549944950989466,0.05091193172691267,0.00325070064906631,win,5.0911931726912665e-08
b2_s17111_h_both_fp64,2,17111,h_both,1130,22e99856dbd3ceeb91f62d1b6f8472b5156a033e26f64906e8bd12bc9a0afa35,external,selected,oracle_support,0.01255254632468221,0.00015707458334291726,79.91456069807377,loss,1.2552546324682208e-08
b2_s17111_h_both_fp64,2,17111,h_both,1130,22e99856dbd3ceeb91f62d1b6f8472b5156a033e26f64906e8bd12bc9a0afa35,external,selected,median,0.01255254632468221,0.11409652151564456,0.11001690636958676,win,1.1409652151564456e-07
b2_s17111_h_both_fp64,2,17111,h_both,1130,22e99856dbd3ceeb91f62d1b6f8472b5156a033e26f64906e8bd12bc9a0afa35,external,oracle_support,median,0.00015707458334291726,0.11409652151564456,0.001376681613570311,win,1.1409652151564456e-07
b2_s17111_m2_hajek_fp64,2,17111,m2_hajek,1130,e04e32e9bbd1dfc24cb6db2faf9e5d7c5976290f9aa5fc5f1c944b5de62f0f3c,LL,selected,oracle_support,3.1376033971809163e-05,0.0005069905262318693,0.061886824996527666,win,5.069905262318693e-10
b2_s17111_m2_hajek_fp64,2,17111,m2_hajek,1130,e04e32e9bbd1dfc24cb6db2faf9e5d7c5976290f9aa5fc5f1c944b5de62f0f3c,LL,selected,median,3.1376033971809163e-05,0.051328616026188184,0.0006112776147286129,win,5.132861602618818e-08
b2_s17111_m2_hajek_fp64,2,17111,m2_hajek,1130,e04e32e9bbd1dfc24cb6db2faf9e5d7c5976290f9aa5fc5f1c944b5de62f0f3c,LL,oracle_support,median,0.0005069905262318693,0.051328616026188184,0.009877346507320585,win,5.132861602618818e-08
b2_s17111_m2_hajek_fp64,2,17111,m2_hajek,1130,e04e32e9bbd1dfc24cb6db2faf9e5d7c5976290f9aa5fc5f1c944b5de62f0f3c,LE,selected,oracle_support,0.0017941341629158468,0.0015187321552624481,1.1813367858836221,loss,1.7941341629158466e-09
b2_s17111_m2_hajek_fp64,2,17111,m2_hajek,1130,e04e32e9bbd1dfc24cb6db2faf9e5d7c5976290f9aa5fc5f1c944b5de62f0f3c,LE,selected,median,0.0017941341629158468,0.05185214087473394,0.034600965990009426,win,5.185214087473394e-08
b2_s17111_m2_hajek_fp64,2,17111,m2_hajek,1130,e04e32e9bbd1dfc24cb6db2faf9e5d7c5976290f9aa5fc5f1c944b5de62f0f3c,LE,oracle_support,median,0.0015187321552624481,0.05185214087473394,0.029289671161918846,win,5.185214087473394e-08
b2_s17111_m2_hajek_fp64,2,17111,m2_hajek,1130,e04e32e9bbd1dfc24cb6db2faf9e5d7c5976290f9aa5fc5f1c944b5de62f0f3c,EL,selected,oracle_support,0.0011176686305502496,0.0015693167603239959,0.7122007862322833,win,1.5693167603239958e-09
b2_s17111_m2_hajek_fp64,2,17111,m2_hajek,1130,e04e32e9bbd1dfc24cb6db2faf9e5d7c5976290f9aa5fc5f1c944b5de62f0f3c,EL,selected,median,0.0011176686305502496,0.05215424830421767,0.021430059235651274,win,5.215424830421767e-08
b2_s17111_m2_hajek_fp64,2,17111,m2_hajek,1130,e04e32e9bbd1dfc24cb6db2faf9e5d7c5976290f9aa5fc5f1c944b5de62f0f3c,EL,oracle_support,median,0.0015693167603239959,0.05215424830421767,0.030089912353258603,win,5.215424830421767e-08
b2_s17111_m2_hajek_fp64,2,17111,m2_hajek,1130,e04e32e9bbd1dfc24cb6db2faf9e5d7c5976290f9aa5fc5f1c944b5de62f0f3c,EE,selected,oracle_support,0.0005222973451529352,6.0615800487727314e-05,8.616521450684845,loss,5.222973451529352e-10
b2_s17111_m2_hajek_fp64,2,17111,m2_hajek,1130,e04e32e9bbd1dfc24cb6db2faf9e5d7c5976290f9aa5fc5f1c944b5de62f0f3c,EE,selected,median,0.0005222973451529352,0.05102025828202864,0.010237058038118734,win,5.102025828202864e-08
b2_s17111_m2_hajek_fp64,2,17111,m2_hajek,1130,e04e32e9bbd1dfc24cb6db2faf9e5d7c5976290f9aa5fc5f1c944b5de62f0f3c,EE,oracle_support,median,6.0615800487727314e-05,0.05102025828202864,0.0011880731797290528,win,5.102025828202864e-08
b2_s17111_m2_hajek_fp64,2,17111,m2_hajek,1130,e04e32e9bbd1dfc24cb6db2faf9e5d7c5976290f9aa5fc5f1c944b5de62f0f3c,external,selected,oracle_support,0.012258348134557492,5.744945519992092e-05,213.37622945072533,loss,1.2258348134557491e-08
b2_s17111_m2_hajek_fp64,2,17111,m2_hajek,1130,e04e32e9bbd1dfc24cb6db2faf9e5d7c5976290f9aa5fc5f1c944b5de62f0f3c,external,selected,median,0.012258348134557492,0.11381358160541363,0.1077054949123437,win,1.1381358160541363e-07
b2_s17111_m2_hajek_fp64,2,17111,m2_hajek,1130,e04e32e9bbd1dfc24cb6db2faf9e5d7c5976290f9aa5fc5f1c944b5de62f0f3c,external,oracle_support,median,5.744945519992092e-05,0.11381358160541363,0.000504768010896059,win,1.1381358160541363e-07
b2_s17112_h_both_fp64,2,17112,h_both,1099,90f854654c173a8d2b800b8394471865843bdf19385307aec8aa5c93246762a9,LL,selected,oracle_support,9.028775578901157e-05,0.0018881176204818193,0.047818925478790617,win,1.888117620481819e-09
b2_s17112_h_both_fp64,2,17112,h_both,1099,90f854654c173a8d2b800b8394471865843bdf19385307aec8aa5c93246762a9,LL,selected,median,9.028775578901157e-05,0.05987640417698571,0.0015079021031746403,win,5.98764041769857e-08
b2_s17112_h_both_fp64,2,17112,h_both,1099,90f854654c173a8d2b800b8394471865843bdf19385307aec8aa5c93246762a9,LL,oracle_support,median,0.0018881176204818193,0.05987640417698571,0.031533583995806184,win,5.98764041769857e-08
b2_s17112_h_both_fp64,2,17112,h_both,1099,90f854654c173a8d2b800b8394471865843bdf19385307aec8aa5c93246762a9,LE,selected,oracle_support,0.00846978615773808,0.00977949081663946,0.8660763956470041,win,9.779490816639458e-09
b2_s17112_h_both_fp64,2,17112,h_both,1099,90f854654c173a8d2b800b8394471865843bdf19385307aec8aa5c93246762a9,LE,selected,median,0.00846978615773808,0.0654512525916491,0.12940602085312475,win,6.545125259164911e-08
b2_s17112_h_both_fp64,2,17112,h_both,1099,90f854654c173a8d2b800b8394471865843bdf19385307aec8aa5c93246762a9,LE,oracle_support,median,0.00977949081663946,0.0654512525916491,0.14941640426125657,win,6.545125259164911e-08
b2_s17112_h_both_fp64,2,17112,h_both,1099,90f854654c173a8d2b800b8394471865843bdf19385307aec8aa5c93246762a9,EL,selected,oracle_support,0.007157675917324488,0.007780024918795282,0.9200068112934574,win,7.780024918795281e-09
b2_s17112_h_both_fp64,2,17112,h_both,1099,90f854654c173a8d2b800b8394471865843bdf19385307aec8aa5c93246762a9,EL,selected,median,0.007157675917324488,0.056165582576084006,0.12743882621761168,win,5.6165582576084e-08
b2_s17112_h_both_fp64,2,17112,h_both,1099,90f854654c173a8d2b800b8394471865843bdf19385307aec8aa5c93246762a9,EL,oracle_support,median,0.007780024918795282,0.056165582576084006,0.1385194377402953,win,5.6165582576084e-08
b2_s17112_h_both_fp64,2,17112,h_both,1099,90f854654c173a8d2b800b8394471865843bdf19385307aec8aa5c93246762a9,EE,selected,oracle_support,0.0006447785928329999,7.151239458585354e-05,9.016319430597683,loss,6.447785928329999e-10
b2_s17112_h_both_fp64,2,17112,h_both,1099,90f854654c173a8d2b800b8394471865843bdf19385307aec8aa5c93246762a9,EE,selected,median,0.0006447785928329999,0.05168660620958506,0.012474771321190526,win,5.168660620958506e-08
b2_s17112_h_both_fp64,2,17112,h_both,1099,90f854654c173a8d2b800b8394471865843bdf19385307aec8aa5c93246762a9,EE,oracle_support,median,7.151239458585354e-05,0.05168660620958506,0.0013835769037703208,win,5.168660620958506e-08
b2_s17112_h_both_fp64,2,17112,h_both,1099,90f854654c173a8d2b800b8394471865843bdf19385307aec8aa5c93246762a9,external,selected,oracle_support,0.005253433072552173,6.721554112435478e-05,78.15801204118628,loss,5.253433072552173e-09
b2_s17112_h_both_fp64,2,17112,h_both,1099,90f854654c173a8d2b800b8394471865843bdf19385307aec8aa5c93246762a9,external,selected,median,0.005253433072552173,0.11398304069568335,0.046089602808351164,win,1.1398304069568335e-07
b2_s17112_h_both_fp64,2,17112,h_both,1099,90f854654c173a8d2b800b8394471865843bdf19385307aec8aa5c93246762a9,external,oracle_support,median,6.721554112435478e-05,0.11398304069568335,0.0005896977367344465,win,1.1398304069568335e-07
b2_s17112_m2_hajek_fp64,2,17112,m2_hajek,1099,114129fbfd95d4b3d77019b3814fe79264f40efaa9cfef3423ac93d3c060ac5b,LL,selected,oracle_support,7.480537474958961e-05,0.00096732420237196,0.07733226829863303,win,9.673242023719599e-10
b2_s17112_m2_hajek_fp64,2,17112,m2_hajek,1099,114129fbfd95d4b3d77019b3814fe79264f40efaa9cfef3423ac93d3c060ac5b,LL,selected,median,7.480537474958961e-05,0.05221046391566268,0.0014327659465050004,win,5.221046391566268e-08
b2_s17112_m2_hajek_fp64,2,17112,m2_hajek,1099,114129fbfd95d4b3d77019b3814fe79264f40efaa9cfef3423ac93d3c060ac5b,LL,oracle_support,median,0.00096732420237196,0.05221046391566268,0.018527401019353348,win,5.221046391566268e-08
b2_s17112_m2_hajek_fp64,2,17112,m2_hajek,1099,114129fbfd95d4b3d77019b3814fe79264f40efaa9cfef3423ac93d3c060ac5b,LE,selected,oracle_support,0.004732469647626834,0.004674929931628242,1.0123081451144982,loss,4.7324696476268335e-09
b2_s17112_m2_hajek_fp64,2,17112,m2_hajek,1099,114129fbfd95d4b3d77019b3814fe79264f40efaa9cfef3423ac93d3c060ac5b,LE,selected,median,0.004732469647626834,0.05594570891027185,0.08459039557827346,win,5.594570891027185e-08
b2_s17112_m2_hajek_fp64,2,17112,m2_hajek,1099,114129fbfd95d4b3d77019b3814fe79264f40efaa9cfef3423ac93d3c060ac5b,LE,oracle_support,median,0.004674929931628242,0.05594570891027185,0.08356190354341737,win,5.594570891027185e-08
b2_s17112_m2_hajek_fp64,2,17112,m2_hajek,1099,114129fbfd95d4b3d77019b3814fe79264f40efaa9cfef3423ac93d3c060ac5b,EL,selected,oracle_support,0.003791651118692684,0.004442219164037377,0.8535488634573773,win,4.442219164037377e-09
b2_s17112_m2_hajek_fp64,2,17112,m2_hajek,1099,114129fbfd95d4b3d77019b3814fe79264f40efaa9cfef3423ac93d3c060ac5b,EL,selected,median,0.003791651118692684,0.05279968196101584,0.07181200677481761,win,5.279968196101583e-08
b2_s17112_m2_hajek_fp64,2,17112,m2_hajek,1099,114129fbfd95d4b3d77019b3814fe79264f40efaa9cfef3423ac93d3c060ac5b,EL,oracle_support,median,0.004442219164037377,0.05279968196101584,0.0841334454877446,win,5.279968196101583e-08
b2_s17112_m2_hajek_fp64,2,17112,m2_hajek,1099,114129fbfd95d4b3d77019b3814fe79264f40efaa9cfef3423ac93d3c060ac5b,EE,selected,oracle_support,0.0006431778985522053,3.576212622585637e-05,17.98488978228541,loss,6.431778985522052e-10
b2_s17112_m2_hajek_fp64,2,17112,m2_hajek,1099,114129fbfd95d4b3d77019b3814fe79264f40efaa9cfef3423ac93d3c060ac5b,EE,selected,median,0.0006431778985522053,0.050869475561847885,0.012643690375188157,win,5.0869475561847886e-08
b2_s17112_m2_hajek_fp64,2,17112,m2_hajek,1099,114129fbfd95d4b3d77019b3814fe79264f40efaa9cfef3423ac93d3c060ac5b,EE,oracle_support,median,3.576212622585637e-05,0.050869475561847885,0.0007030173956162813,win,5.0869475561847886e-08
b2_s17112_m2_hajek_fp64,2,17112,m2_hajek,1099,114129fbfd95d4b3d77019b3814fe79264f40efaa9cfef3423ac93d3c060ac5b,external,selected,oracle_support,0.002627741646265341,5.749586234255857e-05,45.703143482035934,loss,2.6277416462653407e-09
b2_s17112_m2_hajek_fp64,2,17112,m2_hajek,1099,114129fbfd95d4b3d77019b3814fe79264f40efaa9cfef3423ac93d3c060ac5b,external,selected,median,0.002627741646265341,0.11380331302015793,0.023090203409103654,win,1.1380331302015793e-07
b2_s17112_m2_hajek_fp64,2,17112,m2_hajek,1099,114129fbfd95d4b3d77019b3814fe79264f40efaa9cfef3423ac93d3c060ac5b,external,oracle_support,median,5.749586234255857e-05,0.11380331302015793,0.0005052213403697163,win,1.1380331302015793e-07
b2_s17113_h_both_fp64,2,17113,h_both,1104,4526a8cb7b95856cea4db2b728f23cbefabde830a56695682973e9c691652e51,LL,selected,oracle_support,5.423397883745545e-05,0.002277897403616656,0.023808789083892563,win,2.277897403616656e-09
b2_s17113_h_both_fp64,2,17113,h_both,1104,4526a8cb7b95856cea4db2b728f23cbefabde830a56695682973e9c691652e51,LL,selected,median,5.423397883745545e-05,0.059540750147258945,0.0009108716081561192,win,5.9540750147258944e-08
b2_s17113_h_both_fp64,2,17113,h_both,1104,4526a8cb7b95856cea4db2b728f23cbefabde830a56695682973e9c691652e51,LL,oracle_support,median,0.002277897403616656,0.059540750147258945,0.03825778811961311,win,5.9540750147258944e-08
b2_s17113_h_both_fp64,2,17113,h_both,1104,4526a8cb7b95856cea4db2b728f23cbefabde830a56695682973e9c691652e51,LE,selected,oracle_support,0.006833992884863417,0.006512930501967471,1.0492961475328129,loss,6.8339928848634166e-09
b2_s17113_h_both_fp64,2,17113,h_both,1104,4526a8cb7b95856cea4db2b728f23cbefabde830a56695682973e9c691652e51,LE,selected,median,0.006833992884863417,0.05549031911459911,0.12315648916615153,win,5.5490319114599106e-08
b2_s17113_h_both_fp64,2,17113,h_both,1104,4526a8cb7b95856cea4db2b728f23cbefabde830a56695682973e9c691652e51,LE,oracle_support,median,0.006512930501967471,0.05549031911459911,0.11737057212658857,win,5.5490319114599106e-08
b2_s17113_h_both_fp64,2,17113,h_both,1104,4526a8cb7b95856cea4db2b728f23cbefabde830a56695682973e9c691652e51,EL,selected,oracle_support,0.007834155920555945,0.006624979436005005,1.1825177717502617,loss,7.834155920555944e-09
b2_s17113_h_both_fp64,2,17113,h_both,1104,4526a8cb7b95856cea4db2b728f23cbefabde830a56695682973e9c691652e51,EL,selected,median,0.007834155920555945,0.05880545118236335,0.13322159362847516,win,5.8805451182363346e-08
b2_s17113_h_both_fp64,2,17113,h_both,1104,4526a8cb7b95856cea4db2b728f23cbefabde830a56695682973e9c691652e51,EL,oracle_support,median,0.006624979436005005,0.05880545118236335,0.11265927397547011,win,5.8805451182363346e-08
b2_s17113_h_both_fp64,2,17113,h_both,1104,4526a8cb7b95856cea4db2b728f23cbefabde830a56695682973e9c691652e51,EE,selected,oracle_support,0.001879570078106082,0.0002842658030309129,6.6120161414621,loss,1.8795700781060818e-09
b2_s17113_h_both_fp64,2,17113,h_both,1104,4526a8cb7b95856cea4db2b728f23cbefabde830a56695682973e9c691652e51,EE,selected,median,0.001879570078106082,0.049293495793363486,0.03813018427390848,win,4.929349579336348e-08
b2_s17113_h_both_fp64,2,17113,h_both,1104,4526a8cb7b95856cea4db2b728f23cbefabde830a56695682973e9c691652e51,EE,oracle_support,median,0.0002842658030309129,0.049293495793363486,0.005766801450287572,win,4.929349579336348e-08
b2_s17113_h_both_fp64,2,17113,h_both,1104,4526a8cb7b95856cea4db2b728f23cbefabde830a56695682973e9c691652e51,external,selected,oracle_support,0.005352796528733568,0.00043422674260404283,12.327192232871313,loss,5.352796528733568e-09
b2_s17113_h_both_fp64,2,17113,h_both,1104,4526a8cb7b95856cea4db2b728f23cbefabde830a56695682973e9c691652e51,external,selected,median,0.005352796528733568,0.11400811032619697,0.0469510152691619,win,1.1400811032619697e-07
b2_s17113_h_both_fp64,2,17113,h_both,1104,4526a8cb7b95856cea4db2b728f23cbefabde830a56695682973e9c691652e51,external,oracle_support,median,0.00043422674260404283,0.11400811032619697,0.0038087355483890123,win,1.1400811032619697e-07
b2_s17113_m2_hajek_fp64,2,17113,m2_hajek,1104,d168bfc5c44ab5407ac13e56b3c056beb93b744eb71bdf98ec1728b819b1257d,LL,selected,oracle_support,6.858660485754523e-05,0.0010373194145714927,0.06611907951793011,win,1.0373194145714926e-09
b2_s17113_m2_hajek_fp64,2,17113,m2_hajek,1104,d168bfc5c44ab5407ac13e56b3c056beb93b744eb71bdf98ec1728b819b1257d,LL,selected,median,6.858660485754523e-05,0.05357175933350251,0.0012802753859653961,win,5.3571759333502505e-08
b2_s17113_m2_hajek_fp64,2,17113,m2_hajek,1104,d168bfc5c44ab5407ac13e56b3c056beb93b744eb71bdf98ec1728b819b1257d,LL,oracle_support,median,0.0010373194145714927,0.05357175933350251,0.019363176186054015,win,5.3571759333502505e-08
b2_s17113_m2_hajek_fp64,2,17113,m2_hajek,1104,d168bfc5c44ab5407ac13e56b3c056beb93b744eb71bdf98ec1728b819b1257d,LE,selected,oracle_support,0.002776450686250213,0.0018788081464701616,1.4777723268160778,loss,2.776450686250213e-09
b2_s17113_m2_hajek_fp64,2,17113,m2_hajek,1104,d168bfc5c44ab5407ac13e56b3c056beb93b744eb71bdf98ec1728b819b1257d,LE,selected,median,0.002776450686250213,0.050789979646550285,0.05466532386056573,win,5.0789979646550284e-08
b2_s17113_m2_hajek_fp64,2,17113,m2_hajek,1104,d168bfc5c44ab5407ac13e56b3c056beb93b744eb71bdf98ec1728b819b1257d,LE,oracle_support,median,0.0018788081464701616,0.050789979646550285,0.03699170898560839,win,5.0789979646550284e-08
b2_s17113_m2_hajek_fp64,2,17113,m2_hajek,1104,d168bfc5c44ab5407ac13e56b3c056beb93b744eb71bdf98ec1728b819b1257d,EL,selected,oracle_support,0.001804911504729252,0.002612303829041002,0.6909270983964564,win,2.6123038290410016e-09
b2_s17113_m2_hajek_fp64,2,17113,m2_hajek,1104,d168bfc5c44ab5407ac13e56b3c056beb93b744eb71bdf98ec1728b819b1257d,EL,selected,median,0.001804911504729252,0.05330473819907731,0.033860245180990206,win,5.33047381990773e-08
b2_s17113_m2_hajek_fp64,2,17113,m2_hajek,1104,d168bfc5c44ab5407ac13e56b3c056beb93b744eb71bdf98ec1728b819b1257d,EL,oracle_support,median,0.002612303829041002,0.05330473819907731,0.04900697231238292,win,5.33047381990773e-08
b2_s17113_m2_hajek_fp64,2,17113,m2_hajek,1104,d168bfc5c44ab5407ac13e56b3c056beb93b744eb71bdf98ec1728b819b1257d,EE,selected,oracle_support,0.001002537710927368,9.995959318622587e-05,10.029429682247992,loss,1.002537710927368e-09
b2_s17113_m2_hajek_fp64,2,17113,m2_hajek,1104,d168bfc5c44ab5407ac13e56b3c056beb93b744eb71bdf98ec1728b819b1257d,EE,selected,median,0.001002537710927368,0.04879511883505075,0.020545860628322112,win,4.8795118835050745e-08
b2_s17113_m2_hajek_fp64,2,17113,m2_hajek,1104,d168bfc5c44ab5407ac13e56b3c056beb93b744eb71bdf98ec1728b819b1257d,EE,oracle_support,median,9.995959318622587e-05,0.04879511883505075,0.0020485572240152516,win,4.8795118835050745e-08
b2_s17113_m2_hajek_fp64,2,17113,m2_hajek,1104,d168bfc5c44ab5407ac13e56b3c056beb93b744eb71bdf98ec1728b819b1257d,external,selected,oracle_support,0.004840125246941881,0.00015914448600808957,30.413402112441705,loss,4.84012524694188e-09
b2_s17113_m2_hajek_fp64,2,17113,m2_hajek,1104,d168bfc5c44ab5407ac13e56b3c056beb93b744eb71bdf98ec1728b819b1257d,external,selected,median,0.004840125246941881,0.11381226388417612,0.04252727326351714,win,1.1381226388417611e-07
b2_s17113_m2_hajek_fp64,2,17113,m2_hajek,1104,d168bfc5c44ab5407ac13e56b3c056beb93b744eb71bdf98ec1728b819b1257d,external,oracle_support,median,0.00015914448600808957,0.11381226388417612,0.0013983070064404212,win,1.1381226388417611e-07
b2_s17114_h_both_fp64,2,17114,h_both,1112,6c4b46b77b33257491a980db577ce127692440579e7a9f2ee7afe8ca6a80d7bc,LL,selected,oracle_support,3.276325399015368e-05,0.0007463410521053144,0.04389850176100261,win,7.463410521053144e-10
b2_s17114_h_both_fp64,2,17114,h_both,1112,6c4b46b77b33257491a980db577ce127692440579e7a9f2ee7afe8ca6a80d7bc,LL,selected,median,3.276325399015368e-05,0.04533158448588926,0.0007227467197920729,win,4.533158448588926e-08
b2_s17114_h_both_fp64,2,17114,h_both,1112,6c4b46b77b33257491a980db577ce127692440579e7a9f2ee7afe8ca6a80d7bc,LL,oracle_support,median,0.0007463410521053144,0.04533158448588926,0.016464040702959197,win,4.533158448588926e-08
b2_s17114_h_both_fp64,2,17114,h_both,1112,6c4b46b77b33257491a980db577ce127692440579e7a9f2ee7afe8ca6a80d7bc,LE,selected,oracle_support,0.003333542217225775,0.003329214991558523,1.0012997735737175,loss,3.3335422172257748e-09
b2_s17114_h_both_fp64,2,17114,h_both,1112,6c4b46b77b33257491a980db577ce127692440579e7a9f2ee7afe8ca6a80d7bc,LE,selected,median,0.003333542217225775,0.050973441384400915,0.06539762917098076,win,5.097344138440091e-08
b2_s17114_h_both_fp64,2,17114,h_both,1112,6c4b46b77b33257491a980db577ce127692440579e7a9f2ee7afe8ca6a80d7bc,LE,oracle_support,median,0.003329214991558523,0.050973441384400915,0.06531273740087994,win,5.097344138440091e-08
b2_s17114_h_both_fp64,2,17114,h_both,1112,6c4b46b77b33257491a980db577ce127692440579e7a9f2ee7afe8ca6a80d7bc,EL,selected,oracle_support,0.002896878940846946,0.003163886016699444,0.9156078713192584,win,3.1638860166994443e-09
b2_s17114_h_both_fp64,2,17114,h_both,1112,6c4b46b77b33257491a980db577ce127692440579e7a9f2ee7afe8ca6a80d7bc,EL,selected,median,0.002896878940846946,0.04689113704144289,0.061778816288601685,win,4.689113704144289e-08
b2_s17114_h_both_fp64,2,17114,h_both,1112,6c4b46b77b33257491a980db577ce127692440579e7a9f2ee7afe8ca6a80d7bc,EL,oracle_support,median,0.003163886016699444,0.04689113704144289,0.06747300697577813,win,4.689113704144289e-08
b2_s17114_h_both_fp64,2,17114,h_both,1112,6c4b46b77b33257491a980db577ce127692440579e7a9f2ee7afe8ca6a80d7bc,EE,selected,oracle_support,0.000763456000529942,0.00024868619371854486,3.06995731895755,loss,7.63456000529942e-10
b2_s17114_h_both_fp64,2,17114,h_both,1112,6c4b46b77b33257491a980db577ce127692440579e7a9f2ee7afe8ca6a80d7bc,EE,selected,median,0.000763456000529942,0.04808355904911435,0.015877693241261932,win,4.808355904911435e-08
b2_s17114_h_both_fp64,2,17114,h_both,1112,6c4b46b77b33257491a980db577ce127692440579e7a9f2ee7afe8ca6a80d7bc,EE,oracle_support,median,0.00024868619371854486,0.04808355904911435,0.005171958953049367,win,4.808355904911435e-08
b2_s17114_h_both_fp64,2,17114,h_both,1112,6c4b46b77b33257491a980db577ce127692440579e7a9f2ee7afe8ca6a80d7bc,external,selected,oracle_support,0.0020037337842196542,0.0005784841858586283,3.463765878483898,loss,2.0037337842196542e-09
b2_s17114_h_both_fp64,2,17114,h_both,1112,6c4b46b77b33257491a980db577ce127692440579e7a9f2ee7afe8ca6a80d7bc,external,selected,median,0.0020037337842196542,0.11380831382532491,0.017606216249675937,win,1.1380831382532492e-07
b2_s17114_h_both_fp64,2,17114,h_both,1112,6c4b46b77b33257491a980db577ce127692440579e7a9f2ee7afe8ca6a80d7bc,external,oracle_support,median,0.0005784841858586283,0.11380831382532491,0.00508296948100379,win,1.1380831382532492e-07
b2_s17114_m2_hajek_fp64,2,17114,m2_hajek,1112,803601dab1faf4ec4563fd01e67a566a41784a7c171f7336c73f764ef0ac9d8d,LL,selected,oracle_support,3.8353241155886706e-05,0.0006392943837675819,0.059993083201916854,win,6.392943837675819e-10
b2_s17114_m2_hajek_fp64,2,17114,m2_hajek,1112,803601dab1faf4ec4563fd01e67a566a41784a7c171f7336c73f764ef0ac9d8d,LL,selected,median,3.8353241155886706e-05,0.04724222259970787,0.0008118424376613448,win,4.724222259970787e-08
b2_s17114_m2_hajek_fp64,2,17114,m2_hajek,1112,803601dab1faf4ec4563fd01e67a566a41784a7c171f7336c73f764ef0ac9d8d,LL,oracle_support,median,0.0006392943837675819,0.04724222259970787,0.013532267293697041,win,4.724222259970787e-08
b2_s17114_m2_hajek_fp64,2,17114,m2_hajek,1112,803601dab1faf4ec4563fd01e67a566a41784a7c171f7336c73f764ef0ac9d8d,LE,selected,oracle_support,0.0016170047179939009,0.0015049119487280272,1.074484603142806,loss,1.6170047179939007e-09
b2_s17114_m2_hajek_fp64,2,17114,m2_hajek,1112,803601dab1faf4ec4563fd01e67a566a41784a7c171f7336c73f764ef0ac9d8d,LE,selected,median,0.0016170047179939009,0.050215432712492965,0.032201349876879795,win,5.021543271249296e-08
b2_s17114_m2_hajek_fp64,2,17114,m2_hajek,1112,803601dab1faf4ec4563fd01e67a566a41784a7c171f7336c73f764ef0ac9d8d,LE,oracle_support,median,0.0015049119487280272,0.050215432712492965,0.02996911243092055,win,5.021543271249296e-08
b2_s17114_m2_hajek_fp64,2,17114,m2_hajek,1112,803601dab1faf4ec4563fd01e67a566a41784a7c171f7336c73f764ef0ac9d8d,EL,selected,oracle_support,0.0012819866274959288,0.0015670736903690536,0.8180767984140009,win,1.5670736903690536e-09
b2_s17114_m2_hajek_fp64,2,17114,m2_hajek,1112,803601dab1faf4ec4563fd01e67a566a41784a7c171f7336c73f764ef0ac9d8d,EL,selected,median,0.0012819866274959288,0.04807699138845599,0.02666528396374972,win,4.807699138845599e-08
b2_s17114_m2_hajek_fp64,2,17114,m2_hajek,1112,803601dab1faf4ec4563fd01e67a566a41784a7c171f7336c73f764ef0ac9d8d,EL,oracle_support,median,0.0015670736903690536,0.04807699138845599,0.03259508644597365,win,4.807699138845599e-08
b2_s17114_m2_hajek_fp64,2,17114,m2_hajek,1112,803601dab1faf4ec4563fd01e67a566a41784a7c171f7336c73f764ef0ac9d8d,EE,selected,oracle_support,0.0006530604014004966,0.0001031798411212965,6.329341025373064,loss,6.530604014004966e-10
b2_s17114_m2_hajek_fp64,2,17114,m2_hajek,1112,803601dab1faf4ec4563fd01e67a566a41784a7c171f7336c73f764ef0ac9d8d,EE,selected,median,0.0006530604014004966,0.04920496427519531,0.013272246225970955,win,4.9204964275195305e-08
b2_s17114_m2_hajek_fp64,2,17114,m2_hajek,1112,803601dab1faf4ec4563fd01e67a566a41784a7c171f7336c73f764ef0ac9d8d,EE,oracle_support,median,0.0001031798411212965,0.04920496427519531,0.002096939661295729,win,4.9204964275195305e-08
b2_s17114_m2_hajek_fp64,2,17114,m2_hajek,1112,803601dab1faf4ec4563fd01e67a566a41784a7c171f7336c73f764ef0ac9d8d,external,selected,oracle_support,0.002286979538854117,0.00022861278561209155,10.003725437888004,loss,2.286979538854117e-09
b2_s17114_m2_hajek_fp64,2,17114,m2_hajek,1112,803601dab1faf4ec4563fd01e67a566a41784a7c171f7336c73f764ef0ac9d8d,external,selected,median,0.002286979538854117,0.11388897612949261,0.020080780568733924,win,1.1388897612949261e-07
b2_s17114_m2_hajek_fp64,2,17114,m2_hajek,1112,803601dab1faf4ec4563fd01e67a566a41784a7c171f7336c73f764ef0ac9d8d,external,oracle_support,median,0.00022861278561209155,0.11388897612949261,0.0020073302384609826,win,1.1388897612949261e-07
b2_s17115_h_both_fp64,2,17115,h_both,1129,8810a7d48db3ad9e88bd19bc55e9329f74f22e04e82ae1c2fc6db1318548bd61,LL,selected,oracle_support,3.740619919545326e-05,0.0005183492313101171,0.07216408732952079,win,5.18349231310117e-10
b2_s17115_h_both_fp64,2,17115,h_both,1129,8810a7d48db3ad9e88bd19bc55e9329f74f22e04e82ae1c2fc6db1318548bd61,LL,selected,median,3.740619919545326e-05,0.04814096687095471,0.0007770138746012983,win,4.814096687095471e-08
b2_s17115_h_both_fp64,2,17115,h_both,1129,8810a7d48db3ad9e88bd19bc55e9329f74f22e04e82ae1c2fc6db1318548bd61,LL,oracle_support,median,0.0005183492313101171,0.04814096687095471,0.010767320745750477,win,4.814096687095471e-08
b2_s17115_h_both_fp64,2,17115,h_both,1129,8810a7d48db3ad9e88bd19bc55e9329f74f22e04e82ae1c2fc6db1318548bd61,LE,selected,oracle_support,0.0017793597698756492,0.0014994977123504434,1.1866372020578315,loss,1.779359769875649e-09
b2_s17115_h_both_fp64,2,17115,h_both,1129,8810a7d48db3ad9e88bd19bc55e9329f74f22e04e82ae1c2fc6db1318548bd61,LE,selected,median,0.0017793597698756492,0.04989928133947879,0.03565902598416531,win,4.9899281339478784e-08
b2_s17115_h_both_fp64,2,17115,h_both,1129,8810a7d48db3ad9e88bd19bc55e9329f74f22e04e82ae1c2fc6db1318548bd61,LE,oracle_support,median,0.0014994977123504434,0.04989928133947879,0.03005048714327047,win,4.9899281339478784e-08
b2_s17115_h_both_fp64,2,17115,h_both,1129,8810a7d48db3ad9e88bd19bc55e9329f74f22e04e82ae1c2fc6db1318548bd61,EL,selected,oracle_support,0.0016010843463965096,0.0018458408880974932,0.8674010618795783,win,1.845840888097493e-09
b2_s17115_h_both_fp64,2,17115,h_both,1129,8810a7d48db3ad9e88bd19bc55e9329f74f22e04e82ae1c2fc6db1318548bd61,EL,selected,median,0.0016010843463965096,0.048447654571191726,0.03304771635629514,win,4.8447654571191725e-08
b2_s17115_h_both_fp64,2,17115,h_both,1129,8810a7d48db3ad9e88bd19bc55e9329f74f22e04e82ae1c2fc6db1318548bd61,EL,oracle_support,median,0.0018458408880974932,0.048447654571191726,0.03809969552571653,win,4.8447654571191725e-08
b2_s17115_h_both_fp64,2,17115,h_both,1129,8810a7d48db3ad9e88bd19bc55e9329f74f22e04e82ae1c2fc6db1318548bd61,EE,selected,oracle_support,0.0004950435226158051,2.0883887785741622e-05,23.704567257529213,loss,4.950435226158051e-10
b2_s17115_h_both_fp64,2,17115,h_both,1129,8810a7d48db3ad9e88bd19bc55e9329f74f22e04e82ae1c2fc6db1318548bd61,EE,selected,median,0.0004950435226158051,0.04785905121795095,0.010343780539262435,win,4.7859051217950946e-08
b2_s17115_h_both_fp64,2,17115,h_both,1129,8810a7d48db3ad9e88bd19bc55e9329f74f22e04e82ae1c2fc6db1318548bd61,EE,oracle_support,median,2.0883887785741622e-05,0.04785905121795095,0.00043636234430632643,win,4.7859051217950946e-08
b2_s17115_h_both_fp64,2,17115,h_both,1129,8810a7d48db3ad9e88bd19bc55e9329f74f22e04e82ae1c2fc6db1318548bd61,external,selected,oracle_support,0.0030042961812746455,4.1130381972370164e-05,73.0432356133434,loss,3.004296181274645e-09
b2_s17115_h_both_fp64,2,17115,h_both,1129,8810a7d48db3ad9e88bd19bc55e9329f74f22e04e82ae1c2fc6db1318548bd61,external,selected,median,0.0030042961812746455,0.11380687364362867,0.026398196216884103,win,1.1380687364362866e-07
b2_s17115_h_both_fp64,2,17115,h_both,1129,8810a7d48db3ad9e88bd19bc55e9329f74f22e04e82ae1c2fc6db1318548bd61,external,oracle_support,median,4.1130381972370164e-05,0.11380687364362867,0.0003614050773520462,win,1.1380687364362866e-07
b2_s17115_m2_hajek_fp64,2,17115,m2_hajek,1129,39d46f7a918ebce424c8ad7dda493141d3f5b617f70fd2efa9463b072525e3d8,LL,selected,oracle_support,7.435508182484013e-05,0.0006083531737639553,0.12222354551846284,win,6.083531737639553e-10
b2_s17115_m2_hajek_fp64,2,17115,m2_hajek,1129,39d46f7a918ebce424c8ad7dda493141d3f5b617f70fd2efa9463b072525e3d8,LL,selected,median,7.435508182484013e-05,0.04908884600381242,0.001514704212420586,win,4.908884600381242e-08
b2_s17115_m2_hajek_fp64,2,17115,m2_hajek,1129,39d46f7a918ebce424c8ad7dda493141d3f5b617f70fd2efa9463b072525e3d8,LL,oracle_support,median,0.0006083531737639553,0.04908884600381242,0.012392900287709114,win,4.908884600381242e-08
b2_s17115_m2_hajek_fp64,2,17115,m2_hajek,1129,39d46f7a918ebce424c8ad7dda493141d3f5b617f70fd2efa9463b072525e3d8,LE,selected,oracle_support,0.0013669888238538926,0.001130812000810726,1.2088559573773905,loss,1.3669888238538926e-09
b2_s17115_m2_hajek_fp64,2,17115,m2_hajek,1129,39d46f7a918ebce424c8ad7dda493141d3f5b617f70fd2efa9463b072525e3d8,LE,selected,median,0.0013669888238538926,0.048312426327065235,0.028294766538936755,win,4.8312426327065235e-08
b2_s17115_m2_hajek_fp64,2,17115,m2_hajek,1129,39d46f7a918ebce424c8ad7dda493141d3f5b617f70fd2efa9463b072525e3d8,LE,oracle_support,median,0.001130812000810726,0.048312426327065235,0.023406234933334963,win,4.8312426327065235e-08
b2_s17115_m2_hajek_fp64,2,17115,m2_hajek,1129,39d46f7a918ebce424c8ad7dda493141d3f5b617f70fd2efa9463b072525e3d8,EL,selected,oracle_support,0.0013022512128405142,0.0014584803487276228,0.8928822482775289,win,1.4584803487276227e-09
b2_s17115_m2_hajek_fp64,2,17115,m2_hajek,1129,39d46f7a918ebce424c8ad7dda493141d3f5b617f70fd2efa9463b072525e3d8,EL,selected,median,0.0013022512128405142,0.05056756764628468,0.025752696312182494,win,5.0567567646284674e-08
b2_s17115_m2_hajek_fp64,2,17115,m2_hajek,1129,39d46f7a918ebce424c8ad7dda493141d3f5b617f70fd2efa9463b072525e3d8,EL,oracle_support,median,0.0014584803487276228,0.05056756764628468,0.028842208882372076,win,5.0567567646284674e-08
b2_s17115_m2_hajek_fp64,2,17115,m2_hajek,1129,39d46f7a918ebce424c8ad7dda493141d3f5b617f70fd2efa9463b072525e3d8,EE,selected,oracle_support,0.0005468141183814464,4.042976056388556e-06,135.25039741884984,loss,5.468141183814464e-10
b2_s17115_m2_hajek_fp64,2,17115,m2_hajek,1129,39d46f7a918ebce424c8ad7dda493141d3f5b617f70fd2efa9463b072525e3d8,EE,selected,median,0.0005468141183814464,0.048071495287102896,0.011375017879424092,win,4.807149528710289e-08
b2_s17115_m2_hajek_fp64,2,17115,m2_hajek,1129,39d46f7a918ebce424c8ad7dda493141d3f5b617f70fd2efa9463b072525e3d8,EE,oracle_support,median,4.042976056388556e-06,0.048071495287102896,8.41033970805823e-05,win,4.807149528710289e-08
b2_s17115_m2_hajek_fp64,2,17115,m2_hajek,1129,39d46f7a918ebce424c8ad7dda493141d3f5b617f70fd2efa9463b072525e3d8,external,selected,oracle_support,0.002469038117719255,8.890909023999817e-06,277.70367586198637,loss,2.469038117719255e-09
b2_s17115_m2_hajek_fp64,2,17115,m2_hajek,1129,39d46f7a918ebce424c8ad7dda493141d3f5b617f70fd2efa9463b072525e3d8,external,selected,median,0.002469038117719255,0.11394103940384401,0.021669436496609296,win,1.13941039403844e-07
b2_s17115_m2_hajek_fp64,2,17115,m2_hajek,1129,39d46f7a918ebce424c8ad7dda493141d3f5b617f70fd2efa9463b072525e3d8,external,oracle_support,median,8.890909023999817e-06,0.11394103940384401,7.803078741881186e-05,win,1.13941039403844e-07
b2_s17116_h_both_fp64,2,17116,h_both,1145,f8a34675516858f8c7d50ae9463a9f24b3d278956bd88fcf728d1cf5b8dd674e,LL,selected,oracle_support,3.282740593800405e-05,0.00018415647783636763,0.1782582199860103,win,1.8415647783636763e-10
b2_s17116_h_both_fp64,2,17116,h_both,1145,f8a34675516858f8c7d50ae9463a9f24b3d278956bd88fcf728d1cf5b8dd674e,LL,selected,median,3.282740593800405e-05,0.04844372793102688,0.0006776399616632105,win,4.8443727931026874e-08
b2_s17116_h_both_fp64,2,17116,h_both,1145,f8a34675516858f8c7d50ae9463a9f24b3d278956bd88fcf728d1cf5b8dd674e,LL,oracle_support,median,0.00018415647783636763,0.04844372793102688,0.003801451409738028,win,4.8443727931026874e-08
b2_s17116_h_both_fp64,2,17116,h_both,1145,f8a34675516858f8c7d50ae9463a9f24b3d278956bd88fcf728d1cf5b8dd674e,LE,selected,oracle_support,0.003140424762393307,0.002934236234055871,1.0702699141753935,loss,3.140424762393307e-09
b2_s17116_h_both_fp64,2,17116,h_both,1145,f8a34675516858f8c7d50ae9463a9f24b3d278956bd88fcf728d1cf5b8dd674e,LE,selected,median,0.003140424762393307,0.05505352506469126,0.057043118650497236,win,5.5053525064691257e-08
b2_s17116_h_both_fp64,2,17116,h_both,1145,f8a34675516858f8c7d50ae9463a9f24b3d278956bd88fcf728d1cf5b8dd674e,LE,oracle_support,median,0.002934236234055871,0.05505352506469126,0.05329788111856532,win,5.5053525064691257e-08
b2_s17116_h_both_fp64,2,17116,h_both,1145,f8a34675516858f8c7d50ae9463a9f24b3d278956bd88fcf728d1cf5b8dd674e,EL,selected,oracle_support,0.0026257070264016262,0.0030078850303227743,0.8729412859639331,win,3.007885030322774e-09
b2_s17116_h_both_fp64,2,17116,h_both,1145,f8a34675516858f8c7d50ae9463a9f24b3d278956bd88fcf728d1cf5b8dd674e,EL,selected,median,0.0026257070264016262,0.048065635810707455,0.05462753133532261,win,4.806563581070745e-08
b2_s17116_h_both_fp64,2,17116,h_both,1145,f8a34675516858f8c7d50ae9463a9f24b3d278956bd88fcf728d1cf5b8dd674e,EL,oracle_support,median,0.0030078850303227743,0.048065635810707455,0.06257870055372731,win,4.806563581070745e-08
b2_s17116_h_both_fp64,2,17116,h_both,1145,f8a34675516858f8c7d50ae9463a9f24b3d278956bd88fcf728d1cf5b8dd674e,EE,selected,oracle_support,0.00027384198528529317,8.757739468463513e-05,3.1268569506023103,loss,2.7384198528529316e-10
b2_s17116_h_both_fp64,2,17116,h_both,1145,f8a34675516858f8c7d50ae9463a9f24b3d278956bd88fcf728d1cf5b8dd674e,EE,selected,median,0.00027384198528529317,0.05055847122315035,0.005416342279746444,win,5.055847122315035e-08
b2_s17116_h_both_fp64,2,17116,h_both,1145,f8a34675516858f8c7d50ae9463a9f24b3d278956bd88fcf728d1cf5b8dd674e,EE,oracle_support,median,8.757739468463513e-05,0.05055847122315035,0.0017322002142448898,win,5.055847122315035e-08
b2_s17116_h_both_fp64,2,17116,h_both,1145,f8a34675516858f8c7d50ae9463a9f24b3d278956bd88fcf728d1cf5b8dd674e,external,selected,oracle_support,0.001644017075383117,0.00018788758123075127,8.750003936471153,loss,1.644017075383117e-09
b2_s17116_h_both_fp64,2,17116,h_both,1145,f8a34675516858f8c7d50ae9463a9f24b3d278956bd88fcf728d1cf5b8dd674e,external,selected,median,0.001644017075383117,0.11380225857923464,0.01444626052160883,win,1.1380225857923463e-07
b2_s17116_h_both_fp64,2,17116,h_both,1145,f8a34675516858f8c7d50ae9463a9f24b3d278956bd88fcf728d1cf5b8dd674e,external,oracle_support,median,0.00018788758123075127,0.11380225857923464,0.0016510004597135026,win,1.1380225857923463e-07
b2_s17116_m2_hajek_fp64,2,17116,m2_hajek,1145,7c9bcd6bfa98cba7a86a1c8ae0d1131072df58a59e1b2691b4e36bfd86183d82,LL,selected,oracle_support,4.357037205677371e-05,0.00023418412266620135,0.186051776528324,win,2.3418412266620134e-10
b2_s17116_m2_hajek_fp64,2,17116,m2_hajek,1145,7c9bcd6bfa98cba7a86a1c8ae0d1131072df58a59e1b2691b4e36bfd86183d82,LL,selected,median,4.357037205677371e-05,0.04807360717895286,0.0009063262487165574,win,4.807360717895286e-08
b2_s17116_m2_hajek_fp64,2,17116,m2_hajek,1145,7c9bcd6bfa98cba7a86a1c8ae0d1131072df58a59e1b2691b4e36bfd86183d82,LL,oracle_support,median,0.00023418412266620135,0.04807360717895286,0.0048713657328533005,win,4.807360717895286e-08
b2_s17116_m2_hajek_fp64,2,17116,m2_hajek,1145,7c9bcd6bfa98cba7a86a1c8ae0d1131072df58a59e1b2691b4e36bfd86183d82,LE,selected,oracle_support,0.00181957986648205,0.0015173964976995771,1.1991459511344547,loss,1.81957986648205e-09
b2_s17116_m2_hajek_fp64,2,17116,m2_hajek,1145,7c9bcd6bfa98cba7a86a1c8ae0d1131072df58a59e1b2691b4e36bfd86183d82,LE,selected,median,0.00181957986648205,0.052829921922339096,0.03444222138273958,win,5.2829921922339095e-08
b2_s17116_m2_hajek_fp64,2,17116,m2_hajek,1145,7c9bcd6bfa98cba7a86a1c8ae0d1131072df58a59e1b2691b4e36bfd86183d82,LE,oracle_support,median,0.0015173964976995771,0.052829921922339096,0.028722293020424606,win,5.2829921922339095e-08
b2_s17116_m2_hajek_fp64,2,17116,m2_hajek,1145,7c9bcd6bfa98cba7a86a1c8ae0d1131072df58a59e1b2691b4e36bfd86183d82,EL,selected,oracle_support,0.001272612928490017,0.001738186117126546,0.7321499786189849,win,1.7381861171265458e-09
b2_s17116_m2_hajek_fp64,2,17116,m2_hajek,1145,7c9bcd6bfa98cba7a86a1c8ae0d1131072df58a59e1b2691b4e36bfd86183d82,EL,selected,median,0.001272612928490017,0.04852538816821701,0.0262257135188369,win,4.852538816821701e-08
b2_s17116_m2_hajek_fp64,2,17116,m2_hajek,1145,7c9bcd6bfa98cba7a86a1c8ae0d1131072df58a59e1b2691b4e36bfd86183d82,EL,oracle_support,median,0.001738186117126546,0.04852538816821701,0.03582013833873908,win,4.852538816821701e-08
b2_s17116_m2_hajek_fp64,2,17116,m2_hajek,1145,7c9bcd6bfa98cba7a86a1c8ae0d1131072df58a59e1b2691b4e36bfd86183d82,EE,selected,oracle_support,0.00030585617740087233,6.543566294744046e-05,4.674151122248789,loss,3.0585617740087233e-10
b2_s17116_m2_hajek_fp64,2,17116,m2_hajek,1145,7c9bcd6bfa98cba7a86a1c8ae0d1131072df58a59e1b2691b4e36bfd86183d82,EE,selected,median,0.00030585617740087233,0.05102479774856365,0.005994265355211176,win,5.102479774856365e-08
b2_s17116_m2_hajek_fp64,2,17116,m2_hajek,1145,7c9bcd6bfa98cba7a86a1c8ae0d1131072df58a59e1b2691b4e36bfd86183d82,EE,oracle_support,median,6.543566294744046e-05,0.05102479774856365,0.0012824286589020822,win,5.102479774856365e-08
b2_s17116_m2_hajek_fp64,2,17116,m2_hajek,1145,7c9bcd6bfa98cba7a86a1c8ae0d1131072df58a59e1b2691b4e36bfd86183d82,external,selected,oracle_support,0.002492901126629452,0.00014487228245777336,17.207578180844017,loss,2.4929011266294522e-09
b2_s17116_m2_hajek_fp64,2,17116,m2_hajek,1145,7c9bcd6bfa98cba7a86a1c8ae0d1131072df58a59e1b2691b4e36bfd86183d82,external,selected,median,0.002492901126629452,0.11387965614088585,0.021890662574054205,win,1.1387965614088585e-07
b2_s17116_m2_hajek_fp64,2,17116,m2_hajek,1145,7c9bcd6bfa98cba7a86a1c8ae0d1131072df58a59e1b2691b4e36bfd86183d82,external,oracle_support,median,0.00014487228245777336,0.11387965614088585,0.0012721524402791054,win,1.1387965614088585e-07
b2_s17117_h_both_fp64,2,17117,h_both,1112,d6ef048f0398aeb150496c21dcbee83e51c1eb5bd11520d8f8ab85a8e771a918,LL,selected,oracle_support,3.742085368195389e-05,0.0005663919555466075,0.0660688297485443,win,5.663919555466075e-10
b2_s17117_h_both_fp64,2,17117,h_both,1112,d6ef048f0398aeb150496c21dcbee83e51c1eb5bd11520d8f8ab85a8e771a918,LL,selected,median,3.742085368195389e-05,0.04939925907838015,0.0007575185211296282,win,4.9399259078380145e-08
b2_s17117_h_both_fp64,2,17117,h_both,1112,d6ef048f0398aeb150496c21dcbee83e51c1eb5bd11520d8f8ab85a8e771a918,LL,oracle_support,median,0.0005663919555466075,0.04939925907838015,0.011465596167099032,win,4.9399259078380145e-08
b2_s17117_h_both_fp64,2,17117,h_both,1112,d6ef048f0398aeb150496c21dcbee83e51c1eb5bd11520d8f8ab85a8e771a918,LE,selected,oracle_support,0.0037695584012298533,0.003253081974501807,1.1587652665307158,loss,3.769558401229853e-09
b2_s17117_h_both_fp64,2,17117,h_both,1112,d6ef048f0398aeb150496c21dcbee83e51c1eb5bd11520d8f8ab85a8e771a918,LE,selected,median,0.0037695584012298533,0.049076537382200636,0.07680978737096107,win,4.907653738220063e-08
b2_s17117_h_both_fp64,2,17117,h_both,1112,d6ef048f0398aeb150496c21dcbee83e51c1eb5bd11520d8f8ab85a8e771a918,LE,oracle_support,median,0.003253081974501807,0.049076537382200636,0.06628589032611037,win,4.907653738220063e-08
b2_s17117_h_both_fp64,2,17117,h_both,1112,d6ef048f0398aeb150496c21dcbee83e51c1eb5bd11520d8f8ab85a8e771a918,EL,selected,oracle_support,0.0028996132649189714,0.0035618043839856428,0.8140854893536622,win,3.5618043839856427e-09
b2_s17117_h_both_fp64,2,17117,h_both,1112,d6ef048f0398aeb150496c21dcbee83e51c1eb5bd11520d8f8ab85a8e771a918,EL,selected,median,0.0028996132649189714,0.0527209729049045,0.05499923664438346,win,5.27209729049045e-08
b2_s17117_h_both_fp64,2,17117,h_both,1112,d6ef048f0398aeb150496c21dcbee83e51c1eb5bd11520d8f8ab85a8e771a918,EL,oracle_support,median,0.0035618043839856428,0.0527209729049045,0.0675595344268447,win,5.27209729049045e-08
b2_s17117_h_both_fp64,2,17117,h_both,1112,d6ef048f0398aeb150496c21dcbee83e51c1eb5bd11520d8f8ab85a8e771a918,EE,selected,oracle_support,0.0006498528956258732,0.0001264975958126374,5.137274676653985,loss,6.498528956258731e-10
b2_s17117_h_both_fp64,2,17117,h_both,1112,d6ef048f0398aeb150496c21dcbee83e51c1eb5bd11520d8f8ab85a8e771a918,EE,selected,median,0.0006498528956258732,0.04760364558839063,0.01365132622919024,win,4.7603645588390626e-08
b2_s17117_h_both_fp64,2,17117,h_both,1112,d6ef048f0398aeb150496c21dcbee83e51c1eb5bd11520d8f8ab85a8e771a918,EE,oracle_support,median,0.0001264975958126374,0.04760364558839063,0.0026573089991134436,win,4.7603645588390626e-08
b2_s17117_h_both_fp64,2,17117,h_both,1112,d6ef048f0398aeb150496c21dcbee83e51c1eb5bd11520d8f8ab85a8e771a918,external,selected,oracle_support,0.010053142486233698,0.0001243411308690231,80.85130331348967,loss,1.0053142486233698e-08
b2_s17117_h_both_fp64,2,17117,h_both,1112,d6ef048f0398aeb150496c21dcbee83e51c1eb5bd11520d8f8ab85a8e771a918,external,selected,median,0.010053142486233698,0.11388690591535414,0.08827303196476025,win,1.1388690591535413e-07
b2_s17117_h_both_fp64,2,17117,h_both,1112,d6ef048f0398aeb150496c21dcbee83e51c1eb5bd11520d8f8ab85a8e771a918,external,oracle_support,median,0.0001243411308690231,0.11388690591535414,0.00109179479299788,win,1.1388690591535413e-07
b2_s17117_m2_hajek_fp64,2,17117,m2_hajek,1112,5db394bb3d8e3db82cca9fa2cdb2af83cc19d7a5d5b82dc3e2e58543912e8101,LL,selected,oracle_support,2.892240354629851e-05,0.0003604338200072731,0.0802433122000452,win,3.6043382000727306e-10
b2_s17117_m2_hajek_fp64,2,17117,m2_hajek,1112,5db394bb3d8e3db82cca9fa2cdb2af83cc19d7a5d5b82dc3e2e58543912e8101,LL,selected,median,2.892240354629851e-05,0.05182886618679641,0.0005580365860611205,win,5.182886618679641e-08
b2_s17117_m2_hajek_fp64,2,17117,m2_hajek,1112,5db394bb3d8e3db82cca9fa2cdb2af83cc19d7a5d5b82dc3e2e58543912e8101,LL,oracle_support,median,0.0003604338200072731,0.05182886618679641,0.00695430648064408,win,5.182886618679641e-08
b2_s17117_m2_hajek_fp64,2,17117,m2_hajek,1112,5db394bb3d8e3db82cca9fa2cdb2af83cc19d7a5d5b82dc3e2e58543912e8101,LE,selected,oracle_support,0.0016815225604980217,0.0014230522887769112,1.1816309026446676,loss,1.6815225604980215e-09
b2_s17117_m2_hajek_fp64,2,17117,m2_hajek,1112,5db394bb3d8e3db82cca9fa2cdb2af83cc19d7a5d5b82dc3e2e58543912e8101,LE,selected,median,0.0016815225604980217,0.047077238405149054,0.035718377234168985,win,4.707723840514905e-08
b2_s17117_m2_hajek_fp64,2,17117,m2_hajek,1112,5db394bb3d8e3db82cca9fa2cdb2af83cc19d7a5d5b82dc3e2e58543912e8101,LE,oracle_support,median,0.0014230522887769112,0.047077238405149054,0.030228032420467243,win,4.707723840514905e-08
b2_s17117_m2_hajek_fp64,2,17117,m2_hajek,1112,5db394bb3d8e3db82cca9fa2cdb2af83cc19d7a5d5b82dc3e2e58543912e8101,EL,selected,oracle_support,0.0011380308430320417,0.001479550835198441,0.769173194971301,win,1.479550835198441e-09
b2_s17117_m2_hajek_fp64,2,17117,m2_hajek,1112,5db394bb3d8e3db82cca9fa2cdb2af83cc19d7a5d5b82dc3e2e58543912e8101,EL,selected,median,0.0011380308430320417,0.05493651168801656,0.020715382321595116,win,5.493651168801656e-08
b2_s17117_m2_hajek_fp64,2,17117,m2_hajek,1112,5db394bb3d8e3db82cca9fa2cdb2af83cc19d7a5d5b82dc3e2e58543912e8101,EL,oracle_support,median,0.001479550835198441,0.05493651168801656,0.026932012785973434,win,5.493651168801656e-08
b2_s17117_m2_hajek_fp64,2,17117,m2_hajek,1112,5db394bb3d8e3db82cca9fa2cdb2af83cc19d7a5d5b82dc3e2e58543912e8101,EE,selected,oracle_support,0.00043275966085932354,9.421191810707043e-05,4.593470439350345,loss,4.327596608593235e-10
b2_s17117_m2_hajek_fp64,2,17117,m2_hajek,1112,5db394bb3d8e3db82cca9fa2cdb2af83cc19d7a5d5b82dc3e2e58543912e8101,EE,selected,median,0.00043275966085932354,0.048323905432744715,0.008955394995166961,win,4.8323905432744715e-08
b2_s17117_m2_hajek_fp64,2,17117,m2_hajek,1112,5db394bb3d8e3db82cca9fa2cdb2af83cc19d7a5d5b82dc3e2e58543912e8101,EE,oracle_support,median,9.421191810707043e-05,0.048323905432744715,0.0019495923862815853,win,4.8323905432744715e-08
b2_s17117_m2_hajek_fp64,2,17117,m2_hajek,1112,5db394bb3d8e3db82cca9fa2cdb2af83cc19d7a5d5b82dc3e2e58543912e8101,external,selected,oracle_support,0.004728452151117734,0.0001518200374412601,31.145112534616484,loss,4.728452151117734e-09
b2_s17117_m2_hajek_fp64,2,17117,m2_hajek,1112,5db394bb3d8e3db82cca9fa2cdb2af83cc19d7a5d5b82dc3e2e58543912e8101,external,selected,median,0.004728452151117734,0.11381972377944956,0.04154334586402737,win,1.1381972377944955e-07
b2_s17117_m2_hajek_fp64,2,17117,m2_hajek,1112,5db394bb3d8e3db82cca9fa2cdb2af83cc19d7a5d5b82dc3e2e58543912e8101,external,oracle_support,median,0.0001518200374412601,0.11381972377944956,0.0013338640474602136,win,1.1381972377944955e-07
b2_s17118_h_both_fp64,2,17118,h_both,1083,9d054c7792f83c991e1879c57fd148968b88bd6784ddd5edce3409b1c7ce4ee6,LL,selected,oracle_support,5.4705014845124396e-05,0.0001818947687851533,0.3007508968536623,win,1.8189476878515331e-10
b2_s17118_h_both_fp64,2,17118,h_both,1083,9d054c7792f83c991e1879c57fd148968b88bd6784ddd5edce3409b1c7ce4ee6,LL,selected,median,5.4705014845124396e-05,0.05171096674448671,0.0010578996736887907,win,5.171096674448671e-08
b2_s17118_h_both_fp64,2,17118,h_both,1083,9d054c7792f83c991e1879c57fd148968b88bd6784ddd5edce3409b1c7ce4ee6,LL,oracle_support,median,0.0001818947687851533,0.05171096674448671,0.0035175279101612705,win,5.171096674448671e-08
b2_s17118_h_both_fp64,2,17118,h_both,1083,9d054c7792f83c991e1879c57fd148968b88bd6784ddd5edce3409b1c7ce4ee6,LE,selected,oracle_support,0.0038728569153101164,0.003684167302159917,1.0512163530248957,loss,3.8728569153101164e-09
b2_s17118_h_both_fp64,2,17118,h_both,1083,9d054c7792f83c991e1879c57fd148968b88bd6784ddd5edce3409b1c7ce4ee6,LE,selected,median,0.0038728569153101164,0.05548463820345047,0.06980052570783947,win,5.5484638203450465e-08
b2_s17118_h_both_fp64,2,17118,h_both,1083,9d054c7792f83c991e1879c57fd148968b88bd6784ddd5edce3409b1c7ce4ee6,LE,oracle_support,median,0.003684167302159917,0.05548463820345047,0.06639977156651634,win,5.5484638203450465e-08
b2_s17118_h_both_fp64,2,17118,h_both,1083,9d054c7792f83c991e1879c57fd148968b88bd6784ddd5edce3409b1c7ce4ee6,EL,selected,oracle_support,0.003643213372145779,0.0037410033648291137,0.9738599559672404,win,3.741003364829114e-09
b2_s17118_h_both_fp64,2,17118,h_both,1083,9d054c7792f83c991e1879c57fd148968b88bd6784ddd5edce3409b1c7ce4ee6,EL,selected,median,0.003643213372145779,0.050586880394321625,0.07201893739537119,win,5.058688039432162e-08
b2_s17118_h_both_fp64,2,17118,h_both,1083,9d054c7792f83c991e1879c57fd148968b88bd6784ddd5edce3409b1c7ce4ee6,EL,oracle_support,median,0.0037410033648291137,0.050586880394321625,0.07395204716456565,win,5.058688039432162e-08
b2_s17118_h_both_fp64,2,17118,h_both,1083,9d054c7792f83c991e1879c57fd148968b88bd6784ddd5edce3409b1c7ce4ee6,EE,selected,oracle_support,0.00014487802273005355,2.507027704916126e-05,5.778876015049883,loss,1.4487802273005353e-10
b2_s17118_h_both_fp64,2,17118,h_both,1083,9d054c7792f83c991e1879c57fd148968b88bd6784ddd5edce3409b1c7ce4ee6,EE,selected,median,0.00014487802273005355,0.049323950772961686,0.002937275308641183,win,4.9323950772961686e-08
b2_s17118_h_both_fp64,2,17118,h_both,1083,9d054c7792f83c991e1879c57fd148968b88bd6784ddd5edce3409b1c7ce4ee6,EE,oracle_support,median,2.507027704916126e-05,0.049323950772961686,0.0005082779594148861,win,4.9323950772961686e-08
b2_s17118_h_both_fp64,2,17118,h_both,1083,9d054c7792f83c991e1879c57fd148968b88bd6784ddd5edce3409b1c7ce4ee6,external,selected,oracle_support,0.001373818391080126,4.191501946372369e-05,32.77627944964044,loss,1.3738183910801258e-09
b2_s17118_h_both_fp64,2,17118,h_both,1083,9d054c7792f83c991e1879c57fd148968b88bd6784ddd5edce3409b1c7ce4ee6,external,selected,median,0.001373818391080126,0.1138233345890487,0.012069742957717787,win,1.1382333458904869e-07
b2_s17118_h_both_fp64,2,17118,h_both,1083,9d054c7792f83c991e1879c57fd148968b88bd6784ddd5edce3409b1c7ce4ee6,external,oracle_support,median,4.191501946372369e-05,0.1138233345890487,0.0003682462793332754,win,1.1382333458904869e-07
b2_s17118_m2_hajek_fp64,2,17118,m2_hajek,1083,136d7e95bf55af9450b2eeafd8bc5e7dccdf6c213dc5bcc4aa8aeeb1904c2b3c,LL,selected,oracle_support,7.24615124972832e-05,0.00025709524780070405,0.28184695406526594,win,2.5709524780070403e-10
b2_s17118_m2_hajek_fp64,2,17118,m2_hajek,1083,136d7e95bf55af9450b2eeafd8bc5e7dccdf6c213dc5bcc4aa8aeeb1904c2b3c,LL,selected,median,7.24615124972832e-05,0.05137468130979183,0.0014104518149774352,win,5.137468130979183e-08
b2_s17118_m2_hajek_fp64,2,17118,m2_hajek,1083,136d7e95bf55af9450b2eeafd8bc5e7dccdf6c213dc5bcc4aa8aeeb1904c2b3c,LL,oracle_support,median,0.00025709524780070405,0.05137468130979183,0.00500431810467898,win,5.137468130979183e-08
b2_s17118_m2_hajek_fp64,2,17118,m2_hajek,1083,136d7e95bf55af9450b2eeafd8bc5e7dccdf6c213dc5bcc4aa8aeeb1904c2b3c,LE,selected,oracle_support,0.00182482275259436,0.0016520753271579904,1.1045638916074978,loss,1.82482275259436e-09
b2_s17118_m2_hajek_fp64,2,17118,m2_hajek,1083,136d7e95bf55af9450b2eeafd8bc5e7dccdf6c213dc5bcc4aa8aeeb1904c2b3c,LE,selected,median,0.00182482275259436,0.05277243234890416,0.03457909122948079,win,5.277243234890416e-08
b2_s17118_m2_hajek_fp64,2,17118,m2_hajek,1083,136d7e95bf55af9450b2eeafd8bc5e7dccdf6c213dc5bcc4aa8aeeb1904c2b3c,LE,oracle_support,median,0.0016520753271579904,0.05277243234890416,0.03130565057595448,win,5.277243234890416e-08
b2_s17118_m2_hajek_fp64,2,17118,m2_hajek,1083,136d7e95bf55af9450b2eeafd8bc5e7dccdf6c213dc5bcc4aa8aeeb1904c2b3c,EL,selected,oracle_support,0.0014256723588604151,0.0015857464971491375,0.8990543957836235,win,1.5857464971491375e-09
b2_s17118_m2_hajek_fp64,2,17118,m2_hajek,1083,136d7e95bf55af9450b2eeafd8bc5e7dccdf6c213dc5bcc4aa8aeeb1904c2b3c,EL,selected,median,0.0014256723588604151,0.05035202611818421,0.02831410111509983,win,5.0352026118184206e-08
b2_s17118_m2_hajek_fp64,2,17118,m2_hajek,1083,136d7e95bf55af9450b2eeafd8bc5e7dccdf6c213dc5bcc4aa8aeeb1904c2b3c,EL,oracle_support,median,0.0015857464971491375,0.05035202611818421,0.03149320135454209,win,5.0352026118184206e-08
b2_s17118_m2_hajek_fp64,2,17118,m2_hajek,1083,136d7e95bf55af9450b2eeafd8bc5e7dccdf6c213dc5bcc4aa8aeeb1904c2b3c,EE,selected,oracle_support,0.00022026299741833687,2.3820354705779084e-05,9.246839526067117,loss,2.2026299741833686e-10
b2_s17118_m2_hajek_fp64,2,17118,m2_hajek,1083,136d7e95bf55af9450b2eeafd8bc5e7dccdf6c213dc5bcc4aa8aeeb1904c2b3c,EE,selected,median,0.00022026299741833687,0.04978074531198483,0.004424662508323435,win,4.978074531198483e-08
b2_s17118_m2_hajek_fp64,2,17118,m2_hajek,1083,136d7e95bf55af9450b2eeafd8bc5e7dccdf6c213dc5bcc4aa8aeeb1904c2b3c,EE,oracle_support,median,2.3820354705779084e-05,0.04978074531198483,0.0004785053850940291,win,4.978074531198483e-08
b2_s17118_m2_hajek_fp64,2,17118,m2_hajek,1083,136d7e95bf55af9450b2eeafd8bc5e7dccdf6c213dc5bcc4aa8aeeb1904c2b3c,external,selected,oracle_support,0.0009659514381599515,2.865361003583671e-05,33.71133469576253,loss,9.659514381599514e-10
b2_s17118_m2_hajek_fp64,2,17118,m2_hajek,1083,136d7e95bf55af9450b2eeafd8bc5e7dccdf6c213dc5bcc4aa8aeeb1904c2b3c,external,selected,median,0.0009659514381599515,0.11411203608031598,0.008464939118955704,win,1.1411203608031598e-07
b2_s17118_m2_hajek_fp64,2,17118,m2_hajek,1083,136d7e95bf55af9450b2eeafd8bc5e7dccdf6c213dc5bcc4aa8aeeb1904c2b3c,external,oracle_support,median,2.865361003583671e-05,0.11411203608031598,0.0002511006815763879,win,1.1411203608031598e-07
b2_s17119_h_both_fp64,2,17119,h_both,1109,bd9fe4000e5ac5674de8b4a8a52b6ccf003ac5fab61dc1b9c29ff1d2755d2786,LL,selected,oracle_support,3.8647464291502323e-05,0.00037727105776925177,0.10243951529178806,win,3.7727105776925177e-10
b2_s17119_h_both_fp64,2,17119,h_both,1109,bd9fe4000e5ac5674de8b4a8a52b6ccf003ac5fab61dc1b9c29ff1d2755d2786,LL,selected,median,3.8647464291502323e-05,0.04690426690294317,0.0008239647870730766,win,4.690426690294317e-08
b2_s17119_h_both_fp64,2,17119,h_both,1109,bd9fe4000e5ac5674de8b4a8a52b6ccf003ac5fab61dc1b9c29ff1d2755d2786,LL,oracle_support,median,0.00037727105776925177,0.04690426690294317,0.00804342723338841,win,4.690426690294317e-08
b2_s17119_h_both_fp64,2,17119,h_both,1109,bd9fe4000e5ac5674de8b4a8a52b6ccf003ac5fab61dc1b9c29ff1d2755d2786,LE,selected,oracle_support,0.0012489226843338406,0.0011404024418526367,1.095159601995334,loss,1.2489226843338406e-09
b2_s17119_h_both_fp64,2,17119,h_both,1109,bd9fe4000e5ac5674de8b4a8a52b6ccf003ac5fab61dc1b9c29ff1d2755d2786,LE,selected,median,0.0012489226843338406,0.05121797547392363,0.024384460197371505,win,5.121797547392363e-08
b2_s17119_h_both_fp64,2,17119,h_both,1109,bd9fe4000e5ac5674de8b4a8a52b6ccf003ac5fab61dc1b9c29ff1d2755d2786,LE,oracle_support,median,0.0011404024418526367,0.05121797547392363,0.022265668084308497,win,5.121797547392363e-08
b2_s17119_h_both_fp64,2,17119,h_both,1109,bd9fe4000e5ac5674de8b4a8a52b6ccf003ac5fab61dc1b9c29ff1d2755d2786,EL,selected,oracle_support,0.000988039716085847,0.001087386632940806,0.908636989047513,win,1.087386632940806e-09
b2_s17119_h_both_fp64,2,17119,h_both,1109,bd9fe4000e5ac5674de8b4a8a52b6ccf003ac5fab61dc1b9c29ff1d2755d2786,EL,selected,median,0.000988039716085847,0.04749895256496174,0.020801294822966016,win,4.7498952564961736e-08
b2_s17119_h_both_fp64,2,17119,h_both,1109,bd9fe4000e5ac5674de8b4a8a52b6ccf003ac5fab61dc1b9c29ff1d2755d2786,EL,oracle_support,median,0.001087386632940806,0.04749895256496174,0.02289285498356298,win,4.7498952564961736e-08
b2_s17119_h_both_fp64,2,17119,h_both,1109,bd9fe4000e5ac5674de8b4a8a52b6ccf003ac5fab61dc1b9c29ff1d2755d2786,EE,selected,oracle_support,0.0005053986174713436,0.0001797294301832029,2.81199699434966,loss,5.053986174713436e-10
b2_s17119_h_both_fp64,2,17119,h_both,1109,bd9fe4000e5ac5674de8b4a8a52b6ccf003ac5fab61dc1b9c29ff1d2755d2786,EE,selected,median,0.0005053986174713436,0.050340673660136614,0.010039568021743713,win,5.0340673660136615e-08
b2_s17119_h_both_fp64,2,17119,h_both,1109,bd9fe4000e5ac5674de8b4a8a52b6ccf003ac5fab61dc1b9c29ff1d2755d2786,EE,oracle_support,median,0.0001797294301832029,0.050340673660136614,0.003570262714333234,win,5.0340673660136615e-08
b2_s17119_h_both_fp64,2,17119,h_both,1109,bd9fe4000e5ac5674de8b4a8a52b6ccf003ac5fab61dc1b9c29ff1d2755d2786,external,selected,oracle_support,0.001182815874225169,0.0003483367769045635,3.395610089569251,loss,1.182815874225169e-09
b2_s17119_h_both_fp64,2,17119,h_both,1109,bd9fe4000e5ac5674de8b4a8a52b6ccf003ac5fab61dc1b9c29ff1d2755d2786,external,selected,median,0.001182815874225169,0.1138040008354955,0.010393447203450588,win,1.1380400083549549e-07
b2_s17119_h_both_fp64,2,17119,h_both,1109,bd9fe4000e5ac5674de8b4a8a52b6ccf003ac5fab61dc1b9c29ff1d2755d2786,external,oracle_support,median,0.0003483367769045635,0.1138040008354955,0.0030608482509159483,win,1.1380400083549549e-07
b2_s17119_m2_hajek_fp64,2,17119,m2_hajek,1109,582023906fa80135ea1f9b0546e7ee79866ce556ba6e300f1879a840c0ba6a20,LL,selected,oracle_support,5.560513097042794e-05,0.0002803919889840778,0.19831212429391307,win,2.803919889840778e-10
b2_s17119_m2_hajek_fp64,2,17119,m2_hajek,1109,582023906fa80135ea1f9b0546e7ee79866ce556ba6e300f1879a840c0ba6a20,LL,selected,median,5.560513097042794e-05,0.04700636714501092,0.0011829276403958321,win,4.700636714501092e-08
b2_s17119_m2_hajek_fp64,2,17119,m2_hajek,1109,582023906fa80135ea1f9b0546e7ee79866ce556ba6e300f1879a840c0ba6a20,LL,oracle_support,median,0.0002803919889840778,0.04700636714501092,0.0059649789169856655,win,4.700636714501092e-08
b2_s17119_m2_hajek_fp64,2,17119,m2_hajek,1109,582023906fa80135ea1f9b0546e7ee79866ce556ba6e300f1879a840c0ba6a20,LE,selected,oracle_support,0.0008454600172025146,0.0008542504109604817,0.9897098161789779,win,8.542504109604816e-10
b2_s17119_m2_hajek_fp64,2,17119,m2_hajek,1109,582023906fa80135ea1f9b0546e7ee79866ce556ba6e300f1879a840c0ba6a20,LE,selected,median,0.0008454600172025146,0.05039847559264837,0.01677550773630625,win,5.039847559264837e-08
b2_s17119_m2_hajek_fp64,2,17119,m2_hajek,1109,582023906fa80135ea1f9b0546e7ee79866ce556ba6e300f1879a840c0ba6a20,LE,oracle_support,median,0.0008542504109604817,0.05039847559264837,0.01694992558634236,win,5.039847559264837e-08
b2_s17119_m2_hajek_fp64,2,17119,m2_hajek,1109,582023906fa80135ea1f9b0546e7ee79866ce556ba6e300f1879a840c0ba6a20,EL,selected,oracle_support,0.0006723183616497145,0.0006994368459964052,0.9612281158736238,win,6.994368459964051e-10
b2_s17119_m2_hajek_fp64,2,17119,m2_hajek,1109,582023906fa80135ea1f9b0546e7ee79866ce556ba6e300f1879a840c0ba6a20,EL,selected,median,0.0006723183616497145,0.04838326993631447,0.01389567845527324,win,4.838326993631447e-08
b2_s17119_m2_hajek_fp64,2,17119,m2_hajek,1109,582023906fa80135ea1f9b0546e7ee79866ce556ba6e300f1879a840c0ba6a20,EL,oracle_support,median,0.0006994368459964052,0.04838326993631447,0.014456171460032655,win,4.838326993631447e-08
b2_s17119_m2_hajek_fp64,2,17119,m2_hajek,1109,582023906fa80135ea1f9b0546e7ee79866ce556ba6e300f1879a840c0ba6a20,EE,selected,oracle_support,0.0004138430437948539,0.0001842728028865345,2.245817273695439,loss,4.138430437948539e-10
b2_s17119_m2_hajek_fp64,2,17119,m2_hajek,1109,582023906fa80135ea1f9b0546e7ee79866ce556ba6e300f1879a840c0ba6a20,EE,selected,median,0.0004138430437948539,0.05077783167468143,0.008150073174573978,win,5.077783167468143e-08
b2_s17119_m2_hajek_fp64,2,17119,m2_hajek,1109,582023906fa80135ea1f9b0546e7ee79866ce556ba6e300f1879a840c0ba6a20,EE,oracle_support,median,0.0001842728028865345,0.05077783167468143,0.003629001018931173,win,5.077783167468143e-08
b2_s17119_m2_hajek_fp64,2,17119,m2_hajek,1109,582023906fa80135ea1f9b0546e7ee79866ce556ba6e300f1879a840c0ba6a20,external,selected,oracle_support,0.001416923976599115,0.00037612974088094503,3.7671149675122573,loss,1.416923976599115e-09
b2_s17119_m2_hajek_fp64,2,17119,m2_hajek,1109,582023906fa80135ea1f9b0546e7ee79866ce556ba6e300f1879a840c0ba6a20,external,selected,median,0.001416923976599115,0.11388172609318292,0.01244206621385179,win,1.1388172609318291e-07
b2_s17119_m2_hajek_fp64,2,17119,m2_hajek,1109,582023906fa80135ea1f9b0546e7ee79866ce556ba6e300f1879a840c0ba6a20,external,oracle_support,median,0.00037612974088094503,0.11388172609318292,0.0033028103259796003,win,1.1388172609318291e-07
b3_s17210_h_both_fp64,3,17210,h_both,1096,4b947075d384f4395bd4ec209bc748adca9c5793b82f8ff5e502cd03f4f76dc0,LL,selected,oracle_support,1.317480983603394e-05,0.00026578758445692824,0.049568943797557115,win,2.6578758445692823e-10
b3_s17210_h_both_fp64,3,17210,h_both,1096,4b947075d384f4395bd4ec209bc748adca9c5793b82f8ff5e502cd03f4f76dc0,LL,selected,median,1.317480983603394e-05,0.07616566601544367,0.0001729757057906191,win,7.616566601544366e-08
b3_s17210_h_both_fp64,3,17210,h_both,1096,4b947075d384f4395bd4ec209bc748adca9c5793b82f8ff5e502cd03f4f76dc0,LL,oracle_support,median,0.00026578758445692824,0.07616566601544367,0.003489598376295115,win,7.616566601544366e-08
b3_s17210_h_both_fp64,3,17210,h_both,1096,4b947075d384f4395bd4ec209bc748adca9c5793b82f8ff5e502cd03f4f76dc0,LE,selected,oracle_support,0.001539214187493572,0.0012748268386347144,1.2073907928876093,loss,1.539214187493572e-09
b3_s17210_h_both_fp64,3,17210,h_both,1096,4b947075d384f4395bd4ec209bc748adca9c5793b82f8ff5e502cd03f4f76dc0,LE,selected,median,0.001539214187493572,0.08602274744932627,0.01789310656928602,win,8.602274744932627e-08
b3_s17210_h_both_fp64,3,17210,h_both,1096,4b947075d384f4395bd4ec209bc748adca9c5793b82f8ff5e502cd03f4f76dc0,LE,oracle_support,median,0.0012748268386347144,0.08602274744932627,0.014819648016772323,win,8.602274744932627e-08
b3_s17210_h_both_fp64,3,17210,h_both,1096,4b947075d384f4395bd4ec209bc748adca9c5793b82f8ff5e502cd03f4f76dc0,EL,selected,oracle_support,0.001057393889636276,0.001285917276775621,0.822287645351218,win,1.285917276775621e-09
b3_s17210_h_both_fp64,3,17210,h_both,1096,4b947075d384f4395bd4ec209bc748adca9c5793b82f8ff5e502cd03f4f76dc0,EL,selected,median,0.001057393889636276,0.07732507266498345,0.013674657561817141,win,7.732507266498345e-08
b3_s17210_h_both_fp64,3,17210,h_both,1096,4b947075d384f4395bd4ec209bc748adca9c5793b82f8ff5e502cd03f4f76dc0,EL,oracle_support,median,0.001285917276775621,0.07732507266498345,0.016630017049540348,win,7.732507266498345e-08
b3_s17210_h_both_fp64,3,17210,h_both,1096,4b947075d384f4395bd4ec209bc748adca9c5793b82f8ff5e502cd03f4f76dc0,EE,selected,oracle_support,0.0005019924360504145,0.00022470462109633042,2.2340102913825315,loss,5.019924360504145e-10
b3_s17210_h_both_fp64,3,17210,h_both,1096,4b947075d384f4395bd4ec209bc748adca9c5793b82f8ff5e502cd03f4f76dc0,EE,selected,median,0.0005019924360504145,0.08572913369410987,0.005855564082119081,win,8.572913369410986e-08
b3_s17210_h_both_fp64,3,17210,h_both,1096,4b947075d384f4395bd4ec209bc748adca9c5793b82f8ff5e502cd03f4f76dc0,EE,oracle_support,median,0.00022470462109633042,0.08572913369410987,0.002621099869014179,win,8.572913369410986e-08
b3_s17210_h_both_fp64,3,17210,h_both,1096,4b947075d384f4395bd4ec209bc748adca9c5793b82f8ff5e502cd03f4f76dc0,external,selected,oracle_support,0.0021740865418105053,0.0002946284985282339,7.379077559267965,loss,2.1740865418105054e-09
b3_s17210_h_both_fp64,3,17210,h_both,1096,4b947075d384f4395bd4ec209bc748adca9c5793b82f8ff5e502cd03f4f76dc0,external,selected,median,0.0021740865418105053,0.11383767586650226,0.019098128324053824,win,1.1383767586650225e-07
b3_s17210_h_both_fp64,3,17210,h_both,1096,4b947075d384f4395bd4ec209bc748adca9c5793b82f8ff5e502cd03f4f76dc0,external,oracle_support,median,0.0002946284985282339,0.11383767586650226,0.002588145763567288,win,1.1383767586650225e-07
b3_s17210_m2_hajek_fp64,3,17210,m2_hajek,1096,0b64de8ec7852e8d0f964bdd61f62bf46dc439e5fbdf222da700e1829652a266,LL,selected,oracle_support,1.8581546462369195e-05,0.00036333363865740975,0.051141828020746204,win,3.633336386574097e-10
b3_s17210_m2_hajek_fp64,3,17210,m2_hajek,1096,0b64de8ec7852e8d0f964bdd61f62bf46dc439e5fbdf222da700e1829652a266,LL,selected,median,1.8581546462369195e-05,0.07552852988753427,0.00024602023222268515,win,7.552852988753426e-08
b3_s17210_m2_hajek_fp64,3,17210,m2_hajek,1096,0b64de8ec7852e8d0f964bdd61f62bf46dc439e5fbdf222da700e1829652a266,LL,oracle_support,median,0.00036333363865740975,0.07552852988753427,0.004810548268295856,win,7.552852988753426e-08
b3_s17210_m2_hajek_fp64,3,17210,m2_hajek,1096,0b64de8ec7852e8d0f964bdd61f62bf46dc439e5fbdf222da700e1829652a266,LE,selected,oracle_support,0.001724260470414334,0.0012882102616825985,1.3384930408504803,loss,1.724260470414334e-09
b3_s17210_m2_hajek_fp64,3,17210,m2_hajek,1096,0b64de8ec7852e8d0f964bdd61f62bf46dc439e5fbdf222da700e1829652a266,LE,selected,median,0.001724260470414334,0.08514380054117296,0.0202511569774306,win,8.514380054117295e-08
b3_s17210_m2_hajek_fp64,3,17210,m2_hajek,1096,0b64de8ec7852e8d0f964bdd61f62bf46dc439e5fbdf222da700e1829652a266,LE,oracle_support,median,0.0012882102616825985,0.08514380054117296,0.01512981865379217,win,8.514380054117295e-08
b3_s17210_m2_hajek_fp64,3,17210,m2_hajek,1096,0b64de8ec7852e8d0f964bdd61f62bf46dc439e5fbdf222da700e1829652a266,EL,selected,oracle_support,0.001036322940313078,0.0013787849944697705,0.7516204081635,win,1.3787849944697705e-09
b3_s17210_m2_hajek_fp64,3,17210,m2_hajek,1096,0b64de8ec7852e8d0f964bdd61f62bf46dc439e5fbdf222da700e1829652a266,EL,selected,median,0.001036322940313078,0.07683107631254626,0.01348833037425313,win,7.683107631254626e-08
b3_s17210_m2_hajek_fp64,3,17210,m2_hajek,1096,0b64de8ec7852e8d0f964bdd61f62bf46dc439e5fbdf222da700e1829652a266,EL,oracle_support,median,0.0013787849944697705,0.07683107631254626,0.017945668089575095,win,7.683107631254626e-08
b3_s17210_m2_hajek_fp64,3,17210,m2_hajek,1096,0b64de8ec7852e8d0f964bdd61f62bf46dc439e5fbdf222da700e1829652a266,EE,selected,oracle_support,0.0005643873571358642,0.00020515242030686907,2.751063605740785,loss,5.643873571358643e-10
b3_s17210_m2_hajek_fp64,3,17210,m2_hajek,1096,0b64de8ec7852e8d0f964bdd61f62bf46dc439e5fbdf222da700e1829652a266,EE,selected,median,0.0005643873571358642,0.08501485824527723,0.00663869079811372,win,8.501485824527722e-08
b3_s17210_m2_hajek_fp64,3,17210,m2_hajek,1096,0b64de8ec7852e8d0f964bdd61f62bf46dc439e5fbdf222da700e1829652a266,EE,oracle_support,median,0.00020515242030686907,0.08501485824527723,0.0024131360628160048,win,8.501485824527722e-08
b3_s17210_m2_hajek_fp64,3,17210,m2_hajek,1096,0b64de8ec7852e8d0f964bdd61f62bf46dc439e5fbdf222da700e1829652a266,external,selected,oracle_support,0.0035512403352469784,0.00027226718166612087,13.04321847941937,loss,3.551240335246978e-09
b3_s17210_m2_hajek_fp64,3,17210,m2_hajek,1096,0b64de8ec7852e8d0f964bdd61f62bf46dc439e5fbdf222da700e1829652a266,external,selected,median,0.0035512403352469784,0.11380287094077693,0.031205191098342727,win,1.1380287094077692e-07
b3_s17210_m2_hajek_fp64,3,17210,m2_hajek,1096,0b64de8ec7852e8d0f964bdd61f62bf46dc439e5fbdf222da700e1829652a266,external,oracle_support,median,0.00027226718166612087,0.11380287094077693,0.002392445633535984,win,1.1380287094077692e-07
b3_s17211_h_both_fp64,3,17211,h_both,1118,c7ada10e763b525d30ee9ec7a7e49705a0ab1c9055537e06ef1688d0699ded10,LL,selected,oracle_support,2.4336280473283594e-05,0.001268345318006158,0.019187424850150656,win,1.268345318006158e-09
b3_s17211_h_both_fp64,3,17211,h_both,1118,c7ada10e763b525d30ee9ec7a7e49705a0ab1c9055537e06ef1688d0699ded10,LL,selected,median,2.4336280473283594e-05,0.08225308324998595,0.00029587073835664085,win,8.225308324998594e-08
b3_s17211_h_both_fp64,3,17211,h_both,1118,c7ada10e763b525d30ee9ec7a7e49705a0ab1c9055537e06ef1688d0699ded10,LL,oracle_support,median,0.001268345318006158,0.08225308324998595,0.015420033728721952,win,8.225308324998594e-08
b3_s17211_h_both_fp64,3,17211,h_both,1118,c7ada10e763b525d30ee9ec7a7e49705a0ab1c9055537e06ef1688d0699ded10,LE,selected,oracle_support,0.009035970817532487,0.011394250641752925,0.7930289671197164,win,1.1394250641752924e-08
b3_s17211_h_both_fp64,3,17211,h_both,1118,c7ada10e763b525d30ee9ec7a7e49705a0ab1c9055537e06ef1688d0699ded10,LE,selected,median,0.009035970817532487,0.08680065620157268,0.10410025929468458,win,8.680065620157267e-08
b3_s17211_h_both_fp64,3,17211,h_both,1118,c7ada10e763b525d30ee9ec7a7e49705a0ab1c9055537e06ef1688d0699ded10,LE,oracle_support,median,0.011394250641752925,0.08680065620157268,0.1312691762985368,win,8.680065620157267e-08
b3_s17211_h_both_fp64,3,17211,h_both,1118,c7ada10e763b525d30ee9ec7a7e49705a0ab1c9055537e06ef1688d0699ded10,EL,selected,oracle_support,0.009501701279689741,0.00904621286909372,1.0503512814906437,loss,9.50170127968974e-09
b3_s17211_h_both_fp64,3,17211,h_both,1118,c7ada10e763b525d30ee9ec7a7e49705a0ab1c9055537e06ef1688d0699ded10,EL,selected,median,0.009501701279689741,0.0899673573867606,0.10561276395885327,win,8.996735738676059e-08
b3_s17211_h_both_fp64,3,17211,h_both,1118,c7ada10e763b525d30ee9ec7a7e49705a0ab1c9055537e06ef1688d0699ded10,EL,oracle_support,median,0.00904621286909372,0.0899673573867606,0.10054994535634701,win,8.996735738676059e-08
b3_s17211_h_both_fp64,3,17211,h_both,1118,c7ada10e763b525d30ee9ec7a7e49705a0ab1c9055537e06ef1688d0699ded10,EE,selected,oracle_support,0.0009999415280206674,2.575376299407539e-06,388.2700668833142,loss,9.999415280206674e-10
b3_s17211_h_both_fp64,3,17211,h_both,1118,c7ada10e763b525d30ee9ec7a7e49705a0ab1c9055537e06ef1688d0699ded10,EE,selected,median,0.0009999415280206674,0.08274835044309771,0.012084126422656388,win,8.274835044309771e-08
b3_s17211_h_both_fp64,3,17211,h_both,1118,c7ada10e763b525d30ee9ec7a7e49705a0ab1c9055537e06ef1688d0699ded10,EE,oracle_support,median,2.575376299407539e-06,0.08274835044309771,3.112299261093438e-05,win,8.274835044309771e-08
b3_s17211_h_both_fp64,3,17211,h_both,1118,c7ada10e763b525d30ee9ec7a7e49705a0ab1c9055537e06ef1688d0699ded10,external,selected,oracle_support,0.009996799785556523,2.9785866950298336e-06,3356.2225340754753,loss,9.996799785556522e-09
b3_s17211_h_both_fp64,3,17211,h_both,1118,c7ada10e763b525d30ee9ec7a7e49705a0ab1c9055537e06ef1688d0699ded10,external,selected,median,0.009996799785556523,0.11407640754970375,0.08763249124233563,win,1.1407640754970374e-07
b3_s17211_h_both_fp64,3,17211,h_both,1118,c7ada10e763b525d30ee9ec7a7e49705a0ab1c9055537e06ef1688d0699ded10,external,oracle_support,median,2.9785866950298336e-06,0.11407640754970375,2.611045315160408e-05,win,1.1407640754970374e-07
b3_s17211_m2_hajek_fp64,3,17211,m2_hajek,1118,43e9cac578557bf0bac617121c639a4b7c150676c7102bda90b852bf5f3edc98,LL,selected,oracle_support,3.063394541814219e-05,0.0016316986454296852,0.018774266623280286,win,1.631698645429685e-09
b3_s17211_m2_hajek_fp64,3,17211,m2_hajek,1118,43e9cac578557bf0bac617121c639a4b7c150676c7102bda90b852bf5f3edc98,LL,selected,median,3.063394541814219e-05,0.08217405185083013,0.0003727934150521352,win,8.217405185083012e-08
b3_s17211_m2_hajek_fp64,3,17211,m2_hajek,1118,43e9cac578557bf0bac617121c639a4b7c150676c7102bda90b852bf5f3edc98,LL,oracle_support,median,0.0016316986454296852,0.08217405185083013,0.01985661664087946,win,8.217405185083012e-08
b3_s17211_m2_hajek_fp64,3,17211,m2_hajek,1118,43e9cac578557bf0bac617121c639a4b7c150676c7102bda90b852bf5f3edc98,LE,selected,oracle_support,0.007185402657859235,0.005326318397017443,1.3490373879794373,loss,7.185402657859235e-09
b3_s17211_m2_hajek_fp64,3,17211,m2_hajek,1118,43e9cac578557bf0bac617121c639a4b7c150676c7102bda90b852bf5f3edc98,LE,selected,median,0.007185402657859235,0.0784181940137476,0.09162928001886339,win,7.841819401374759e-08
b3_s17211_m2_hajek_fp64,3,17211,m2_hajek,1118,43e9cac578557bf0bac617121c639a4b7c150676c7102bda90b852bf5f3edc98,LE,oracle_support,median,0.005326318397017443,0.0784181940137476,0.06792197224133573,win,7.841819401374759e-08
b3_s17211_m2_hajek_fp64,3,17211,m2_hajek,1118,43e9cac578557bf0bac617121c639a4b7c150676c7102bda90b852bf5f3edc98,EL,selected,oracle_support,0.006670773515213545,0.007134793377175211,0.9349637981884517,win,7.13479337717521e-09
b3_s17211_m2_hajek_fp64,3,17211,m2_hajek,1118,43e9cac578557bf0bac617121c639a4b7c150676c7102bda90b852bf5f3edc98,EL,selected,median,0.006670773515213545,0.08848044159944783,0.07539263361062581,win,8.848044159944783e-08
b3_s17211_m2_hajek_fp64,3,17211,m2_hajek,1118,43e9cac578557bf0bac617121c639a4b7c150676c7102bda90b852bf5f3edc98,EL,oracle_support,median,0.007134793377175211,0.08848044159944783,0.08063695488178639,win,8.848044159944783e-08
b3_s17211_m2_hajek_fp64,3,17211,m2_hajek,1118,43e9cac578557bf0bac617121c639a4b7c150676c7102bda90b852bf5f3edc98,EE,selected,oracle_support,0.0012409171100518563,2.6023735535303174e-05,47.68405013832307,loss,1.2409171100518562e-09
b3_s17211_m2_hajek_fp64,3,17211,m2_hajek,1118,43e9cac578557bf0bac617121c639a4b7c150676c7102bda90b852bf5f3edc98,EE,selected,median,0.0012409171100518563,0.08029035404638703,0.015455369761290723,win,8.029035404638702e-08
b3_s17211_m2_hajek_fp64,3,17211,m2_hajek,1118,43e9cac578557bf0bac617121c639a4b7c150676c7102bda90b852bf5f3edc98,EE,oracle_support,median,2.6023735535303174e-05,0.08029035404638703,0.0003241203235978782,win,8.029035404638702e-08
b3_s17211_m2_hajek_fp64,3,17211,m2_hajek,1118,43e9cac578557bf0bac617121c639a4b7c150676c7102bda90b852bf5f3edc98,external,selected,oracle_support,0.01672583698848301,3.0755108330201634e-05,543.8393130957752,loss,1.672583698848301e-08
b3_s17211_m2_hajek_fp64,3,17211,m2_hajek,1118,43e9cac578557bf0bac617121c639a4b7c150676c7102bda90b852bf5f3edc98,external,selected,median,0.01672583698848301,0.11409440181517355,0.1465964738180399,win,1.1409440181517355e-07
b3_s17211_m2_hajek_fp64,3,17211,m2_hajek,1118,43e9cac578557bf0bac617121c639a4b7c150676c7102bda90b852bf5f3edc98,external,oracle_support,median,3.0755108330201634e-05,0.11409440181517355,0.0002695584344271611,win,1.1409440181517355e-07
b3_s17212_h_both_fp64,3,17212,h_both,1106,20eef6ccb6f5985195806c1c66871dc1729eacf57db5e4f531de057492b7734a,LL,selected,oracle_support,1.3759446804376058e-05,0.0004295646458841221,0.03203114347563826,win,4.2956464588412205e-10
b3_s17212_h_both_fp64,3,17212,h_both,1106,20eef6ccb6f5985195806c1c66871dc1729eacf57db5e4f531de057492b7734a,LL,selected,median,1.3759446804376058e-05,0.08177683634473867,0.00016825604192331056,win,8.177683634473867e-08
b3_s17212_h_both_fp64,3,17212,h_both,1106,20eef6ccb6f5985195806c1c66871dc1729eacf57db5e4f531de057492b7734a,LL,oracle_support,median,0.0004295646458841221,0.08177683634473867,0.005252889021938292,win,8.177683634473867e-08
b3_s17212_h_both_fp64,3,17212,h_both,1106,20eef6ccb6f5985195806c1c66871dc1729eacf57db5e4f531de057492b7734a,LE,selected,oracle_support,0.0011076602939290414,0.0013471245166822474,0.8222404686517263,win,1.3471245166822473e-09
b3_s17212_h_both_fp64,3,17212,h_both,1106,20eef6ccb6f5985195806c1c66871dc1729eacf57db5e4f531de057492b7734a,LE,selected,median,0.0011076602939290414,0.08768632508926175,0.01263207567202161,win,8.768632508926174e-08
b3_s17212_h_both_fp64,3,17212,h_both,1106,20eef6ccb6f5985195806c1c66871dc1729eacf57db5e4f531de057492b7734a,LE,oracle_support,median,0.0013471245166822474,0.08768632508926175,0.015362994347304666,win,8.768632508926174e-08
b3_s17212_h_both_fp64,3,17212,h_both,1106,20eef6ccb6f5985195806c1c66871dc1729eacf57db5e4f531de057492b7734a,EL,selected,oracle_support,0.0015033491752817884,0.0010758303250248827,1.3973850153805785,loss,1.5033491752817883e-09
b3_s17212_h_both_fp64,3,17212,h_both,1106,20eef6ccb6f5985195806c1c66871dc1729eacf57db5e4f531de057492b7734a,EL,selected,median,0.0015033491752817884,0.08083285255938162,0.018598244744330833,win,8.083285255938162e-08
b3_s17212_h_both_fp64,3,17212,h_both,1106,20eef6ccb6f5985195806c1c66871dc1729eacf57db5e4f531de057492b7734a,EL,oracle_support,median,0.0010758303250248827,0.08083285255938162,0.013309320294425508,win,8.083285255938162e-08
b3_s17212_h_both_fp64,3,17212,h_both,1106,20eef6ccb6f5985195806c1c66871dc1729eacf57db5e4f531de057492b7734a,EE,selected,oracle_support,0.0005752914170369048,8.63384697208303e-05,6.663210720517416,loss,5.752914170369047e-10
b3_s17212_h_both_fp64,3,17212,h_both,1106,20eef6ccb6f5985195806c1c66871dc1729eacf57db5e4f531de057492b7734a,EE,selected,median,0.0005752914170369048,0.08535635172784588,0.00673987823274348,win,8.535635172784587e-08
b3_s17212_h_both_fp64,3,17212,h_both,1106,20eef6ccb6f5985195806c1c66871dc1729eacf57db5e4f531de057492b7734a,EE,oracle_support,median,8.63384697208303e-05,0.08535635172784588,0.0010115060914988008,win,8.535635172784587e-08
b3_s17212_h_both_fp64,3,17212,h_both,1106,20eef6ccb6f5985195806c1c66871dc1729eacf57db5e4f531de057492b7734a,external,selected,oracle_support,0.0036618452952056116,8.654398749181395e-05,42.31195489521418,loss,3.6618452952056114e-09
b3_s17212_h_both_fp64,3,17212,h_both,1106,20eef6ccb6f5985195806c1c66871dc1729eacf57db5e4f531de057492b7734a,external,selected,median,0.0036618452952056116,0.11380136240785907,0.03217751719071446,win,1.1380136240785906e-07
b3_s17212_h_both_fp64,3,17212,h_both,1106,20eef6ccb6f5985195806c1c66871dc1729eacf57db5e4f531de057492b7734a,external,oracle_support,median,8.654398749181395e-05,0.11380136240785907,0.0007604828770120002,win,1.1380136240785906e-07
b3_s17212_m2_hajek_fp64,3,17212,m2_hajek,1106,edc27ba7351816e46283b743ee26b4e5930d11eacb2db9f9de3d5974596e4c01,LL,selected,oracle_support,2.1157059436251626e-05,0.0003998155216775111,0.052917053713879544,win,3.998155216775111e-10
b3_s17212_m2_hajek_fp64,3,17212,m2_hajek,1106,edc27ba7351816e46283b743ee26b4e5930d11eacb2db9f9de3d5974596e4c01,LL,selected,median,2.1157059436251626e-05,0.07711122133248337,0.0002743706956089819,win,7.711122133248337e-08
b3_s17212_m2_hajek_fp64,3,17212,m2_hajek,1106,edc27ba7351816e46283b743ee26b4e5930d11eacb2db9f9de3d5974596e4c01,LL,oracle_support,median,0.0003998155216775111,0.07711122133248337,0.005184920103309108,win,7.711122133248337e-08
b3_s17212_m2_hajek_fp64,3,17212,m2_hajek,1106,edc27ba7351816e46283b743ee26b4e5930d11eacb2db9f9de3d5974596e4c01,LE,selected,oracle_support,0.0009698461406455803,0.0010758665702221644,0.9014557822400866,win,1.0758665702221643e-09
b3_s17212_m2_hajek_fp64,3,17212,m2_hajek,1106,edc27ba7351816e46283b743ee26b4e5930d11eacb2db9f9de3d5974596e4c01,LE,selected,median,0.0009698461406455803,0.08047935513531947,0.012050868685700366,win,8.047935513531946e-08
b3_s17212_m2_hajek_fp64,3,17212,m2_hajek,1106,edc27ba7351816e46283b743ee26b4e5930d11eacb2db9f9de3d5974596e4c01,LE,oracle_support,median,0.0010758665702221644,0.08047935513531947,0.013368230503502204,win,8.047935513531946e-08
b3_s17212_m2_hajek_fp64,3,17212,m2_hajek,1106,edc27ba7351816e46283b743ee26b4e5930d11eacb2db9f9de3d5974596e4c01,EL,selected,oracle_support,0.0011327515389185862,0.0009207142253147986,1.230296554320414,loss,1.1327515389185861e-09
b3_s17212_m2_hajek_fp64,3,17212,m2_hajek,1106,edc27ba7351816e46283b743ee26b4e5930d11eacb2db9f9de3d5974596e4c01,EL,selected,median,0.0011327515389185862,0.0783374148438914,0.01445990451913561,win,7.83374148438914e-08
b3_s17212_m2_hajek_fp64,3,17212,m2_hajek,1106,edc27ba7351816e46283b743ee26b4e5930d11eacb2db9f9de3d5974596e4c01,EL,oracle_support,median,0.0009207142253147986,0.0783374148438914,0.011753186228439783,win,7.83374148438914e-08
b3_s17212_m2_hajek_fp64,3,17212,m2_hajek,1106,edc27ba7351816e46283b743ee26b4e5930d11eacb2db9f9de3d5974596e4c01,EE,selected,oracle_support,0.0004801096662943819,6.679468621067415e-05,7.187842230145215,loss,4.801096662943819e-10
b3_s17212_m2_hajek_fp64,3,17212,m2_hajek,1106,edc27ba7351816e46283b743ee26b4e5930d11eacb2db9f9de3d5974596e4c01,EE,selected,median,0.0004801096662943819,0.08064890491905452,0.005953083513982702,win,8.064890491905452e-08
b3_s17212_m2_hajek_fp64,3,17212,m2_hajek,1106,edc27ba7351816e46283b743ee26b4e5930d11eacb2db9f9de3d5974596e4c01,EE,oracle_support,median,6.679468621067415e-05,0.08064890491905452,0.0008282156624161786,win,8.064890491905452e-08
b3_s17212_m2_hajek_fp64,3,17212,m2_hajek,1106,edc27ba7351816e46283b743ee26b4e5930d11eacb2db9f9de3d5974596e4c01,external,selected,oracle_support,0.002591860268053964,6.960875195314237e-05,37.23468953729688,loss,2.591860268053964e-09
b3_s17212_m2_hajek_fp64,3,17212,m2_hajek,1106,edc27ba7351816e46283b743ee26b4e5930d11eacb2db9f9de3d5974596e4c01,external,selected,median,0.002591860268053964,0.11380131005231872,0.022775311346261207,win,1.1380131005231871e-07
b3_s17212_m2_hajek_fp64,3,17212,m2_hajek,1106,edc27ba7351816e46283b743ee26b4e5930d11eacb2db9f9de3d5974596e4c01,external,oracle_support,median,6.960875195314237e-05,0.11380131005231872,0.0006116691619906715,win,1.1380131005231871e-07
b3_s17213_h_both_fp64,3,17213,h_both,1139,4b66213fcd049794de8587208820c8a40db4e7bbeb1ee1173f790a27922e5a4e,LL,selected,oracle_support,1.765789936125547e-05,0.0003812210187756744,0.046319322628026655,win,3.8122101877567436e-10
b3_s17213_h_both_fp64,3,17213,h_both,1139,4b66213fcd049794de8587208820c8a40db4e7bbeb1ee1173f790a27922e5a4e,LL,selected,median,1.765789936125547e-05,0.07142542602122734,0.0002472214776290955,win,7.142542602122734e-08
b3_s17213_h_both_fp64,3,17213,h_both,1139,4b66213fcd049794de8587208820c8a40db4e7bbeb1ee1173f790a27922e5a4e,LL,oracle_support,median,0.0003812210187756744,0.07142542602122734,0.005337329295906154,win,7.142542602122734e-08
b3_s17213_h_both_fp64,3,17213,h_both,1139,4b66213fcd049794de8587208820c8a40db4e7bbeb1ee1173f790a27922e5a4e,LE,selected,oracle_support,0.0016218542892851974,0.001344900867116348,1.2059285029406484,loss,1.6218542892851973e-09
b3_s17213_h_both_fp64,3,17213,h_both,1139,4b66213fcd049794de8587208820c8a40db4e7bbeb1ee1173f790a27922e5a4e,LE,selected,median,0.0016218542892851974,0.07570768354423658,0.021422585044984708,win,7.570768354423658e-08
b3_s17213_h_both_fp64,3,17213,h_both,1139,4b66213fcd049794de8587208820c8a40db4e7bbeb1ee1173f790a27922e5a4e,LE,oracle_support,median,0.001344900867116348,0.07570768354423658,0.017764390668887815,win,7.570768354423658e-08
b3_s17213_h_both_fp64,3,17213,h_both,1139,4b66213fcd049794de8587208820c8a40db4e7bbeb1ee1173f790a27922e5a4e,EL,selected,oracle_support,0.0011517334838205564,0.00160465107616227,0.7177469924334426,win,1.60465107616227e-09
b3_s17213_h_both_fp64,3,17213,h_both,1139,4b66213fcd049794de8587208820c8a40db4e7bbeb1ee1173f790a27922e5a4e,EL,selected,median,0.0011517334838205564,0.07744668993082449,0.01487130676403713,win,7.744668993082448e-08
b3_s17213_h_both_fp64,3,17213,h_both,1139,4b66213fcd049794de8587208820c8a40db4e7bbeb1ee1173f790a27922e5a4e,EL,oracle_support,median,0.00160465107616227,0.07744668993082449,0.02071942748741808,win,7.744668993082448e-08
b3_s17213_h_both_fp64,3,17213,h_both,1139,4b66213fcd049794de8587208820c8a40db4e7bbeb1ee1173f790a27922e5a4e,EE,selected,oracle_support,0.0006553770682272594,0.000271790461382827,2.411332115530487,loss,6.553770682272593e-10
b3_s17213_h_both_fp64,3,17213,h_both,1139,4b66213fcd049794de8587208820c8a40db4e7bbeb1ee1173f790a27922e5a4e,EE,selected,median,0.0006553770682272594,0.08012161119925147,0.00817977894375372,win,8.012161119925146e-08
b3_s17213_h_both_fp64,3,17213,h_both,1139,4b66213fcd049794de8587208820c8a40db4e7bbeb1ee1173f790a27922e5a4e,EE,oracle_support,median,0.000271790461382827,0.08012161119925147,0.003392224111755833,win,8.012161119925146e-08
b3_s17213_h_both_fp64,3,17213,h_both,1139,4b66213fcd049794de8587208820c8a40db4e7bbeb1ee1173f790a27922e5a4e,external,selected,oracle_support,0.005207508570479889,0.00038225567573917194,13.623103333678625,loss,5.207508570479888e-09
b3_s17213_h_both_fp64,3,17213,h_both,1139,4b66213fcd049794de8587208820c8a40db4e7bbeb1ee1173f790a27922e5a4e,external,selected,median,0.005207508570479889,0.11392866425451961,0.045708501934563,win,1.1392866425451961e-07
b3_s17213_h_both_fp64,3,17213,h_both,1139,4b66213fcd049794de8587208820c8a40db4e7bbeb1ee1173f790a27922e5a4e,external,oracle_support,median,0.00038225567573917194,0.11392866425451961,0.003355219498450388,win,1.1392866425451961e-07
b3_s17213_m2_hajek_fp64,3,17213,m2_hajek,1139,ea7eb77cafd00d59f30faa2f9f4e2b9415ef40e44b90319ffd5501d2b469b20a,LL,selected,oracle_support,2.4254556473742518e-05,0.0003535980562402664,0.06859357976012681,win,3.535980562402664e-10
b3_s17213_m2_hajek_fp64,3,17213,m2_hajek,1139,ea7eb77cafd00d59f30faa2f9f4e2b9415ef40e44b90319ffd5501d2b469b20a,LL,selected,median,2.4254556473742518e-05,0.0697751477610343,0.0003476102488067735,win,6.977514776103429e-08
b3_s17213_m2_hajek_fp64,3,17213,m2_hajek,1139,ea7eb77cafd00d59f30faa2f9f4e2b9415ef40e44b90319ffd5501d2b469b20a,LL,oracle_support,median,0.0003535980562402664,0.0697751477610343,0.0050676790746652075,win,6.977514776103429e-08
b3_s17213_m2_hajek_fp64,3,17213,m2_hajek,1139,ea7eb77cafd00d59f30faa2f9f4e2b9415ef40e44b90319ffd5501d2b469b20a,LE,selected,oracle_support,0.001983204660196248,0.0015481715878868805,1.2809979692904387,loss,1.9832046601962478e-09
b3_s17213_m2_hajek_fp64,3,17213,m2_hajek,1139,ea7eb77cafd00d59f30faa2f9f4e2b9415ef40e44b90319ffd5501d2b469b20a,LE,selected,median,0.001983204660196248,0.07678514815962698,0.02582797204575821,win,7.678514815962698e-08
b3_s17213_m2_hajek_fp64,3,17213,m2_hajek,1139,ea7eb77cafd00d59f30faa2f9f4e2b9415ef40e44b90319ffd5501d2b469b20a,LE,oracle_support,median,0.0015481715878868805,0.07678514815962698,0.020162383286262863,win,7.678514815962698e-08
b3_s17213_m2_hajek_fp64,3,17213,m2_hajek,1139,ea7eb77cafd00d59f30faa2f9f4e2b9415ef40e44b90319ffd5501d2b469b20a,EL,selected,oracle_support,0.0014001826344270973,0.0018039734001239964,0.7761658981949819,win,1.8039734001239962e-09
b3_s17213_m2_hajek_fp64,3,17213,m2_hajek,1139,ea7eb77cafd00d59f30faa2f9f4e2b9415ef40e44b90319ffd5501d2b469b20a,EL,selected,median,0.0014001826344270973,0.07330572607892707,0.019100590217461914,win,7.330572607892707e-08
b3_s17213_m2_hajek_fp64,3,17213,m2_hajek,1139,ea7eb77cafd00d59f30faa2f9f4e2b9415ef40e44b90319ffd5501d2b469b20a,EL,oracle_support,median,0.0018039734001239964,0.07330572607892707,0.024608901604517057,win,7.330572607892707e-08
b3_s17213_m2_hajek_fp64,3,17213,m2_hajek,1139,ea7eb77cafd00d59f30faa2f9f4e2b9415ef40e44b90319ffd5501d2b469b20a,EE,selected,oracle_support,0.0006169971751223609,0.00022874920449220387,2.6972647904591476,loss,6.169971751223609e-10
b3_s17213_m2_hajek_fp64,3,17213,m2_hajek,1139,ea7eb77cafd00d59f30faa2f9f4e2b9415ef40e44b90319ffd5501d2b469b20a,EE,selected,median,0.0006169971751223609,0.07813432827907395,0.007896620969449174,win,7.813432827907395e-08
b3_s17213_m2_hajek_fp64,3,17213,m2_hajek,1139,ea7eb77cafd00d59f30faa2f9f4e2b9415ef40e44b90319ffd5501d2b469b20a,EE,oracle_support,median,0.00022874920449220387,0.07813432827907395,0.002927640251480447,win,7.813432827907395e-08
b3_s17213_m2_hajek_fp64,3,17213,m2_hajek,1139,ea7eb77cafd00d59f30faa2f9f4e2b9415ef40e44b90319ffd5501d2b469b20a,external,selected,oracle_support,0.004914031964270319,0.0003326272195445716,14.773390978040045,loss,4.9140319642703185e-09
b3_s17213_m2_hajek_fp64,3,17213,m2_hajek,1139,ea7eb77cafd00d59f30faa2f9f4e2b9415ef40e44b90319ffd5501d2b469b20a,external,selected,median,0.004914031964270319,0.11386821596032103,0.043155431239764765,win,1.1386821596032102e-07
b3_s17213_m2_hajek_fp64,3,17213,m2_hajek,1139,ea7eb77cafd00d59f30faa2f9f4e2b9415ef40e44b90319ffd5501d2b469b20a,external,oracle_support,median,0.0003326272195445716,0.11386821596032103,0.0029211594889699526,win,1.1386821596032102e-07
b3_s17214_h_both_fp64,3,17214,h_both,1103,78d9ac256c3e578e4739b93f0cd83926482f034f699b6d1333babe46742eeeb1,LL,selected,oracle_support,1.8360500466843037e-05,0.0005299939603761621,0.03464284848418218,win,5.299939603761621e-10
b3_s17214_h_both_fp64,3,17214,h_both,1103,78d9ac256c3e578e4739b93f0cd83926482f034f699b6d1333babe46742eeeb1,LL,selected,median,1.8360500466843037e-05,0.07823999040526837,0.00023466900202491223,win,7.823999040526836e-08
b3_s17214_h_both_fp64,3,17214,h_both,1103,78d9ac256c3e578e4739b93f0cd83926482f034f699b6d1333babe46742eeeb1,LL,oracle_support,median,0.0005299939603761621,0.07823999040526837,0.006773952267004298,win,7.823999040526836e-08
b3_s17214_h_both_fp64,3,17214,h_both,1103,78d9ac256c3e578e4739b93f0cd83926482f034f699b6d1333babe46742eeeb1,LE,selected,oracle_support,0.004039304277692682,0.004221884835315718,0.9567537806584006,win,4.221884835315718e-09
b3_s17214_h_both_fp64,3,17214,h_both,1103,78d9ac256c3e578e4739b93f0cd83926482f034f699b6d1333babe46742eeeb1,LE,selected,median,0.004039304277692682,0.09320330796110575,0.04333863642885192,win,9.320330796110574e-08
b3_s17214_h_both_fp64,3,17214,h_both,1103,78d9ac256c3e578e4739b93f0cd83926482f034f699b6d1333babe46742eeeb1,LE,oracle_support,median,0.004221884835315718,0.09320330796110575,0.045297585758195764,win,9.320330796110574e-08
b3_s17214_h_both_fp64,3,17214,h_both,1103,78d9ac256c3e578e4739b93f0cd83926482f034f699b6d1333babe46742eeeb1,EL,selected,oracle_support,0.003654669111403649,0.003754532704177667,0.9734018583290274,win,3.754532704177667e-09
b3_s17214_h_both_fp64,3,17214,h_both,1103,78d9ac256c3e578e4739b93f0cd83926482f034f699b6d1333babe46742eeeb1,EL,selected,median,0.003654669111403649,0.07259603575430033,0.050342543823918916,win,7.259603575430033e-08
b3_s17214_h_both_fp64,3,17214,h_both,1103,78d9ac256c3e578e4739b93f0cd83926482f034f699b6d1333babe46742eeeb1,EL,oracle_support,median,0.003754532704177667,0.07259603575430033,0.05171815051836713,win,7.259603575430033e-08
b3_s17214_h_both_fp64,3,17214,h_both,1103,78d9ac256c3e578e4739b93f0cd83926482f034f699b6d1333babe46742eeeb1,EE,selected,oracle_support,0.0006350101518684055,0.00011594687630029893,5.476733588093812,loss,6.350101518684055e-10
b3_s17214_h_both_fp64,3,17214,h_both,1103,78d9ac256c3e578e4739b93f0cd83926482f034f699b6d1333babe46742eeeb1,EE,selected,median,0.0006350101518684055,0.08268481743339517,0.007679888177535412,win,8.268481743339517e-08
b3_s17214_h_both_fp64,3,17214,h_both,1103,78d9ac256c3e578e4739b93f0cd83926482f034f699b6d1333babe46742eeeb1,EE,oracle_support,median,0.00011594687630029893,0.08268481743339517,0.0014022752894592436,win,8.268481743339517e-08
b3_s17214_h_both_fp64,3,17214,h_both,1103,78d9ac256c3e578e4739b93f0cd83926482f034f699b6d1333babe46742eeeb1,external,selected,oracle_support,0.003798726552296487,0.0001451828877025128,26.165112241604344,loss,3.798726552296487e-09
b3_s17214_h_both_fp64,3,17214,h_both,1103,78d9ac256c3e578e4739b93f0cd83926482f034f699b6d1333babe46742eeeb1,external,selected,median,0.003798726552296487,0.11380132840955362,0.03338033576045307,win,1.1380132840955361e-07
b3_s17214_h_both_fp64,3,17214,h_both,1103,78d9ac256c3e578e4739b93f0cd83926482f034f699b6d1333babe46742eeeb1,external,oracle_support,median,0.0001451828877025128,0.11380132840955362,0.0012757574075060157,win,1.1380132840955361e-07
b3_s17214_m2_hajek_fp64,3,17214,m2_hajek,1103,abbcb5fe0a332a7e4b7945a87f50b27b10308487efe9f6b3910b26a0a7908526,LL,selected,oracle_support,2.2478118372500763e-05,0.00038814341147919016,0.057911889543192464,win,3.881434114791901e-10
b3_s17214_m2_hajek_fp64,3,17214,m2_hajek,1103,abbcb5fe0a332a7e4b7945a87f50b27b10308487efe9f6b3910b26a0a7908526,LL,selected,median,2.2478118372500763e-05,0.0743539279140998,0.0003023124534653968,win,7.435392791409979e-08
b3_s17214_m2_hajek_fp64,3,17214,m2_hajek,1103,abbcb5fe0a332a7e4b7945a87f50b27b10308487efe9f6b3910b26a0a7908526,LL,oracle_support,median,0.00038814341147919016,0.0743539279140998,0.005220213946566583,win,7.435392791409979e-08
b3_s17214_m2_hajek_fp64,3,17214,m2_hajek,1103,abbcb5fe0a332a7e4b7945a87f50b27b10308487efe9f6b3910b26a0a7908526,LE,selected,oracle_support,0.0024188184414419447,0.002088263057241096,1.15829202315036,loss,2.4188184414419448e-09
b3_s17214_m2_hajek_fp64,3,17214,m2_hajek,1103,abbcb5fe0a332a7e4b7945a87f50b27b10308487efe9f6b3910b26a0a7908526,LE,selected,median,0.0024188184414419447,0.08769385635316237,0.0275825302025815,win,8.769385635316237e-08
b3_s17214_m2_hajek_fp64,3,17214,m2_hajek,1103,abbcb5fe0a332a7e4b7945a87f50b27b10308487efe9f6b3910b26a0a7908526,LE,oracle_support,median,0.002088263057241096,0.08769385635316237,0.0238131055479098,win,8.769385635316237e-08
b3_s17214_m2_hajek_fp64,3,17214,m2_hajek,1103,abbcb5fe0a332a7e4b7945a87f50b27b10308487efe9f6b3910b26a0a7908526,EL,selected,oracle_support,0.0017654887332710773,0.0020261288888717716,0.8713605254669514,win,2.0261288888717717e-09
b3_s17214_m2_hajek_fp64,3,17214,m2_hajek,1103,abbcb5fe0a332a7e4b7945a87f50b27b10308487efe9f6b3910b26a0a7908526,EL,selected,median,0.0017654887332710773,0.070955227845775,0.02488172875871052,win,7.0955227845775e-08
b3_s17214_m2_hajek_fp64,3,17214,m2_hajek,1103,abbcb5fe0a332a7e4b7945a87f50b27b10308487efe9f6b3910b26a0a7908526,EL,oracle_support,median,0.0020261288888717716,0.070955227845775,0.02855503322849828,win,7.0955227845775e-08
b3_s17214_m2_hajek_fp64,3,17214,m2_hajek,1103,abbcb5fe0a332a7e4b7945a87f50b27b10308487efe9f6b3910b26a0a7908526,EE,selected,oracle_support,0.0004339409341707261,9.343141833974825e-05,4.644486211188297,loss,4.339409341707261e-10
b3_s17214_m2_hajek_fp64,3,17214,m2_hajek,1103,abbcb5fe0a332a7e4b7945a87f50b27b10308487efe9f6b3910b26a0a7908526,EE,selected,median,0.0004339409341707261,0.08148444254514595,0.005325445209130612,win,8.148444254514594e-08
b3_s17214_m2_hajek_fp64,3,17214,m2_hajek,1103,abbcb5fe0a332a7e4b7945a87f50b27b10308487efe9f6b3910b26a0a7908526,EE,oracle_support,median,9.343141833974825e-05,0.08148444254514595,0.0011466166475641428,win,8.148444254514594e-08
b3_s17214_m2_hajek_fp64,3,17214,m2_hajek,1103,abbcb5fe0a332a7e4b7945a87f50b27b10308487efe9f6b3910b26a0a7908526,external,selected,oracle_support,0.0031215636548545247,0.00012956297603853486,24.09302217576496,loss,3.1215636548545245e-09
b3_s17214_m2_hajek_fp64,3,17214,m2_hajek,1103,abbcb5fe0a332a7e4b7945a87f50b27b10308487efe9f6b3910b26a0a7908526,external,selected,median,0.0031215636548545247,0.1138454386433265,0.02741931246480825,win,1.1384543864332649e-07
b3_s17214_m2_hajek_fp64,3,17214,m2_hajek,1103,abbcb5fe0a332a7e4b7945a87f50b27b10308487efe9f6b3910b26a0a7908526,external,oracle_support,median,0.00012956297603853486,0.1138454386433265,0.0011380603174137773,win,1.1384543864332649e-07
b3_s17215_h_both_fp64,3,17215,h_both,1119,19ff2d94b4113e4ac84f1738cd1692a6c67b567edf9f57b83944f517191bde33,LL,selected,oracle_support,2.4715539693983663e-05,0.0002780905154531042,0.08887588148669374,win,2.7809051545310414e-10
b3_s17215_h_both_fp64,3,17215,h_both,1119,19ff2d94b4113e4ac84f1738cd1692a6c67b567edf9f57b83944f517191bde33,LL,selected,median,2.4715539693983663e-05,0.09635482103936596,0.00025650548075727397,win,9.635482103936595e-08
b3_s17215_h_both_fp64,3,17215,h_both,1119,19ff2d94b4113e4ac84f1738cd1692a6c67b567edf9f57b83944f517191bde33,LL,oracle_support,median,0.0002780905154531042,0.09635482103936596,0.002886108992299303,win,9.635482103936595e-08
b3_s17215_h_both_fp64,3,17215,h_both,1119,19ff2d94b4113e4ac84f1738cd1692a6c67b567edf9f57b83944f517191bde33,LE,selected,oracle_support,0.002485832612055881,0.002459258604856374,1.0108056985739649,loss,2.485832612055881e-09
b3_s17215_h_both_fp64,3,17215,h_both,1119,19ff2d94b4113e4ac84f1738cd1692a6c67b567edf9f57b83944f517191bde33,LE,selected,median,0.002485832612055881,0.09557168525331655,0.02601013684614939,win,9.557168525331654e-08
b3_s17215_h_both_fp64,3,17215,h_both,1119,19ff2d94b4113e4ac84f1738cd1692a6c67b567edf9f57b83944f517191bde33,LE,oracle_support,median,0.002459258604856374,0.09557168525331655,0.02573208370594294,win,9.557168525331654e-08
b3_s17215_h_both_fp64,3,17215,h_both,1119,19ff2d94b4113e4ac84f1738cd1692a6c67b567edf9f57b83944f517191bde33,EL,selected,oracle_support,0.0025214530494211368,0.0026697577816918077,0.9444501170526821,win,2.6697577816918074e-09
b3_s17215_h_both_fp64,3,17215,h_both,1119,19ff2d94b4113e4ac84f1738cd1692a6c67b567edf9f57b83944f517191bde33,EL,selected,median,0.0025214530494211368,0.10317456075928068,0.024438708833507964,win,1.0317456075928068e-07
b3_s17215_h_both_fp64,3,17215,h_both,1119,19ff2d94b4113e4ac84f1738cd1692a6c67b567edf9f57b83944f517191bde33,EL,oracle_support,median,0.0026697577816918077,0.10317456075928068,0.025876124521825597,win,1.0317456075928068e-07
b3_s17215_h_both_fp64,3,17215,h_both,1119,19ff2d94b4113e4ac84f1738cd1692a6c67b567edf9f57b83944f517191bde33,EE,selected,oracle_support,0.0003512242637909705,0.00010488259972227603,3.3487372044647543,loss,3.5122426379097046e-10
b3_s17215_h_both_fp64,3,17215,h_both,1119,19ff2d94b4113e4ac84f1738cd1692a6c67b567edf9f57b83944f517191bde33,EE,selected,median,0.0003512242637909705,0.09888312275036536,0.003551913147784087,win,9.888312275036536e-08
b3_s17215_h_both_fp64,3,17215,h_both,1119,19ff2d94b4113e4ac84f1738cd1692a6c67b567edf9f57b83944f517191bde33,EE,oracle_support,median,0.00010488259972227603,0.09888312275036536,0.001060672406018736,win,9.888312275036536e-08
b3_s17215_h_both_fp64,3,17215,h_both,1119,19ff2d94b4113e4ac84f1738cd1692a6c67b567edf9f57b83944f517191bde33,external,selected,oracle_support,0.0011915958347309095,0.00011321593783550883,10.524983120858623,loss,1.1915958347309095e-09
b3_s17215_h_both_fp64,3,17215,h_both,1119,19ff2d94b4113e4ac84f1738cd1692a6c67b567edf9f57b83944f517191bde33,external,selected,median,0.0011915958347309095,0.11386861758072875,0.010464655319856773,win,1.1386861758072874e-07
b3_s17215_h_both_fp64,3,17215,h_both,1119,19ff2d94b4113e4ac84f1738cd1692a6c67b567edf9f57b83944f517191bde33,external,oracle_support,median,0.00011321593783550883,0.11386861758072875,0.000994268133230324,win,1.1386861758072874e-07
b3_s17215_m2_hajek_fp64,3,17215,m2_hajek,1119,6da789149b34d7f3f473f303a8c21d0b436df50fe7fa5734fc74c4d61ac5b028,LL,selected,oracle_support,3.2049950933727044e-05,0.0006593909386560763,0.048605385750445665,win,6.593909386560762e-10
b3_s17215_m2_hajek_fp64,3,17215,m2_hajek,1119,6da789149b34d7f3f473f303a8c21d0b436df50fe7fa5734fc74c4d61ac5b028,LL,selected,median,3.2049950933727044e-05,0.08243097880743393,0.0003888095397799239,win,8.243097880743392e-08
b3_s17215_m2_hajek_fp64,3,17215,m2_hajek,1119,6da789149b34d7f3f473f303a8c21d0b436df50fe7fa5734fc74c4d61ac5b028,LL,oracle_support,median,0.0006593909386560763,0.08243097880743393,0.0079993098249685,win,8.243097880743392e-08
b3_s17215_m2_hajek_fp64,3,17215,m2_hajek,1119,6da789149b34d7f3f473f303a8c21d0b436df50fe7fa5734fc74c4d61ac5b028,LE,selected,oracle_support,0.0037075762573471186,0.00306499663661601,1.2096510035458197,loss,3.7075762573471185e-09
b3_s17215_m2_hajek_fp64,3,17215,m2_hajek,1119,6da789149b34d7f3f473f303a8c21d0b436df50fe7fa5734fc74c4d61ac5b028,LE,selected,median,0.0037075762573471186,0.08734726433043093,0.042446392405851636,win,8.734726433043093e-08
b3_s17215_m2_hajek_fp64,3,17215,m2_hajek,1119,6da789149b34d7f3f473f303a8c21d0b436df50fe7fa5734fc74c4d61ac5b028,LE,oracle_support,median,0.00306499663661601,0.08734726433043093,0.03508978398019725,win,8.734726433043093e-08
b3_s17215_m2_hajek_fp64,3,17215,m2_hajek,1119,6da789149b34d7f3f473f303a8c21d0b436df50fe7fa5734fc74c4d61ac5b028,EL,selected,oracle_support,0.003417173807030279,0.003675618724602741,0.929686690340714,win,3.675618724602741e-09
b3_s17215_m2_hajek_fp64,3,17215,m2_hajek,1119,6da789149b34d7f3f473f303a8c21d0b436df50fe7fa5734fc74c4d61ac5b028,EL,selected,median,0.003417173807030279,0.08698502420017318,0.03928462213411071,win,8.698502420017317e-08
b3_s17215_m2_hajek_fp64,3,17215,m2_hajek,1119,6da789149b34d7f3f473f303a8c21d0b436df50fe7fa5734fc74c4d61ac5b028,EL,oracle_support,median,0.003675618724602741,0.08698502420017318,0.042255764810092716,win,8.698502420017317e-08
b3_s17215_m2_hajek_fp64,3,17215,m2_hajek,1119,6da789149b34d7f3f473f303a8c21d0b436df50fe7fa5734fc74c4d61ac5b028,EE,selected,oracle_support,0.0006701021391749793,0.00012542685436497874,5.342573108188249,loss,6.701021391749793e-10
b3_s17215_m2_hajek_fp64,3,17215,m2_hajek,1119,6da789149b34d7f3f473f303a8c21d0b436df50fe7fa5734fc74c4d61ac5b028,EE,selected,median,0.0006701021391749793,0.0878656715559257,0.007626438486257575,win,8.78656715559257e-08
b3_s17215_m2_hajek_fp64,3,17215,m2_hajek,1119,6da789149b34d7f3f473f303a8c21d0b436df50fe7fa5734fc74c4d61ac5b028,EE,oracle_support,median,0.00012542685436497874,0.0878656715559257,0.001427484160126696,win,8.78656715559257e-08
b3_s17215_m2_hajek_fp64,3,17215,m2_hajek,1119,6da789149b34d7f3f473f303a8c21d0b436df50fe7fa5734fc74c4d61ac5b028,external,selected,oracle_support,0.004950120819902149,0.00016250305619639252,30.461709064226444,loss,4.950120819902149e-09
b3_s17215_m2_hajek_fp64,3,17215,m2_hajek,1119,6da789149b34d7f3f473f303a8c21d0b436df50fe7fa5734fc74c4d61ac5b028,external,selected,median,0.004950120819902149,0.1139585488765095,0.04343790675385239,win,1.1395854887650949e-07
b3_s17215_m2_hajek_fp64,3,17215,m2_hajek,1119,6da789149b34d7f3f473f303a8c21d0b436df50fe7fa5734fc74c4d61ac5b028,external,oracle_support,median,0.00016250305619639252,0.1139585488765095,0.0014259839020281664,win,1.1395854887650949e-07
b3_s17216_h_both_fp64,3,17216,h_both,1123,785c85d48652991d05a6f0c08422300000ecf1a3bc254a19ecae90c0c23e7c1b,LL,selected,oracle_support,1.1629809529050133e-05,0.0001295334542241911,0.08978228519191454,win,1.2953345422419108e-10
b3_s17216_h_both_fp64,3,17216,h_both,1123,785c85d48652991d05a6f0c08422300000ecf1a3bc254a19ecae90c0c23e7c1b,LL,selected,median,1.1629809529050133e-05,0.08068416731537521,0.00014413992132548105,win,8.068416731537521e-08
b3_s17216_h_both_fp64,3,17216,h_both,1123,785c85d48652991d05a6f0c08422300000ecf1a3bc254a19ecae90c0c23e7c1b,LL,oracle_support,median,0.0001295334542241911,0.08068416731537521,0.0016054383224638812,win,8.068416731537521e-08
b3_s17216_h_both_fp64,3,17216,h_both,1123,785c85d48652991d05a6f0c08422300000ecf1a3bc254a19ecae90c0c23e7c1b,LE,selected,oracle_support,0.0028361130729294077,0.0028227546897190282,1.0047323925309675,loss,2.8361130729294075e-09
b3_s17216_h_both_fp64,3,17216,h_both,1123,785c85d48652991d05a6f0c08422300000ecf1a3bc254a19ecae90c0c23e7c1b,LE,selected,median,0.0028361130729294077,0.08140050987239322,0.034841465703045534,win,8.140050987239321e-08
b3_s17216_h_both_fp64,3,17216,h_both,1123,785c85d48652991d05a6f0c08422300000ecf1a3bc254a19ecae90c0c23e7c1b,LE,oracle_support,median,0.0028227546897190282,0.08140050987239322,0.03467735882912889,win,8.140050987239321e-08
b3_s17216_h_both_fp64,3,17216,h_both,1123,785c85d48652991d05a6f0c08422300000ecf1a3bc254a19ecae90c0c23e7c1b,EL,selected,oracle_support,0.00300556468438199,0.0029433810521760566,1.0211265993439622,loss,3.00556468438199e-09
b3_s17216_h_both_fp64,3,17216,h_both,1123,785c85d48652991d05a6f0c08422300000ecf1a3bc254a19ecae90c0c23e7c1b,EL,selected,median,0.00300556468438199,0.08400679487304072,0.03577763785565553,win,8.400679487304071e-08
b3_s17216_h_both_fp64,3,17216,h_both,1123,785c85d48652991d05a6f0c08422300000ecf1a3bc254a19ecae90c0c23e7c1b,EL,oracle_support,median,0.0029433810521760566,0.08400679487304072,0.03503741639738049,win,8.400679487304071e-08
b3_s17216_h_both_fp64,3,17216,h_both,1123,785c85d48652991d05a6f0c08422300000ecf1a3bc254a19ecae90c0c23e7c1b,EE,selected,oracle_support,0.00023913182311958043,0.0001143116021238624,2.091929591367891,loss,2.3913182311958044e-10
b3_s17216_h_both_fp64,3,17216,h_both,1123,785c85d48652991d05a6f0c08422300000ecf1a3bc254a19ecae90c0c23e7c1b,EE,selected,median,0.00023913182311958043,0.08133317334681374,0.002940151149640942,win,8.133317334681373e-08
b3_s17216_h_both_fp64,3,17216,h_both,1123,785c85d48652991d05a6f0c08422300000ecf1a3bc254a19ecae90c0c23e7c1b,EE,oracle_support,median,0.0001143116021238624,0.08133317334681374,0.001405473282548868,win,8.133317334681373e-08
b3_s17216_h_both_fp64,3,17216,h_both,1123,785c85d48652991d05a6f0c08422300000ecf1a3bc254a19ecae90c0c23e7c1b,external,selected,oracle_support,0.0005773429625162551,0.00011461198939198517,5.037369699095623,loss,5.77342962516255e-10
b3_s17216_h_both_fp64,3,17216,h_both,1123,785c85d48652991d05a6f0c08422300000ecf1a3bc254a19ecae90c0c23e7c1b,external,selected,median,0.0005773429625162551,0.1138185415993083,0.005072486032625142,win,1.138185415993083e-07
b3_s17216_h_both_fp64,3,17216,h_both,1123,785c85d48652991d05a6f0c08422300000ecf1a3bc254a19ecae90c0c23e7c1b,external,oracle_support,median,0.00011461198939198517,0.1138185415993083,0.0010069711646409085,win,1.138185415993083e-07
b3_s17216_m2_hajek_fp64,3,17216,m2_hajek,1123,9639291c3b9c51084a6381950753c1d6d916703f41ee9ef83c37af1319788bd2,LL,selected,oracle_support,1.5878516401599907e-05,0.00017358241596739874,0.09147537389145523,win,1.7358241596739873e-10
b3_s17216_m2_hajek_fp64,3,17216,m2_hajek,1123,9639291c3b9c51084a6381950753c1d6d916703f41ee9ef83c37af1319788bd2,LL,selected,median,1.5878516401599907e-05,0.0783328767327218,0.0002027056462611313,win,7.833287673272179e-08
b3_s17216_m2_hajek_fp64,3,17216,m2_hajek,1123,9639291c3b9c51084a6381950753c1d6d916703f41ee9ef83c37af1319788bd2,LL,oracle_support,median,0.00017358241596739874,0.0783328767327218,0.002215958652452867,win,7.833287673272179e-08
b3_s17216_m2_hajek_fp64,3,17216,m2_hajek,1123,9639291c3b9c51084a6381950753c1d6d916703f41ee9ef83c37af1319788bd2,LE,selected,oracle_support,0.0013610659427375042,0.0012074835741836547,1.1271920975469023,loss,1.3610659427375042e-09
b3_s17216_m2_hajek_fp64,3,17216,m2_hajek,1123,9639291c3b9c51084a6381950753c1d6d916703f41ee9ef83c37af1319788bd2,LE,selected,median,0.0013610659427375042,0.08286662643113288,0.016424777999966386,win,8.286662643113288e-08
b3_s17216_m2_hajek_fp64,3,17216,m2_hajek,1123,9639291c3b9c51084a6381950753c1d6d916703f41ee9ef83c37af1319788bd2,LE,oracle_support,median,0.0012074835741836547,0.08286662643113288,0.014571409820660984,win,8.286662643113288e-08
b3_s17216_m2_hajek_fp64,3,17216,m2_hajek,1123,9639291c3b9c51084a6381950753c1d6d916703f41ee9ef83c37af1319788bd2,EL,selected,oracle_support,0.0011790972745702587,0.0012681965784846786,0.9297433020826461,win,1.2681965784846786e-09
b3_s17216_m2_hajek_fp64,3,17216,m2_hajek,1123,9639291c3b9c51084a6381950753c1d6d916703f41ee9ef83c37af1319788bd2,EL,selected,median,0.0011790972745702587,0.07899041124128635,0.014927093757855682,win,7.899041124128635e-08
b3_s17216_m2_hajek_fp64,3,17216,m2_hajek,1123,9639291c3b9c51084a6381950753c1d6d916703f41ee9ef83c37af1319788bd2,EL,oracle_support,median,0.0012681965784846786,0.07899041124128635,0.016055069957932103,win,7.899041124128635e-08
b3_s17216_m2_hajek_fp64,3,17216,m2_hajek,1123,9639291c3b9c51084a6381950753c1d6d916703f41ee9ef83c37af1319788bd2,EE,selected,oracle_support,0.0002809293774174629,0.0001360121929259815,2.0654720093392367,loss,2.809293774174629e-10
b3_s17216_m2_hajek_fp64,3,17216,m2_hajek,1123,9639291c3b9c51084a6381950753c1d6d916703f41ee9ef83c37af1319788bd2,EE,selected,median,0.0002809293774174629,0.08219099612912592,0.0034180067239495387,win,8.219099612912592e-08
b3_s17216_m2_hajek_fp64,3,17216,m2_hajek,1123,9639291c3b9c51084a6381950753c1d6d916703f41ee9ef83c37af1319788bd2,EE,oracle_support,median,0.0001360121929259815,0.08219099612912592,0.0016548308127608035,win,8.219099612912592e-08
b3_s17216_m2_hajek_fp64,3,17216,m2_hajek,1123,9639291c3b9c51084a6381950753c1d6d916703f41ee9ef83c37af1319788bd2,external,selected,oracle_support,0.0007294566738873571,0.00014130481882448004,5.162291561998621,loss,7.29456673887357e-10
b3_s17216_m2_hajek_fp64,3,17216,m2_hajek,1123,9639291c3b9c51084a6381950753c1d6d916703f41ee9ef83c37af1319788bd2,external,selected,median,0.0007294566738873571,0.11382854589939184,0.006408380851426254,win,1.1382854589939184e-07
b3_s17216_m2_hajek_fp64,3,17216,m2_hajek,1123,9639291c3b9c51084a6381950753c1d6d916703f41ee9ef83c37af1319788bd2,external,oracle_support,median,0.00014130481882448004,0.11382854589939184,0.0012413829739103695,win,1.1382854589939184e-07
b3_s17217_h_both_fp64,3,17217,h_both,1090,636436a9f6bbc1e44ee271568bf268505e88780c7680b4f2b605e6e6ad99322e,LL,selected,oracle_support,2.483486069644857e-05,0.00044013503607217826,0.05642554820919976,win,4.401350360721782e-10
b3_s17217_h_both_fp64,3,17217,h_both,1090,636436a9f6bbc1e44ee271568bf268505e88780c7680b4f2b605e6e6ad99322e,LL,selected,median,2.483486069644857e-05,0.08637492705617128,0.0002875239556532185,win,8.637492705617127e-08
b3_s17217_h_both_fp64,3,17217,h_both,1090,636436a9f6bbc1e44ee271568bf268505e88780c7680b4f2b605e6e6ad99322e,LL,oracle_support,median,0.00044013503607217826,0.08637492705617128,0.005095634243325612,win,8.637492705617127e-08
b3_s17217_h_both_fp64,3,17217,h_both,1090,636436a9f6bbc1e44ee271568bf268505e88780c7680b4f2b605e6e6ad99322e,LE,selected,oracle_support,0.002378628602923318,0.002476795654002536,0.9603653006574931,win,2.476795654002536e-09
b3_s17217_h_both_fp64,3,17217,h_both,1090,636436a9f6bbc1e44ee271568bf268505e88780c7680b4f2b605e6e6ad99322e,LE,selected,median,0.002378628602923318,0.0936777514749157,0.02539160649645021,win,9.367775147491569e-08
b3_s17217_h_both_fp64,3,17217,h_both,1090,636436a9f6bbc1e44ee271568bf268505e88780c7680b4f2b605e6e6ad99322e,LE,oracle_support,median,0.002476795654002536,0.0936777514749157,0.026439529290642222,win,9.367775147491569e-08
b3_s17217_h_both_fp64,3,17217,h_both,1090,636436a9f6bbc1e44ee271568bf268505e88780c7680b4f2b605e6e6ad99322e,EL,selected,oracle_support,0.002160410518687167,0.0020487082045754206,1.0545232912438578,loss,2.160410518687167e-09
b3_s17217_h_both_fp64,3,17217,h_both,1090,636436a9f6bbc1e44ee271568bf268505e88780c7680b4f2b605e6e6ad99322e,EL,selected,median,0.002160410518687167,0.08589864954352822,0.025150692475001048,win,8.589864954352821e-08
b3_s17217_h_both_fp64,3,17217,h_both,1090,636436a9f6bbc1e44ee271568bf268505e88780c7680b4f2b605e6e6ad99322e,EL,oracle_support,median,0.0020487082045754206,0.08589864954352822,0.023850295848216563,win,8.589864954352821e-08
b3_s17217_h_both_fp64,3,17217,h_both,1090,636436a9f6bbc1e44ee271568bf268505e88780c7680b4f2b605e6e6ad99322e,EE,selected,oracle_support,0.0005260049513836219,0.00010236911595159341,5.13831683016927,loss,5.260049513836219e-10
b3_s17217_h_both_fp64,3,17217,h_both,1090,636436a9f6bbc1e44ee271568bf268505e88780c7680b4f2b605e6e6ad99322e,EE,selected,median,0.0005260049513836219,0.09041123451447475,0.005817915817745073,win,9.041123451447474e-08
b3_s17217_h_both_fp64,3,17217,h_both,1090,636436a9f6bbc1e44ee271568bf268505e88780c7680b4f2b605e6e6ad99322e,EE,oracle_support,median,0.00010236911595159341,0.09041123451447475,0.0011322610127085945,win,9.041123451447474e-08
b3_s17217_h_both_fp64,3,17217,h_both,1090,636436a9f6bbc1e44ee271568bf268505e88780c7680b4f2b605e6e6ad99322e,external,selected,oracle_support,0.004806407090799808,0.00010212991180672799,47.06169824072224,loss,4.806407090799808e-09
b3_s17217_h_both_fp64,3,17217,h_both,1090,636436a9f6bbc1e44ee271568bf268505e88780c7680b4f2b605e6e6ad99322e,external,selected,median,0.004806407090799808,0.1139577634341063,0.04217709216080757,win,1.1395776343410629e-07
b3_s17217_h_both_fp64,3,17217,h_both,1090,636436a9f6bbc1e44ee271568bf268505e88780c7680b4f2b605e6e6ad99322e,external,oracle_support,median,0.00010212991180672799,0.1139577634341063,0.000896208461179413,win,1.1395776343410629e-07
b3_s17217_m2_hajek_fp64,3,17217,m2_hajek,1090,b653cee4a3a7c4b0c9b2cd5c2903fc81f5f4383f3bcac46572c265f04dd694a5,LL,selected,oracle_support,3.707684463658982e-05,0.00032618926915702317,0.1136666596433665,win,3.261892691570232e-10
b3_s17217_m2_hajek_fp64,3,17217,m2_hajek,1090,b653cee4a3a7c4b0c9b2cd5c2903fc81f5f4383f3bcac46572c265f04dd694a5,LL,selected,median,3.707684463658982e-05,0.07781248946462414,0.00047648963414087975,win,7.781248946462414e-08
b3_s17217_m2_hajek_fp64,3,17217,m2_hajek,1090,b653cee4a3a7c4b0c9b2cd5c2903fc81f5f4383f3bcac46572c265f04dd694a5,LL,oracle_support,median,0.00032618926915702317,0.07781248946462414,0.004191991175212541,win,7.781248946462414e-08
b3_s17217_m2_hajek_fp64,3,17217,m2_hajek,1090,b653cee4a3a7c4b0c9b2cd5c2903fc81f5f4383f3bcac46572c265f04dd694a5,LE,selected,oracle_support,0.002036059117104694,0.001986518906865464,1.024938202233071,loss,2.036059117104694e-09
b3_s17217_m2_hajek_fp64,3,17217,m2_hajek,1090,b653cee4a3a7c4b0c9b2cd5c2903fc81f5f4383f3bcac46572c265f04dd694a5,LE,selected,median,0.002036059117104694,0.08335844621113316,0.02442534871568615,win,8.335844621113315e-08
b3_s17217_m2_hajek_fp64,3,17217,m2_hajek,1090,b653cee4a3a7c4b0c9b2cd5c2903fc81f5f4383f3bcac46572c265f04dd694a5,LE,oracle_support,median,0.001986518906865464,0.08335844621113316,0.023831045288847396,win,8.335844621113315e-08
b3_s17217_m2_hajek_fp64,3,17217,m2_hajek,1090,b653cee4a3a7c4b0c9b2cd5c2903fc81f5f4383f3bcac46572c265f04dd694a5,EL,selected,oracle_support,0.0017083904683398458,0.0017529711740280056,0.9745684890038885,win,1.7529711740280055e-09
b3_s17217_m2_hajek_fp64,3,17217,m2_hajek,1090,b653cee4a3a7c4b0c9b2cd5c2903fc81f5f4383f3bcac46572c265f04dd694a5,EL,selected,median,0.0017083904683398458,0.08079763301392955,0.02114406579268626,win,8.079763301392955e-08
b3_s17217_m2_hajek_fp64,3,17217,m2_hajek,1090,b653cee4a3a7c4b0c9b2cd5c2903fc81f5f4383f3bcac46572c265f04dd694a5,EL,oracle_support,median,0.0017529711740280056,0.08079763301392955,0.021695823363115013,win,8.079763301392955e-08
b3_s17217_m2_hajek_fp64,3,17217,m2_hajek,1090,b653cee4a3a7c4b0c9b2cd5c2903fc81f5f4383f3bcac46572c265f04dd694a5,EE,selected,oracle_support,0.0004887128772152387,0.0001600911107580891,3.0527171365168693,loss,4.887128772152386e-10
b3_s17217_m2_hajek_fp64,3,17217,m2_hajek,1090,b653cee4a3a7c4b0c9b2cd5c2903fc81f5f4383f3bcac46572c265f04dd694a5,EE,selected,median,0.0004887128772152387,0.08349768986454266,0.005853010760035061,win,8.349768986454266e-08
b3_s17217_m2_hajek_fp64,3,17217,m2_hajek,1090,b653cee4a3a7c4b0c9b2cd5c2903fc81f5f4383f3bcac46572c265f04dd694a5,EE,oracle_support,median,0.0001600911107580891,0.08349768986454266,0.0019173118563855247,win,8.349768986454266e-08
b3_s17217_m2_hajek_fp64,3,17217,m2_hajek,1090,b653cee4a3a7c4b0c9b2cd5c2903fc81f5f4383f3bcac46572c265f04dd694a5,external,selected,oracle_support,0.005083137922396279,0.0001901456161328353,26.73286939650089,loss,5.083137922396278e-09
b3_s17217_m2_hajek_fp64,3,17217,m2_hajek,1090,b653cee4a3a7c4b0c9b2cd5c2903fc81f5f4383f3bcac46572c265f04dd694a5,external,selected,median,0.005083137922396279,0.11385169814436819,0.044647010147803604,win,1.1385169814436819e-07
b3_s17217_m2_hajek_fp64,3,17217,m2_hajek,1090,b653cee4a3a7c4b0c9b2cd5c2903fc81f5f4383f3bcac46572c265f04dd694a5,external,oracle_support,median,0.0001901456161328353,0.11385169814436819,0.0016701166450036045,win,1.1385169814436819e-07
b3_s17218_h_both_fp64,3,17218,h_both,1130,161a6ad4b0d5e39ad86f3859d5b30194c0b4974557d77f4921889cc8501cb46b,LL,selected,oracle_support,2.618077399452574e-05,0.0013514400894718052,0.019372500637270716,win,1.351440089471805e-09
b3_s17218_h_both_fp64,3,17218,h_both,1130,161a6ad4b0d5e39ad86f3859d5b30194c0b4974557d77f4921889cc8501cb46b,LL,selected,median,2.618077399452574e-05,0.07975836420717251,0.00032825114023804605,win,7.975836420717251e-08
b3_s17218_h_both_fp64,3,17218,h_both,1130,161a6ad4b0d5e39ad86f3859d5b30194c0b4974557d77f4921889cc8501cb46b,LL,oracle_support,median,0.0013514400894718052,0.07975836420717251,0.016944180123371597,win,7.975836420717251e-08
b3_s17218_h_both_fp64,3,17218,h_both,1130,161a6ad4b0d5e39ad86f3859d5b30194c0b4974557d77f4921889cc8501cb46b,LE,selected,oracle_support,0.003636866491778006,0.005359603703948476,0.678570038508386,win,5.3596037039484754e-09
b3_s17218_h_both_fp64,3,17218,h_both,1130,161a6ad4b0d5e39ad86f3859d5b30194c0b4974557d77f4921889cc8501cb46b,LE,selected,median,0.003636866491778006,0.08427300000273832,0.04315577339907006,win,8.427300000273831e-08
b3_s17218_h_both_fp64,3,17218,h_both,1130,161a6ad4b0d5e39ad86f3859d5b30194c0b4974557d77f4921889cc8501cb46b,LE,oracle_support,median,0.005359603703948476,0.08427300000273832,0.06359811213288151,win,8.427300000273831e-08
b3_s17218_h_both_fp64,3,17218,h_both,1130,161a6ad4b0d5e39ad86f3859d5b30194c0b4974557d77f4921889cc8501cb46b,EL,selected,oracle_support,0.003978878546639555,0.003575155946958872,1.1129244725741545,loss,3.9788785466395545e-09
b3_s17218_h_both_fp64,3,17218,h_both,1130,161a6ad4b0d5e39ad86f3859d5b30194c0b4974557d77f4921889cc8501cb46b,EL,selected,median,0.003978878546639555,0.08558260349319001,0.04649167452537434,win,8.558260349319001e-08
b3_s17218_h_both_fp64,3,17218,h_both,1130,161a6ad4b0d5e39ad86f3859d5b30194c0b4974557d77f4921889cc8501cb46b,EL,oracle_support,median,0.003575155946958872,0.08558260349319001,0.04177433030818412,win,8.558260349319001e-08
b3_s17218_h_both_fp64,3,17218,h_both,1130,161a6ad4b0d5e39ad86f3859d5b30194c0b4974557d77f4921889cc8501cb46b,EE,selected,oracle_support,0.0011473659758781257,0.00023782268126767574,4.824459844461743,loss,1.1473659758781257e-09
b3_s17218_h_both_fp64,3,17218,h_both,1130,161a6ad4b0d5e39ad86f3859d5b30194c0b4974557d77f4921889cc8501cb46b,EE,selected,median,0.0011473659758781257,0.08474222265438985,0.013539484095874011,win,8.474222265438985e-08
b3_s17218_h_both_fp64,3,17218,h_both,1130,161a6ad4b0d5e39ad86f3859d5b30194c0b4974557d77f4921889cc8501cb46b,EE,oracle_support,median,0.00023782268126767574,0.08474222265438985,0.002806424870841595,win,8.474222265438985e-08
b3_s17218_h_both_fp64,3,17218,h_both,1130,161a6ad4b0d5e39ad86f3859d5b30194c0b4974557d77f4921889cc8501cb46b,external,selected,oracle_support,0.011484718970026496,0.00029301862234728637,39.19450196723258,loss,1.1484718970026496e-08
b3_s17218_h_both_fp64,3,17218,h_both,1130,161a6ad4b0d5e39ad86f3859d5b30194c0b4974557d77f4921889cc8501cb46b,external,selected,median,0.011484718970026496,0.11380341686305553,0.10091717179148096,win,1.1380341686305553e-07
b3_s17218_h_both_fp64,3,17218,h_both,1130,161a6ad4b0d5e39ad86f3859d5b30194c0b4974557d77f4921889cc8501cb46b,external,oracle_support,median,0.00029301862234728637,0.11380341686305553,0.0025747787757540537,win,1.1380341686305553e-07
b3_s17218_m2_hajek_fp64,3,17218,m2_hajek,1130,5e3cad5e46512c32f20793dcd6c7aa0d84e4d56376d413578db0ea590ba74443,LL,selected,oracle_support,5.07167831724799e-05,0.005763648588852475,0.008799423210945179,win,5.763648588852475e-09
b3_s17218_m2_hajek_fp64,3,17218,m2_hajek,1130,5e3cad5e46512c32f20793dcd6c7aa0d84e4d56376d413578db0ea590ba74443,LL,selected,median,5.07167831724799e-05,0.07716459605894378,0.0006572545670262931,win,7.716459605894379e-08
b3_s17218_m2_hajek_fp64,3,17218,m2_hajek,1130,5e3cad5e46512c32f20793dcd6c7aa0d84e4d56376d413578db0ea590ba74443,LL,oracle_support,median,0.005763648588852475,0.07716459605894378,0.07469291466840301,win,7.716459605894379e-08
b3_s17218_m2_hajek_fp64,3,17218,m2_hajek,1130,5e3cad5e46512c32f20793dcd6c7aa0d84e4d56376d413578db0ea590ba74443,LE,selected,oracle_support,0.002811091488215088,0.009405866499698132,0.29886576513767293,win,9.405866499698132e-09
b3_s17218_m2_hajek_fp64,3,17218,m2_hajek,1130,5e3cad5e46512c32f20793dcd6c7aa0d84e4d56376d413578db0ea590ba74443,LE,selected,median,0.002811091488215088,0.0826583796688331,0.03400854818927728,win,8.265837966883311e-08
b3_s17218_m2_hajek_fp64,3,17218,m2_hajek,1130,5e3cad5e46512c32f20793dcd6c7aa0d84e4d56376d413578db0ea590ba74443,LE,oracle_support,median,0.009405866499698132,0.0826583796688331,0.11379205033273447,win,8.265837966883311e-08
b3_s17218_m2_hajek_fp64,3,17218,m2_hajek,1130,5e3cad5e46512c32f20793dcd6c7aa0d84e4d56376d413578db0ea590ba74443,EL,selected,oracle_support,0.002849461247875131,0.002795045881189517,1.0194685057056938,loss,2.849461247875131e-09
b3_s17218_m2_hajek_fp64,3,17218,m2_hajek,1130,5e3cad5e46512c32f20793dcd6c7aa0d84e4d56376d413578db0ea590ba74443,EL,selected,median,0.002849461247875131,0.07979177769720605,0.03571121398859254,win,7.979177769720604e-08
b3_s17218_m2_hajek_fp64,3,17218,m2_hajek,1130,5e3cad5e46512c32f20793dcd6c7aa0d84e4d56376d413578db0ea590ba74443,EL,oracle_support,median,0.002795045881189517,0.07979177769720605,0.03502924689554055,win,7.979177769720604e-08
b3_s17218_m2_hajek_fp64,3,17218,m2_hajek,1130,5e3cad5e46512c32f20793dcd6c7aa0d84e4d56376d413578db0ea590ba74443,EE,selected,oracle_support,0.000893014336651688,0.0005399362801661181,1.6539254157489491,loss,8.93014336651688e-10
b3_s17218_m2_hajek_fp64,3,17218,m2_hajek,1130,5e3cad5e46512c32f20793dcd6c7aa0d84e4d56376d413578db0ea590ba74443,EE,selected,median,0.000893014336651688,0.08168824913603956,0.010931980377795908,win,8.168824913603955e-08
b3_s17218_m2_hajek_fp64,3,17218,m2_hajek,1130,5e3cad5e46512c32f20793dcd6c7aa0d84e4d56376d413578db0ea590ba74443,EE,oracle_support,median,0.0005399362801661181,0.08168824913603956,0.006609717871011472,win,8.168824913603955e-08
b3_s17218_m2_hajek_fp64,3,17218,m2_hajek,1130,5e3cad5e46512c32f20793dcd6c7aa0d84e4d56376d413578db0ea590ba74443,external,selected,oracle_support,0.010574085627259597,0.0007381611562420297,14.324901192433574,loss,1.0574085627259597e-08
b3_s17218_m2_hajek_fp64,3,17218,m2_hajek,1130,5e3cad5e46512c32f20793dcd6c7aa0d84e4d56376d413578db0ea590ba74443,external,selected,median,0.010574085627259597,0.1138245241085487,0.09289813166427673,win,1.1382452410854868e-07
b3_s17218_m2_hajek_fp64,3,17218,m2_hajek,1130,5e3cad5e46512c32f20793dcd6c7aa0d84e4d56376d413578db0ea590ba74443,external,oracle_support,median,0.0007381611562420297,0.1138245241085487,0.006485080100471869,win,1.1382452410854868e-07
b3_s17219_h_both_fp64,3,17219,h_both,1104,641ee6b49faca0bb61d3737900f5a9683ba5db1d33484f0215382f8313a0b03e,LL,selected,oracle_support,2.239102083452755e-05,0.0004740776516137452,0.04723070315234061,win,4.740776516137452e-10
b3_s17219_h_both_fp64,3,17219,h_both,1104,641ee6b49faca0bb61d3737900f5a9683ba5db1d33484f0215382f8313a0b03e,LL,selected,median,2.239102083452755e-05,0.09490966926300771,0.00023591927996797628,win,9.490966926300771e-08
b3_s17219_h_both_fp64,3,17219,h_both,1104,641ee6b49faca0bb61d3737900f5a9683ba5db1d33484f0215382f8313a0b03e,LL,oracle_support,median,0.0004740776516137452,0.09490966926300771,0.0049950406032920735,win,9.490966926300771e-08
b3_s17219_h_both_fp64,3,17219,h_both,1104,641ee6b49faca0bb61d3737900f5a9683ba5db1d33484f0215382f8313a0b03e,LE,selected,oracle_support,0.007735126711595245,0.006432960215423783,1.2024210398580366,loss,7.735126711595244e-09
b3_s17219_h_both_fp64,3,17219,h_both,1104,641ee6b49faca0bb61d3737900f5a9683ba5db1d33484f0215382f8313a0b03e,LE,selected,median,0.007735126711595245,0.08983496745890648,0.08610374034068137,win,8.983496745890649e-08
b3_s17219_h_both_fp64,3,17219,h_both,1104,641ee6b49faca0bb61d3737900f5a9683ba5db1d33484f0215382f8313a0b03e,LE,oracle_support,median,0.006432960215423783,0.08983496745890648,0.0716086441325471,win,8.983496745890649e-08
b3_s17219_h_both_fp64,3,17219,h_both,1104,641ee6b49faca0bb61d3737900f5a9683ba5db1d33484f0215382f8313a0b03e,EL,selected,oracle_support,0.006223893888014499,0.007801116421751548,0.7978209209467325,win,7.801116421751547e-09
b3_s17219_h_both_fp64,3,17219,h_both,1104,641ee6b49faca0bb61d3737900f5a9683ba5db1d33484f0215382f8313a0b03e,EL,selected,median,0.006223893888014499,0.10705843030745112,0.05813548610922726,win,1.0705843030745111e-07
b3_s17219_h_both_fp64,3,17219,h_both,1104,641ee6b49faca0bb61d3737900f5a9683ba5db1d33484f0215382f8313a0b03e,EL,oracle_support,median,0.007801116421751548,0.10705843030745112,0.0728678386125058,win,1.0705843030745111e-07
b3_s17219_h_both_fp64,3,17219,h_both,1104,641ee6b49faca0bb61d3737900f5a9683ba5db1d33484f0215382f8313a0b03e,EE,selected,oracle_support,0.0005094567953138937,3.9491212417681906e-05,12.900510369891506,loss,5.094567953138936e-10
b3_s17219_h_both_fp64,3,17219,h_both,1104,641ee6b49faca0bb61d3737900f5a9683ba5db1d33484f0215382f8313a0b03e,EE,selected,median,0.0005094567953138937,0.09276569435679911,0.005491866350446325,win,9.27656943567991e-08
b3_s17219_h_both_fp64,3,17219,h_both,1104,641ee6b49faca0bb61d3737900f5a9683ba5db1d33484f0215382f8313a0b03e,EE,oracle_support,median,3.9491212417681906e-05,0.09276569435679911,0.0004257092311063746,win,9.27656943567991e-08
b3_s17219_h_both_fp64,3,17219,h_both,1104,641ee6b49faca0bb61d3737900f5a9683ba5db1d33484f0215382f8313a0b03e,external,selected,oracle_support,0.002614102730829567,4.5920389384191185e-05,56.92684155961258,loss,2.614102730829567e-09
b3_s17219_h_both_fp64,3,17219,h_both,1104,641ee6b49faca0bb61d3737900f5a9683ba5db1d33484f0215382f8313a0b03e,external,selected,median,0.002614102730829567,0.11409787942750128,0.022911054473107796,win,1.1409787942750128e-07
b3_s17219_h_both_fp64,3,17219,h_both,1104,641ee6b49faca0bb61d3737900f5a9683ba5db1d33484f0215382f8313a0b03e,external,oracle_support,median,4.5920389384191185e-05,0.11409787942750128,0.00040246488028175293,win,1.1409787942750128e-07
b3_s17219_m2_hajek_fp64,3,17219,m2_hajek,1104,74bb69e8a9bed82f6514f6c509021f68de86bf03384f61d2810f3975b0c9d52d,LL,selected,oracle_support,5.1113451066678736e-05,0.0009597320048398045,0.0532580457970769,win,9.597320048398044e-10
b3_s17219_m2_hajek_fp64,3,17219,m2_hajek,1104,74bb69e8a9bed82f6514f6c509021f68de86bf03384f61d2810f3975b0c9d52d,LL,selected,median,5.1113451066678736e-05,0.08253994437377012,0.0006192571542721051,win,8.253994437377011e-08
b3_s17219_m2_hajek_fp64,3,17219,m2_hajek,1104,74bb69e8a9bed82f6514f6c509021f68de86bf03384f61d2810f3975b0c9d52d,LL,oracle_support,median,0.0009597320048398045,0.08253994437377012,0.011627485481378541,win,8.253994437377011e-08
b3_s17219_m2_hajek_fp64,3,17219,m2_hajek,1104,74bb69e8a9bed82f6514f6c509021f68de86bf03384f61d2810f3975b0c9d52d,LE,selected,oracle_support,0.00791283916624338,0.005614705826909554,1.4093060990514554,loss,7.912839166243379e-09
b3_s17219_m2_hajek_fp64,3,17219,m2_hajek,1104,74bb69e8a9bed82f6514f6c509021f68de86bf03384f61d2810f3975b0c9d52d,LE,selected,median,0.00791283916624338,0.08794530864994757,0.08997454540456715,win,8.794530864994756e-08
b3_s17219_m2_hajek_fp64,3,17219,m2_hajek,1104,74bb69e8a9bed82f6514f6c509021f68de86bf03384f61d2810f3975b0c9d52d,LE,oracle_support,median,0.005614705826909554,0.08794530864994757,0.06384315335406923,win,8.794530864994756e-08
b3_s17219_m2_hajek_fp64,3,17219,m2_hajek,1104,74bb69e8a9bed82f6514f6c509021f68de86bf03384f61d2810f3975b0c9d52d,EL,selected,oracle_support,0.007108192011636663,0.007441534077819868,0.9552051952329614,win,7.441534077819868e-09
b3_s17219_m2_hajek_fp64,3,17219,m2_hajek,1104,74bb69e8a9bed82f6514f6c509021f68de86bf03384f61d2810f3975b0c9d52d,EL,selected,median,0.007108192011636663,0.08975174142446413,0.07919837430250845,win,8.975174142446413e-08
b3_s17219_m2_hajek_fp64,3,17219,m2_hajek,1104,74bb69e8a9bed82f6514f6c509021f68de86bf03384f61d2810f3975b0c9d52d,EL,oracle_support,median,0.007441534077819868,0.08975174142446413,0.08291241996772541,win,8.975174142446413e-08
b3_s17219_m2_hajek_fp64,3,17219,m2_hajek,1104,74bb69e8a9bed82f6514f6c509021f68de86bf03384f61d2810f3975b0c9d52d,EE,selected,oracle_support,0.00043048162680939234,0.00027058165677673596,1.5909490389608858,loss,4.3048162680939234e-10
b3_s17219_m2_hajek_fp64,3,17219,m2_hajek,1104,74bb69e8a9bed82f6514f6c509021f68de86bf03384f61d2810f3975b0c9d52d,EE,selected,median,0.00043048162680939234,0.08651769905419812,0.004975648121891471,win,8.651769905419812e-08
b3_s17219_m2_hajek_fp64,3,17219,m2_hajek,1104,74bb69e8a9bed82f6514f6c509021f68de86bf03384f61d2810f3975b0c9d52d,EE,oracle_support,median,0.00027058165677673596,0.08651769905419812,0.003127471716593305,win,8.651769905419812e-08
b3_s17219_m2_hajek_fp64,3,17219,m2_hajek,1104,74bb69e8a9bed82f6514f6c509021f68de86bf03384f61d2810f3975b0c9d52d,external,selected,oracle_support,0.0028808716025536503,0.00029611768984517543,9.728806151567333,loss,2.8808716025536504e-09
b3_s17219_m2_hajek_fp64,3,17219,m2_hajek,1104,74bb69e8a9bed82f6514f6c509021f68de86bf03384f61d2810f3975b0c9d52d,external,selected,median,0.0028808716025536503,0.1139540366525084,0.025280996506851127,win,1.139540366525084e-07
b3_s17219_m2_hajek_fp64,3,17219,m2_hajek,1104,74bb69e8a9bed82f6514f6c509021f68de86bf03384f61d2810f3975b0c9d52d,external,oracle_support,median,0.00029611768984517543,0.1139540366525084,0.0025985713059745058,win,1.139540366525084e-07


==> anc/score_outputs/same_point_scores.csv <==
state_id,block,seed,method,n,input_hash,estimator,domain,sse,mse,target_energy,normalized_score,Dhat,Dstar,original_weight_mean,status
b1_s17010_h_both_fp64,1,17010,h_both,1081,7af954baa0ddf91fe73465f7093dc81383ce079f6776ee768452443ae1ebedb2,selected,learned,0.01983869137749547,1.8352165936628556e-05,158.99308650540576,0.0001247770693276085,158.99308650540576,156.4823194649199,1.8244295976558191,valid
b1_s17010_h_both_fp64,1,17010,h_both,1081,7af954baa0ddf91fe73465f7093dc81383ce079f6776ee768452443ae1ebedb2,selected,exact,0.08801594022829358,8.142085127501718e-05,156.4823194649199,0.0005624657183588395,158.99308650540576,156.4823194649199,1.8244295976558191,valid
b1_s17010_h_both_fp64,1,17010,h_both,1081,7af954baa0ddf91fe73465f7093dc81383ce079f6776ee768452443ae1ebedb2,oracle_support,learned,0.10519549442566024,9.731313082854786e-05,158.99308650540576,0.0006616356518249213,158.99308650540576,156.4823194649199,1.8244295976558191,valid
b1_s17010_h_both_fp64,1,17010,h_both,1081,7af954baa0ddf91fe73465f7093dc81383ce079f6776ee768452443ae1ebedb2,oracle_support,exact,0.011530414987707063,1.0666433846167495e-05,156.4823194649199,7.36850976336144e-05,158.99308650540576,156.4823194649199,1.8244295976558191,valid
b1_s17010_h_both_fp64,1,17010,h_both,1081,7af954baa0ddf91fe73465f7093dc81383ce079f6776ee768452443ae1ebedb2,median,learned,7.926400880993452,0.00733247075022521,158.99308650540576,0.049853745563483695,158.99308650540576,156.4823194649199,1.8244295976558191,valid
b1_s17010_h_both_fp64,1,17010,h_both,1081,7af954baa0ddf91fe73465f7093dc81383ce079f6776ee768452443ae1ebedb2,median,exact,7.548759721390736,0.006983126476772189,156.4823194649199,0.048240336334502074,158.99308650540576,156.4823194649199,1.8244295976558191,valid
b1_s17010_m2_hajek_fp64,1,17010,m2_hajek,1081,8ae25881d7bfbd2fcf4ad6c572815b8221859a2292189f8ceb8ef6e5e8ac5f32,selected,learned,0.022088662283392225,2.043354512802241e-05,179.28220260014916,0.00012320610726016285,179.28220260014916,175.60706688097264,1.0,valid
b1_s17010_m2_hajek_fp64,1,17010,m2_hajek,1081,8ae25881d7bfbd2fcf4ad6c572815b8221859a2292189f8ceb8ef6e5e8ac5f32,selected,exact,0.08844958538977056,8.182200313577295e-05,175.60706688097264,0.0005036789632715757,179.28220260014916,175.60706688097264,1.0,valid
b1_s17010_m2_hajek_fp64,1,17010,m2_hajek,1081,8ae25881d7bfbd2fcf4ad6c572815b8221859a2292189f8ceb8ef6e5e8ac5f32,oracle_support,learned,0.1240935650341989,0.00011479515729343098,179.28220260014916,0.0006921689003953348,179.28220260014916,175.60706688097264,1.0,valid
b1_s17010_m2_hajek_fp64,1,17010,m2_hajek,1081,8ae25881d7bfbd2fcf4ad6c572815b8221859a2292189f8ceb8ef6e5e8ac5f32,oracle_support,exact,0.010691323305196836,9.890215823493836e-06,175.60706688097264,6.088207892250412e-05,179.28220260014916,175.60706688097264,1.0,valid
b1_s17010_m2_hajek_fp64,1,17010,m2_hajek,1081,8ae25881d7bfbd2fcf4ad6c572815b8221859a2292189f8ceb8ef6e5e8ac5f32,median,learned,9.004408657392649,0.008329702735793384,179.28220260014916,0.05022477706543503,179.28220260014916,175.60706688097264,1.0,valid
b1_s17010_m2_hajek_fp64,1,17010,m2_hajek,1081,8ae25881d7bfbd2fcf4ad6c572815b8221859a2292189f8ceb8ef6e5e8ac5f32,median,exact,8.498666644918783,0.007861856285771308,175.60706688097264,0.04839592617693013,179.28220260014916,175.60706688097264,1.0,valid
b1_s17011_h_both_fp64,1,17011,h_both,1099,c3eef23580a1dfd2650b4dc249b9bfabd8da4b2663c2ce09daa0094a70337150,selected,learned,0.007508452432898395,6.832076827023107e-06,164.39129211303674,4.567427104189633e-05,164.39129211303674,164.219912155168,1.7958321849534329,valid
b1_s17011_h_both_fp64,1,17011,h_both,1099,c3eef23580a1dfd2650b4dc249b9bfabd8da4b2663c2ce09daa0094a70337150,selected,exact,0.1938859252593277,0.00017642031415771403,164.219912155168,0.0011806480877673891,164.39129211303674,164.219912155168,1.7958321849534329,valid
b1_s17011_h_both_fp64,1,17011,h_both,1099,c3eef23580a1dfd2650b4dc249b9bfabd8da4b2663c2ce09daa0094a70337150,oracle_support,learned,0.17906623390680051,0.00016293560865040992,164.39129211303674,0.0010892683645534775,164.39129211303674,164.219912155168,1.7958321849534329,valid
b1_s17011_h_both_fp64,1,17011,h_both,1099,c3eef23580a1dfd2650b4dc249b9bfabd8da4b2663c2ce09daa0094a70337150,oracle_support,exact,0.0021428767941606233,1.9498423968704488e-06,164.219912155168,1.3048824384559792e-05,164.39129211303674,164.219912155168,1.7958321849534329,valid
b1_s17011_h_both_fp64,1,17011,h_both,1099,c3eef23580a1dfd2650b4dc249b9bfabd8da4b2663c2ce09daa0094a70337150,median,learned,9.000772424540086,0.00818996580940863,164.39129211303674,0.054752124086664425,164.39129211303674,164.219912155168,1.7958321849534329,valid
b1_s17011_h_both_fp64,1,17011,h_both,1099,c3eef23580a1dfd2650b4dc249b9bfabd8da4b2663c2ce09daa0094a70337150,median,exact,8.518695061844408,0.007751314887938497,164.219912155168,0.05187370368214099,164.39129211303674,164.219912155168,1.7958321849534329,valid
b1_s17011_m2_hajek_fp64,1,17011,m2_hajek,1099,b76e733f1b1b0185b8ddf46f045869b964854d8e4e3b2f836ba1223b00d37b6a,selected,learned,0.010692285140422204,9.729103858436946e-06,181.8301183832953,5.880370774374694e-05,181.8301183832953,181.27085155334922,1.0,valid
b1_s17011_m2_hajek_fp64,1,17011,m2_hajek,1099,b76e733f1b1b0185b8ddf46f045869b964854d8e4e3b2f836ba1223b00d37b6a,selected,exact,0.15074383224573248,0.00013716454253478842,181.27085155334922,0.0008315944397787946,181.8301183832953,181.27085155334922,1.0,valid
b1_s17011_m2_hajek_fp64,1,17011,m2_hajek,1099,b76e733f1b1b0185b8ddf46f045869b964854d8e4e3b2f836ba1223b00d37b6a,oracle_support,learned,0.1646918767384909,0.00014985612078115642,181.8301183832953,0.0009057458588423882,181.8301183832953,181.27085155334922,1.0,valid
b1_s17011_m2_hajek_fp64,1,17011,m2_hajek,1099,b76e733f1b1b0185b8ddf46f045869b964854d8e4e3b2f836ba1223b00d37b6a,oracle_support,exact,0.010611941109696444,9.655997370060459e-06,181.27085155334922,5.854190576565631e-05,181.8301183832953,181.27085155334922,1.0,valid
b1_s17011_m2_hajek_fp64,1,17011,m2_hajek,1099,b76e733f1b1b0185b8ddf46f045869b964854d8e4e3b2f836ba1223b00d37b6a,median,learned,9.668076725668021,0.008797158076131047,181.8301183832953,0.053170931260616866,181.8301183832953,181.27085155334922,1.0,valid
b1_s17011_m2_hajek_fp64,1,17011,m2_hajek,1099,b76e733f1b1b0185b8ddf46f045869b964854d8e4e3b2f836ba1223b00d37b6a,median,exact,9.292820281592675,0.008455705442759486,181.27085155334922,0.0512648349249782,181.8301183832953,181.27085155334922,1.0,valid
b1_s17012_h_both_fp64,1,17012,h_both,1090,a4bdadfba2583dd2dfb36a54c45e2b289d6ac555a1bcd99b26e8c9ba20e7ae76,selected,learned,0.010187573734161409,9.346397921249e-06,156.8975501409514,6.493137544218657e-05,156.8975501409514,156.44298240830886,1.8153255944900146,valid
b1_s17012_h_both_fp64,1,17012,h_both,1090,a4bdadfba2583dd2dfb36a54c45e2b289d6ac555a1bcd99b26e8c9ba20e7ae76,selected,exact,0.2232189096377621,0.00020478799049335972,156.44298240830886,0.0014268387510995614,156.8975501409514,156.44298240830886,1.8153255944900146,valid
b1_s17012_h_both_fp64,1,17012,h_both,1090,a4bdadfba2583dd2dfb36a54c45e2b289d6ac555a1bcd99b26e8c9ba20e7ae76,oracle_support,learned,0.20435932480954694,0.00018748561909132748,156.8975501409514,0.0013025016937865345,156.8975501409514,156.44298240830886,1.8153255944900146,valid
b1_s17012_h_both_fp64,1,17012,h_both,1090,a4bdadfba2583dd2dfb36a54c45e2b289d6ac555a1bcd99b26e8c9ba20e7ae76,oracle_support,exact,0.023349778036396974,2.1421814712290802e-05,156.44298240830886,0.00014925423740296096,156.8975501409514,156.44298240830886,1.8153255944900146,valid
b1_s17012_h_both_fp64,1,17012,h_both,1090,a4bdadfba2583dd2dfb36a54c45e2b289d6ac555a1bcd99b26e8c9ba20e7ae76,median,learned,7.89680276186649,0.007244773176024303,156.8975501409514,0.050330950067558555,156.8975501409514,156.44298240830886,1.8153255944900146,valid
b1_s17012_h_both_fp64,1,17012,h_both,1090,a4bdadfba2583dd2dfb36a54c45e2b289d6ac555a1bcd99b26e8c9ba20e7ae76,median,exact,7.88790452863728,0.007236609659300257,156.44298240830886,0.05042031548625312,156.8975501409514,156.44298240830886,1.8153255944900146,valid
b1_s17012_m2_hajek_fp64,1,17012,m2_hajek,1090,f713e58e0f95af94c0c692a118dc3d855abdd64fa8f502dfcde00f24ccc729c9,selected,learned,0.01404822316139677,1.2888278129721806e-05,173.87505604439582,8.0794931032602e-05,173.87505604439582,173.34312914887929,1.0,valid
b1_s17012_m2_hajek_fp64,1,17012,m2_hajek,1090,f713e58e0f95af94c0c692a118dc3d855abdd64fa8f502dfcde00f24ccc729c9,selected,exact,0.3172867232380976,0.00029108873691568586,173.34312914887929,0.0018303968827376447,173.87505604439582,173.34312914887929,1.0,valid
b1_s17012_m2_hajek_fp64,1,17012,m2_hajek,1090,f713e58e0f95af94c0c692a118dc3d855abdd64fa8f502dfcde00f24ccc729c9,oracle_support,learned,0.2972690063179679,0.00027272385900731,173.87505604439582,0.0017096702257399456,173.87505604439582,173.34312914887929,1.0,valid
b1_s17012_m2_hajek_fp64,1,17012,m2_hajek,1090,f713e58e0f95af94c0c692a118dc3d855abdd64fa8f502dfcde00f24ccc729c9,oracle_support,exact,0.0704971547851633,6.46762887937278e-05,173.34312914887929,0.0004066913706433405,173.87505604439582,173.34312914887929,1.0,valid
b1_s17012_m2_hajek_fp64,1,17012,m2_hajek,1090,f713e58e0f95af94c0c692a118dc3d855abdd64fa8f502dfcde00f24ccc729c9,median,learned,11.301160290518354,0.010368036963778306,173.87505604439582,0.06499586857146898,173.87505604439582,173.34312914887929,1.0,valid
b1_s17012_m2_hajek_fp64,1,17012,m2_hajek,1090,f713e58e0f95af94c0c692a118dc3d855abdd64fa8f502dfcde00f24ccc729c9,median,exact,9.027109576856533,0.008281751905372966,173.34312914887929,0.05207653525801658,173.87505604439582,173.34312914887929,1.0,valid
b1_s17013_h_both_fp64,1,17013,h_both,1084,a5d556858c0314573d0ad728b02a55f553b37564dc19c0ac5007f32e55220b32,selected,learned,0.006623621058022378,6.11035152954094e-06,159.20314895277238,4.160483697459575e-05,159.20314895277238,158.0018574244843,1.8155777875035248,valid
b1_s17013_h_both_fp64,1,17013,h_both,1084,a5d556858c0314573d0ad728b02a55f553b37564dc19c0ac5007f32e55220b32,selected,exact,0.06045847327912445,5.5773499334985655e-05,158.0018574244843,0.0003826440667510512,159.20314895277238,158.0018574244843,1.8155777875035248,valid
b1_s17013_h_both_fp64,1,17013,h_both,1084,a5d556858c0314573d0ad728b02a55f553b37564dc19c0ac5007f32e55220b32,oracle_support,learned,0.06235768297821276,5.7525537802779295e-05,159.20314895277238,0.0003916862410599125,159.20314895277238,158.0018574244843,1.8155777875035248,valid
b1_s17013_h_both_fp64,1,17013,h_both,1084,a5d556858c0314573d0ad728b02a55f553b37564dc19c0ac5007f32e55220b32,oracle_support,exact,0.0036705650275336995,3.38613009920083e-06,158.0018574244843,2.3231151122941802e-05,159.20314895277238,158.0018574244843,1.8155777875035248,valid
b1_s17013_h_both_fp64,1,17013,h_both,1084,a5d556858c0314573d0ad728b02a55f553b37564dc19c0ac5007f32e55220b32,median,learned,8.252468182606362,0.007612978028234652,159.20314895277238,0.05183608638956292,159.20314895277238,158.0018574244843,1.8155777875035248,valid
b1_s17013_h_both_fp64,1,17013,h_both,1084,a5d556858c0314573d0ad728b02a55f553b37564dc19c0ac5007f32e55220b32,median,exact,8.272155743497112,0.007631139984775934,158.0018574244843,0.052354800622839016,159.20314895277238,158.0018574244843,1.8155777875035248,valid
b1_s17013_m2_hajek_fp64,1,17013,m2_hajek,1084,7aa0af2fb4391c6125bd20fd97c90fdefdbbd5db72f3b051975cf2a979daab80,selected,learned,0.009192076463509892,8.47977533534123e-06,178.08581427280507,5.161599480028649e-05,178.08581427280507,176.7370330709455,1.0,valid
b1_s17013_m2_hajek_fp64,1,17013,m2_hajek,1084,7aa0af2fb4391c6125bd20fd97c90fdefdbbd5db72f3b051975cf2a979daab80,selected,exact,0.03855419298094114,3.556659869090511e-05,176.7370330709455,0.00021814439402445315,178.08581427280507,176.7370330709455,1.0,valid
b1_s17013_m2_hajek_fp64,1,17013,m2_hajek,1084,7aa0af2fb4391c6125bd20fd97c90fdefdbbd5db72f3b051975cf2a979daab80,oracle_support,learned,0.04689721028390422,4.326310911799282e-05,178.08581427280507,0.00026334051634266387,178.08581427280507,176.7370330709455,1.0,valid
b1_s17013_m2_hajek_fp64,1,17013,m2_hajek,1084,7aa0af2fb4391c6125bd20fd97c90fdefdbbd5db72f3b051975cf2a979daab80,oracle_support,exact,0.0046494800822282885,4.289188267738273e-06,176.7370330709455,2.6307333564674594e-05,178.08581427280507,176.7370330709455,1.0,valid
b1_s17013_m2_hajek_fp64,1,17013,m2_hajek,1084,7aa0af2fb4391c6125bd20fd97c90fdefdbbd5db72f3b051975cf2a979daab80,median,learned,9.576673662278344,0.008834569799149764,178.08581427280507,0.053775612063115166,178.08581427280507,176.7370330709455,1.0,valid
b1_s17013_m2_hajek_fp64,1,17013,m2_hajek,1084,7aa0af2fb4391c6125bd20fd97c90fdefdbbd5db72f3b051975cf2a979daab80,median,exact,9.341984576904679,0.008618066952864096,176.7370330709455,0.05285810457819915,178.08581427280507,176.7370330709455,1.0,valid
b1_s17014_h_both_fp64,1,17014,h_both,1083,f4e79e133206d3efe3baeb57b191e01890882eed4bbd8309adc921c6e18a318f,selected,learned,0.01199067733681272,1.1071724226050527e-05,158.5606871446457,7.562200664452421e-05,158.5606871446457,159.54809984966752,1.7870254575906954,valid
b1_s17014_h_both_fp64,1,17014,h_both,1083,f4e79e133206d3efe3baeb57b191e01890882eed4bbd8309adc921c6e18a318f,selected,exact,0.3825559915173917,0.0003532372959532703,159.54809984966752,0.00239774708616305,158.5606871446457,159.54809984966752,1.7870254575906954,valid
b1_s17014_h_both_fp64,1,17014,h_both,1083,f4e79e133206d3efe3baeb57b191e01890882eed4bbd8309adc921c6e18a318f,oracle_support,learned,0.3078418596769894,0.0002842491779104242,158.5606871446457,0.0019414765741785868,158.5606871446457,159.54809984966752,1.7870254575906954,valid
b1_s17014_h_both_fp64,1,17014,h_both,1083,f4e79e133206d3efe3baeb57b191e01890882eed4bbd8309adc921c6e18a318f,oracle_support,exact,0.028640440771259563,2.644546700947328e-05,159.54809984966752,0.00017950975786139547,158.5606871446457,159.54809984966752,1.7870254575906954,valid
b1_s17014_h_both_fp64,1,17014,h_both,1083,f4e79e133206d3efe3baeb57b191e01890882eed4bbd8309adc921c6e18a318f,median,learned,7.560801448123655,0.006981349444250836,158.5606871446457,0.047683959903796175,158.5606871446457,159.54809984966752,1.7870254575906954,valid
b1_s17014_h_both_fp64,1,17014,h_both,1083,f4e79e133206d3efe3baeb57b191e01890882eed4bbd8309adc921c6e18a318f,median,exact,8.162539046787375,0.007536970495648545,159.54809984966752,0.051160365146801744,158.5606871446457,159.54809984966752,1.7870254575906954,valid
b1_s17014_m2_hajek_fp64,1,17014,m2_hajek,1083,18ba5d5c63082a6e68082cd383b5f6b313903112828670217c517a2dc5c09358,selected,learned,0.024372043799106662,2.250419556704216e-05,175.12378790798792,0.00013917037822361414,175.12378790798792,175.26352906533506,1.0,valid
b1_s17014_m2_hajek_fp64,1,17014,m2_hajek,1083,18ba5d5c63082a6e68082cd383b5f6b313903112828670217c517a2dc5c09358,selected,exact,1.4858672090644165,0.0013719918827926284,175.26352906533506,0.00847790305825984,175.12378790798792,175.26352906533506,1.0,valid
b1_s17014_m2_hajek_fp64,1,17014,m2_hajek,1083,18ba5d5c63082a6e68082cd383b5f6b313903112828670217c517a2dc5c09358,oracle_support,learned,0.9647361707524208,0.0008907997883217182,175.12378790798792,0.005508881359163522,175.12378790798792,175.26352906533506,1.0,valid
b1_s17014_m2_hajek_fp64,1,17014,m2_hajek,1083,18ba5d5c63082a6e68082cd383b5f6b313903112828670217c517a2dc5c09358,oracle_support,exact,0.32664327543835003,0.0003016096726115882,175.26352906533506,0.0018637264534173755,175.12378790798792,175.26352906533506,1.0,valid
b1_s17014_m2_hajek_fp64,1,17014,m2_hajek,1083,18ba5d5c63082a6e68082cd383b5f6b313903112828670217c517a2dc5c09358,median,learned,12.843088973223526,0.011858807916180542,175.12378790798792,0.07333720408087241,175.12378790798792,175.26352906533506,1.0,valid
b1_s17014_m2_hajek_fp64,1,17014,m2_hajek,1083,18ba5d5c63082a6e68082cd383b5f6b313903112828670217c517a2dc5c09358,median,exact,9.243933765798015,0.008535488241734087,175.26352906533506,0.05274305393195663,175.12378790798792,175.26352906533506,1.0,valid
b1_s17015_h_both_fp64,1,17015,h_both,1111,5384867dc4a4f9ab0f5f12ad046daa6035838e40fa435e0bf302ca651ee20472,selected,learned,0.007460112376706025,6.714772616297052e-06,157.0735002421156,4.749440462717701e-05,157.0735002421156,157.5693274991724,1.8519647708119165,valid
b1_s17015_h_both_fp64,1,17015,h_both,1111,5384867dc4a4f9ab0f5f12ad046daa6035838e40fa435e0bf302ca651ee20472,selected,exact,0.25391267810572177,0.00022854426472162175,157.5693274991724,0.0016114346753625345,157.0735002421156,157.5693274991724,1.8519647708119165,valid
b1_s17015_h_both_fp64,1,17015,h_both,1111,5384867dc4a4f9ab0f5f12ad046daa6035838e40fa435e0bf302ca651ee20472,oracle_support,learned,0.27300631231983163,0.0002457302541132598,157.0735002421156,0.0017380800192203988,157.0735002421156,157.5693274991724,1.8519647708119165,valid
b1_s17015_h_both_fp64,1,17015,h_both,1111,5384867dc4a4f9ab0f5f12ad046daa6035838e40fa435e0bf302ca651ee20472,oracle_support,exact,0.0028325404536391815,2.5495413624115045e-06,157.5693274991724,1.7976471046714715e-05,157.0735002421156,157.5693274991724,1.8519647708119165,valid
b1_s17015_h_both_fp64,1,17015,h_both,1111,5384867dc4a4f9ab0f5f12ad046daa6035838e40fa435e0bf302ca651ee20472,median,learned,8.967203014830492,0.008071289842331675,157.0735002421156,0.057089216201385344,157.0735002421156,157.5693274991724,1.8519647708119165,valid
b1_s17015_h_both_fp64,1,17015,h_both,1111,5384867dc4a4f9ab0f5f12ad046daa6035838e40fa435e0bf302ca651ee20472,median,exact,8.274345434330142,0.007447655656462774,157.5693274991724,0.05251241193736517,157.0735002421156,157.5693274991724,1.8519647708119165,valid
b1_s17015_m2_hajek_fp64,1,17015,m2_hajek,1111,c80cfe830523a995d3fbba16f176663de8357eeb991e432e3ce6b30d9e4954c8,selected,learned,0.00668967300124088,6.021307831899982e-06,178.38532604158488,3.750125164264574e-05,178.38532604158488,179.4487140784816,1.0,valid
b1_s17015_m2_hajek_fp64,1,17015,m2_hajek,1111,c80cfe830523a995d3fbba16f176663de8357eeb991e432e3ce6b30d9e4954c8,selected,exact,0.16829517118211998,0.0001514808021441224,179.4487140784816,0.0009378455122755372,178.38532604158488,179.4487140784816,1.0,valid
b1_s17015_m2_hajek_fp64,1,17015,m2_hajek,1111,c80cfe830523a995d3fbba16f176663de8357eeb991e432e3ce6b30d9e4954c8,oracle_support,learned,0.19638354009948533,0.00017676286237577437,178.38532604158488,0.0011008951490421625,178.38532604158488,179.4487140784816,1.0,valid
b1_s17015_m2_hajek_fp64,1,17015,m2_hajek,1111,c80cfe830523a995d3fbba16f176663de8357eeb991e432e3ce6b30d9e4954c8,oracle_support,exact,0.005329650470451334,4.797165139920193e-06,179.4487140784816,2.9700131861186924e-05,178.38532604158488,179.4487140784816,1.0,valid
b1_s17015_m2_hajek_fp64,1,17015,m2_hajek,1111,c80cfe830523a995d3fbba16f176663de8357eeb991e432e3ce6b30d9e4954c8,median,learned,10.35308698385718,0.00931871015648711,178.38532604158488,0.05803777257689731,178.38532604158488,179.4487140784816,1.0,valid
b1_s17015_m2_hajek_fp64,1,17015,m2_hajek,1111,c80cfe830523a995d3fbba16f176663de8357eeb991e432e3ce6b30d9e4954c8,median,exact,9.289643424274615,0.008361515233370491,179.4487140784816,0.05176767898270815,178.38532604158488,179.4487140784816,1.0,valid
b1_s17016_h_both_fp64,1,17016,h_both,1088,7537e1cdd6cafe058f13151992f8a13e1ee4fc262573887682d9323175af6ff9,selected,learned,0.011919496474115714,1.0955419553415179e-05,157.1950361812059,7.58261632407754e-05,157.1950361812059,157.34374835214277,1.810952193333093,valid
b1_s17016_h_both_fp64,1,17016,h_both,1088,7537e1cdd6cafe058f13151992f8a13e1ee4fc262573887682d9323175af6ff9,selected,exact,0.12547333421788565,0.00011532475571496842,157.34374835214277,0.0007974472168863701,157.1950361812059,157.34374835214277,1.810952193333093,valid
b1_s17016_h_both_fp64,1,17016,h_both,1088,7537e1cdd6cafe058f13151992f8a13e1ee4fc262573887682d9323175af6ff9,oracle_support,learned,0.1877398557699782,0.00017255501449446527,157.1950361812059,0.0011943116037936587,157.1950361812059,157.34374835214277,1.810952193333093,valid
b1_s17016_h_both_fp64,1,17016,h_both,1088,7537e1cdd6cafe058f13151992f8a13e1ee4fc262573887682d9323175af6ff9,oracle_support,exact,0.0017172991305250463,1.5783999361443441e-06,157.34374835214277,1.091431435001567e-05,157.1950361812059,157.34374835214277,1.810952193333093,valid
b1_s17016_h_both_fp64,1,17016,h_both,1088,7537e1cdd6cafe058f13151992f8a13e1ee4fc262573887682d9323175af6ff9,median,learned,9.218798892421434,0.008473160746710878,157.1950361812059,0.058645610678154644,157.1950361812059,157.34374835214277,1.810952193333093,valid
b1_s17016_h_both_fp64,1,17016,h_both,1088,7537e1cdd6cafe058f13151992f8a13e1ee4fc262573887682d9323175af6ff9,median,exact,8.308342893334796,0.007636344571079776,157.34374835214277,0.05280376869337275,157.1950361812059,157.34374835214277,1.810952193333093,valid
b1_s17016_m2_hajek_fp64,1,17016,m2_hajek,1088,a1c4a94ee28bf0839ac0d034bca634bda6067d51a19cc247655d2480fb766ea9,selected,learned,0.014695923978151611,1.3507283068154055e-05,176.08678036924613,8.345841719256218e-05,176.08678036924613,174.33406702933982,1.0,valid
b1_s17016_m2_hajek_fp64,1,17016,m2_hajek,1088,a1c4a94ee28bf0839ac0d034bca634bda6067d51a19cc247655d2480fb766ea9,selected,exact,0.1303404387865812,0.00011979819741413713,174.33406702933982,0.0007476475539611277,176.08678036924613,174.33406702933982,1.0,valid
b1_s17016_m2_hajek_fp64,1,17016,m2_hajek,1088,a1c4a94ee28bf0839ac0d034bca634bda6067d51a19cc247655d2480fb766ea9,oracle_support,learned,0.17545418955246594,0.0001612630418680753,176.08678036924613,0.0009964075053479104,176.08678036924613,174.33406702933982,1.0,valid
b1_s17016_m2_hajek_fp64,1,17016,m2_hajek,1088,a1c4a94ee28bf0839ac0d034bca634bda6067d51a19cc247655d2480fb766ea9,oracle_support,exact,0.0023737351920518103,2.1817419044593843e-06,174.33406702933982,1.3616014543229344e-05,176.08678036924613,174.33406702933982,1.0,valid
b1_s17016_m2_hajek_fp64,1,17016,m2_hajek,1088,a1c4a94ee28bf0839ac0d034bca634bda6067d51a19cc247655d2480fb766ea9,median,learned,10.303606052320786,0.009470226151030135,176.08678036924613,0.05851436451228527,176.08678036924613,174.33406702933982,1.0,valid
b1_s17016_m2_hajek_fp64,1,17016,m2_hajek,1088,a1c4a94ee28bf0839ac0d034bca634bda6067d51a19cc247655d2480fb766ea9,median,exact,9.27697675557081,0.008526633047399642,174.33406702933982,0.05321379185176428,176.08678036924613,174.33406702933982,1.0,valid
b1_s17017_h_both_fp64,1,17017,h_both,1081,ecd957cc5d3a7489438752aa222bb12e8b182ac0aec6498bc13f2895aec0b0b6,selected,learned,0.008368530795831107,7.741471596513511e-06,167.29496375364312,5.002261041255564e-05,167.29496375364312,162.33740911126623,1.779012751478851,valid
b1_s17017_h_both_fp64,1,17017,h_both,1081,ecd957cc5d3a7489438752aa222bb12e8b182ac0aec6498bc13f2895aec0b0b6,selected,exact,0.18923860577896778,0.00017505883975852708,162.33740911126623,0.0011657116299624041,167.29496375364312,162.33740911126623,1.779012751478851,valid
b1_s17017_h_both_fp64,1,17017,h_both,1081,ecd957cc5d3a7489438752aa222bb12e8b182ac0aec6498bc13f2895aec0b0b6,oracle_support,learned,0.17411037537672466,0.00016106417703674807,167.29496375364312,0.0010407388929718044,167.29496375364312,162.33740911126623,1.779012751478851,valid
b1_s17017_h_both_fp64,1,17017,h_both,1081,ecd957cc5d3a7489438752aa222bb12e8b182ac0aec6498bc13f2895aec0b0b6,oracle_support,exact,0.028929046039463092,2.676137468960508e-05,162.33740911126623,0.00017820320157774044,167.29496375364312,162.33740911126623,1.779012751478851,valid
b1_s17017_h_both_fp64,1,17017,h_both,1081,ecd957cc5d3a7489438752aa222bb12e8b182ac0aec6498bc13f2895aec0b0b6,median,learned,8.528497532969032,0.007889451926890872,167.29496375364312,0.05097880618527174,167.29496375364312,162.33740911126623,1.779012751478851,valid
b1_s17017_h_both_fp64,1,17017,h_both,1081,ecd957cc5d3a7489438752aa222bb12e8b182ac0aec6498bc13f2895aec0b0b6,median,exact,8.29098649091694,0.007669737734428251,162.33740911126623,0.05107255645083191,167.29496375364312,162.33740911126623,1.779012751478851,valid
b1_s17017_m2_hajek_fp64,1,17017,m2_hajek,1081,8fd23c3c8b9e181e0a9b55c2bf573f4b9a4a37cc9f2b4d6c471c9439a156505f,selected,learned,0.010263000738984032,9.493987732640177e-06,179.44928185491594,5.719165121698079e-05,179.44928185491594,177.87070223628794,1.0,valid
b1_s17017_m2_hajek_fp64,1,17017,m2_hajek,1081,8fd23c3c8b9e181e0a9b55c2bf573f4b9a4a37cc9f2b4d6c471c9439a156505f,selected,exact,0.29565944941934036,0.00027350550362566174,177.87070223628794,0.0016622155627776117,179.44928185491594,177.87070223628794,1.0,valid
b1_s17017_m2_hajek_fp64,1,17017,m2_hajek,1081,8fd23c3c8b9e181e0a9b55c2bf573f4b9a4a37cc9f2b4d6c471c9439a156505f,oracle_support,learned,0.2361637099701988,0.00021846781680869454,179.44928185491594,0.0013160471166506883,179.44928185491594,177.87070223628794,1.0,valid
b1_s17017_m2_hajek_fp64,1,17017,m2_hajek,1081,8fd23c3c8b9e181e0a9b55c2bf573f4b9a4a37cc9f2b4d6c471c9439a156505f,oracle_support,exact,0.05103569538568536,4.7211559098691354e-05,177.87070223628794,0.0002869258104006822,179.44928185491594,177.87070223628794,1.0,valid
b1_s17017_m2_hajek_fp64,1,17017,m2_hajek,1081,8fd23c3c8b9e181e0a9b55c2bf573f4b9a4a37cc9f2b4d6c471c9439a156505f,median,learned,10.598448774461726,0.009804300438910014,179.44928185491594,0.05906097068156858,179.44928185491594,177.87070223628794,1.0,valid
b1_s17017_m2_hajek_fp64,1,17017,m2_hajek,1081,8fd23c3c8b9e181e0a9b55c2bf573f4b9a4a37cc9f2b4d6c471c9439a156505f,median,exact,9.13762727935267,0.008452939203841508,177.87070223628794,0.051372301140488075,179.44928185491594,177.87070223628794,1.0,valid
b1_s17018_h_both_fp64,1,17018,h_both,1101,83fac5a6e6ee3932e212a2c461bdcb415cda7dac65296789e3681d945886d291,selected,learned,0.013046773111992632,1.1849930165297577e-05,159.76575398403028,8.166188802449334e-05,159.76575398403028,161.05532797937875,1.805764717162536,valid
b1_s17018_h_both_fp64,1,17018,h_both,1101,83fac5a6e6ee3932e212a2c461bdcb415cda7dac65296789e3681d945886d291,selected,exact,0.14621327762326447,0.00013280043380859625,161.05532797937875,0.0009078450210724191,159.76575398403028,161.05532797937875,1.805764717162536,valid
b1_s17018_h_both_fp64,1,17018,h_both,1101,83fac5a6e6ee3932e212a2c461bdcb415cda7dac65296789e3681d945886d291,oracle_support,learned,0.19068632410719222,0.00017319375486575132,159.76575398403028,0.0011935369085808757,159.76575398403028,161.05532797937875,1.805764717162536,valid
b1_s17018_h_both_fp64,1,17018,h_both,1101,83fac5a6e6ee3932e212a2c461bdcb415cda7dac65296789e3681d945886d291,oracle_support,exact,0.014877951941204795,1.351312619546303e-05,161.05532797937875,9.23778935342626e-05,159.76575398403028,161.05532797937875,1.805764717162536,valid
b1_s17018_h_both_fp64,1,17018,h_both,1101,83fac5a6e6ee3932e212a2c461bdcb415cda7dac65296789e3681d945886d291,median,learned,8.175966513940681,0.007425945970881636,159.76575398403028,0.0511747124152647,159.76575398403028,161.05532797937875,1.805764717162536,valid
b1_s17018_h_both_fp64,1,17018,h_both,1101,83fac5a6e6ee3932e212a2c461bdcb415cda7dac65296789e3681d945886d291,median,exact,8.158363037208145,0.0074099573453298324,161.05532797937875,0.05065565442363216,159.76575398403028,161.05532797937875,1.805764717162536,valid
b1_s17018_m2_hajek_fp64,1,17018,m2_hajek,1101,e0159073945fa70d17aa8adbf01701a25457b847515ebac8d76244c53c6033ed,selected,learned,0.017151001532913598,1.5577658068041415e-05,178.31917344194872,9.618147730197424e-05,178.31917344194872,180.06368144733557,1.0,valid
b1_s17018_m2_hajek_fp64,1,17018,m2_hajek,1101,e0159073945fa70d17aa8adbf01701a25457b847515ebac8d76244c53c6033ed,selected,exact,0.8166888235681408,0.0007417700486540788,180.06368144733557,0.004535555515713496,178.31917344194872,180.06368144733557,1.0,valid
b1_s17018_m2_hajek_fp64,1,17018,m2_hajek,1101,e0159073945fa70d17aa8adbf01701a25457b847515ebac8d76244c53c6033ed,oracle_support,learned,1.183953752124698,0.0010753440073793805,178.31917344194872,0.006639520188837857,178.31917344194872,180.06368144733557,1.0,valid
b1_s17018_m2_hajek_fp64,1,17018,m2_hajek,1101,e0159073945fa70d17aa8adbf01701a25457b847515ebac8d76244c53c6033ed,oracle_support,exact,0.871703791440182,0.000791738230190901,180.06368144733557,0.004841086133713949,178.31917344194872,180.06368144733557,1.0,valid
b1_s17018_m2_hajek_fp64,1,17018,m2_hajek,1101,e0159073945fa70d17aa8adbf01701a25457b847515ebac8d76244c53c6033ed,median,learned,10.327456998043825,0.00938006993464471,178.31917344194872,0.05791557239023373,178.31917344194872,180.06368144733557,1.0,valid
b1_s17018_m2_hajek_fp64,1,17018,m2_hajek,1101,e0159073945fa70d17aa8adbf01701a25457b847515ebac8d76244c53c6033ed,median,exact,9.075613648347813,0.008243064167436706,180.06368144733557,0.050402244224925605,178.31917344194872,180.06368144733557,1.0,valid
b1_s17019_h_both_fp64,1,17019,h_both,1096,565ce196179d7683115a95e8b1d7bab2ece7fd388cf0097b809a48339f6ae96a,selected,learned,0.006584689104204754,6.0079280147853595e-06,163.79889018377793,4.019983955212951e-05,163.79889018377793,163.41574187519404,1.776367016635569,valid
b1_s17019_h_both_fp64,1,17019,h_both,1096,565ce196179d7683115a95e8b1d7bab2ece7fd388cf0097b809a48339f6ae96a,selected,exact,0.05620400300095723,5.128102463590988e-05,163.41574187519404,0.00034393261234209654,163.79889018377793,163.41574187519404,1.776367016635569,valid
b1_s17019_h_both_fp64,1,17019,h_both,1096,565ce196179d7683115a95e8b1d7bab2ece7fd388cf0097b809a48339f6ae96a,oracle_support,learned,0.07877923082168219,7.187886023876112e-05,163.79889018377793,0.00048095094376582174,163.79889018377793,163.41574187519404,1.776367016635569,valid
b1_s17019_h_both_fp64,1,17019,h_both,1096,565ce196179d7683115a95e8b1d7bab2ece7fd388cf0097b809a48339f6ae96a,oracle_support,exact,0.00118268914117601,1.079095931729936e-06,163.41574187519404,7.2373024018657175e-06,163.79889018377793,163.41574187519404,1.776367016635569,valid
b1_s17019_h_both_fp64,1,17019,h_both,1096,565ce196179d7683115a95e8b1d7bab2ece7fd388cf0097b809a48339f6ae96a,median,learned,8.588258003891887,0.00783600182836851,163.79889018377793,0.052431722792847336,163.79889018377793,163.41574187519404,1.776367016635569,valid
b1_s17019_h_both_fp64,1,17019,h_both,1096,565ce196179d7683115a95e8b1d7bab2ece7fd388cf0097b809a48339f6ae96a,median,exact,8.325736517326371,0.007596474924567857,163.41574187519404,0.05094819153766109,163.79889018377793,163.41574187519404,1.776367016635569,valid
b1_s17019_m2_hajek_fp64,1,17019,m2_hajek,1096,3fdc393dd4e5a30f70fd5a3f90f69f039e3d7905e89d2a749df5aadec3e13fbd,selected,learned,0.007102591754484681,6.480466929274344e-06,180.0256559255978,3.9453219697863997e-05,180.0256559255978,179.05846751301868,1.0,valid
b1_s17019_m2_hajek_fp64,1,17019,m2_hajek,1096,3fdc393dd4e5a30f70fd5a3f90f69f039e3d7905e89d2a749df5aadec3e13fbd,selected,exact,0.06316493317760283,5.7632238300732506e-05,179.05846751301868,0.0003527614977102959,180.0256559255978,179.05846751301868,1.0,valid
b1_s17019_m2_hajek_fp64,1,17019,m2_hajek,1096,3fdc393dd4e5a30f70fd5a3f90f69f039e3d7905e89d2a749df5aadec3e13fbd,oracle_support,learned,0.11370495118485761,0.00010374539341684088,180.0256559255978,0.0006316041488655948,180.0256559255978,179.05846751301868,1.0,valid
b1_s17019_m2_hajek_fp64,1,17019,m2_hajek,1096,3fdc393dd4e5a30f70fd5a3f90f69f039e3d7905e89d2a749df5aadec3e13fbd,oracle_support,exact,0.0010961252743858325,1.0001143014469275e-06,179.05846751301868,6.121605359468059e-06,180.0256559255978,179.05846751301868,1.0,valid
b1_s17019_m2_hajek_fp64,1,17019,m2_hajek,1096,3fdc393dd4e5a30f70fd5a3f90f69f039e3d7905e89d2a749df5aadec3e13fbd,median,learned,9.717303874901667,0.008866153170530718,180.0256559255978,0.05397732798106121,180.0256559255978,179.05846751301868,1.0,valid
b1_s17019_m2_hajek_fp64,1,17019,m2_hajek,1096,3fdc393dd4e5a30f70fd5a3f90f69f039e3d7905e89d2a749df5aadec3e13fbd,median,exact,9.17659089870448,0.008372801914876351,179.05846751301868,0.05124913122601859,180.0256559255978,179.05846751301868,1.0,valid
b2_s17110_h_both_fp64,2,17110,h_both,1113,49e62075b04364935fb73a4e1142a29492c5785dd237901ab8bcfa2fdcb4bc4c,selected,learned,0.00980714573187202,8.81145169081044e-06,165.72604399680768,5.917685292759979e-05,165.72604399680768,166.12686077516724,1.8065785812272774,valid
b2_s17110_h_both_fp64,2,17110,h_both,1113,49e62075b04364935fb73a4e1142a29492c5785dd237901ab8bcfa2fdcb4bc4c,selected,exact,0.18804271859162588,0.00016895122964207177,166.12686077516724,0.0011319224219021337,165.72604399680768,166.12686077516724,1.8065785812272774,valid
b2_s17110_h_both_fp64,2,17110,h_both,1113,49e62075b04364935fb73a4e1142a29492c5785dd237901ab8bcfa2fdcb4bc4c,oracle_support,learned,0.16110946203955412,0.00014475243669322024,165.72604399680768,0.0009721432923521515,165.72604399680768,166.12686077516724,1.8065785812272774,valid
b2_s17110_h_both_fp64,2,17110,h_both,1113,49e62075b04364935fb73a4e1142a29492c5785dd237901ab8bcfa2fdcb4bc4c,oracle_support,exact,0.026685088244944092,2.397582052555624e-05,166.12686077516724,0.00016063078613794523,165.72604399680768,166.12686077516724,1.8065785812272774,valid
b2_s17110_h_both_fp64,2,17110,h_both,1113,49e62075b04364935fb73a4e1142a29492c5785dd237901ab8bcfa2fdcb4bc4c,median,learned,7.8034705047581925,0.0070112044067908285,165.72604399680768,0.04708656718378258,165.72604399680768,166.12686077516724,1.8065785812272774,valid
b2_s17110_h_both_fp64,2,17110,h_both,1113,49e62075b04364935fb73a4e1142a29492c5785dd237901ab8bcfa2fdcb4bc4c,median,exact,7.578439525131844,0.006809020238213697,166.12686077516724,0.04561838759710479,165.72604399680768,166.12686077516724,1.8065785812272774,valid
b2_s17110_m2_hajek_fp64,2,17110,m2_hajek,1113,e11baded9132b488d849973a3ea27c6af472167aa448885d98a1368f6d56c6e1,selected,learned,0.006330368168557508,5.687662325747985e-06,181.12828699636304,3.494963858784033e-05,181.12828699636304,182.88472509556712,1.0,valid
b2_s17110_m2_hajek_fp64,2,17110,m2_hajek,1113,e11baded9132b488d849973a3ea27c6af472167aa448885d98a1368f6d56c6e1,selected,exact,0.21777527518297748,0.00019566511696583782,182.88472509556712,0.0011907789186285415,181.12828699636304,182.88472509556712,1.0,valid
b2_s17110_m2_hajek_fp64,2,17110,m2_hajek,1113,e11baded9132b488d849973a3ea27c6af472167aa448885d98a1368f6d56c6e1,oracle_support,learned,0.20628003930242503,0.00018533696253587154,181.12828699636304,0.0011388615368872065,181.12828699636304,182.88472509556712,1.0,valid
b2_s17110_m2_hajek_fp64,2,17110,m2_hajek,1113,e11baded9132b488d849973a3ea27c6af472167aa448885d98a1368f6d56c6e1,oracle_support,exact,0.020904911515547353,1.8782490130770308e-05,182.88472509556712,0.0001143064928173931,181.12828699636304,182.88472509556712,1.0,valid
b2_s17110_m2_hajek_fp64,2,17110,m2_hajek,1113,e11baded9132b488d849973a3ea27c6af472167aa448885d98a1368f6d56c6e1,median,learned,9.136128991551363,0.008208561537781997,181.12828699636304,0.05044010045617453,181.12828699636304,182.88472509556712,1.0,valid
b2_s17110_m2_hajek_fp64,2,17110,m2_hajek,1113,e11baded9132b488d849973a3ea27c6af472167aa448885d98a1368f6d56c6e1,median,exact,8.553478111574165,0.00768506568874588,182.88472509556712,0.04676977865212369,181.12828699636304,182.88472509556712,1.0,valid
b2_s17111_h_both_fp64,2,17111,h_both,1130,22e99856dbd3ceeb91f62d1b6f8472b5156a033e26f64906e8bd12bc9a0afa35,selected,learned,0.004450311316759304,3.938328598902039e-06,155.72351971438482,2.85782862147073e-05,155.72351971438482,161.02840698622234,1.8234457178668761,valid
b2_s17111_h_both_fp64,2,17111,h_both,1130,22e99856dbd3ceeb91f62d1b6f8472b5156a033e26f64906e8bd12bc9a0afa35,selected,exact,0.13073448394620857,0.00011569423358071554,161.02840698622234,0.0008118721807723917,155.72351971438482,161.02840698622234,1.8234457178668761,valid
b2_s17111_h_both_fp64,2,17111,h_both,1130,22e99856dbd3ceeb91f62d1b6f8472b5156a033e26f64906e8bd12bc9a0afa35,oracle_support,learned,0.11189035055385234,9.901800933969233e-05,155.72351971438482,0.000718519275438112,155.72351971438482,161.02840698622234,1.8234457178668761,valid
b2_s17111_h_both_fp64,2,17111,h_both,1130,22e99856dbd3ceeb91f62d1b6f8472b5156a033e26f64906e8bd12bc9a0afa35,oracle_support,exact,0.026650112711675073,2.3584170541305375e-05,161.02840698622234,0.00016549944950989466,155.72351971438482,161.02840698622234,1.8234457178668761,valid
b2_s17111_h_both_fp64,2,17111,h_both,1130,22e99856dbd3ceeb91f62d1b6f8472b5156a033e26f64906e8bd12bc9a0afa35,median,learned,8.323431371065356,0.0073658684699693415,155.72351971438482,0.05345005935090283,155.72351971438482,161.02840698622234,1.8234457178668761,valid
b2_s17111_h_both_fp64,2,17111,h_both,1130,22e99856dbd3ceeb91f62d1b6f8472b5156a033e26f64906e8bd12bc9a0afa35,median,exact,8.198267262576058,0.007255103772191202,161.02840698622234,0.05091193172691267,155.72351971438482,161.02840698622234,1.8234457178668761,valid
b2_s17111_m2_hajek_fp64,2,17111,m2_hajek,1130,e04e32e9bbd1dfc24cb6db2faf9e5d7c5976290f9aa5fc5f1c944b5de62f0f3c,selected,learned,0.005636431801682582,4.987992744851843e-06,174.95910184197575,3.2215710656616456e-05,174.95910184197575,179.64130860983963,1.0,valid
b2_s17111_m2_hajek_fp64,2,17111,m2_hajek,1130,e04e32e9bbd1dfc24cb6db2faf9e5d7c5976290f9aa5fc5f1c944b5de62f0f3c,selected,exact,0.09382617856671836,8.303201643072421e-05,179.64130860983963,0.0005222973451529352,174.95910184197575,179.64130860983963,1.0,valid
b2_s17111_m2_hajek_fp64,2,17111,m2_hajek,1130,e04e32e9bbd1dfc24cb6db2faf9e5d7c5976290f9aa5fc5f1c944b5de62f0f3c,oracle_support,learned,0.09107644158508423,8.059862087175595e-05,174.95910184197575,0.0005205584655283901,174.95910184197575,179.64130860983963,1.0,valid
b2_s17111_m2_hajek_fp64,2,17111,m2_hajek,1130,e04e32e9bbd1dfc24cb6db2faf9e5d7c5976290f9aa5fc5f1c944b5de62f0f3c,oracle_support,exact,0.01088910172204829,9.636373205352468e-06,179.64130860983963,6.0615800487727314e-05,174.95910184197575,179.64130860983963,1.0,valid
b2_s17111_m2_hajek_fp64,2,17111,m2_hajek,1130,e04e32e9bbd1dfc24cb6db2faf9e5d7c5976290f9aa5fc5f1c944b5de62f0f3c,median,learned,9.220739752076431,0.00815994668325348,174.95910184197575,0.05270225815633568,174.95910184197575,179.64130860983963,1.0,valid
b2_s17111_m2_hajek_fp64,2,17111,m2_hajek,1130,e04e32e9bbd1dfc24cb6db2faf9e5d7c5976290f9aa5fc5f1c944b5de62f0f3c,median,exact,9.165345963395634,0.00811092563132357,179.64130860983963,0.05102025828202864,174.95910184197575,179.64130860983963,1.0,valid
b2_s17112_h_both_fp64,2,17112,h_both,1099,90f854654c173a8d2b800b8394471865843bdf19385307aec8aa5c93246762a9,selected,learned,0.014074773807648384,1.2806891544721005e-05,156.36741960399897,9.001091047798063e-05,156.36741960399897,155.88795717260865,1.8378347049038788,valid
b2_s17112_h_both_fp64,2,17112,h_both,1099,90f854654c173a8d2b800b8394471865843bdf19385307aec8aa5c93246762a9,selected,exact,0.10051321766536556,9.145879678377212e-05,155.88795717260865,0.0006447785928329999,156.36741960399897,155.88795717260865,1.8378347049038788,valid
b2_s17112_h_both_fp64,2,17112,h_both,1099,90f854654c173a8d2b800b8394471865843bdf19385307aec8aa5c93246762a9,oracle_support,learned,0.2943347987585176,0.00026782056301957925,156.36741960399897,0.0018823281697934358,156.36741960399897,155.88795717260865,1.8378347049038788,valid
b2_s17112_h_both_fp64,2,17112,h_both,1099,90f854654c173a8d2b800b8394471865843bdf19385307aec8aa5c93246762a9,oracle_support,exact,0.011147921104510227,1.0143695272529778e-05,155.88795717260865,7.151239458585354e-05,156.36741960399897,155.88795717260865,1.8378347049038788,valid
b2_s17112_h_both_fp64,2,17112,h_both,1099,90f854654c173a8d2b800b8394471865843bdf19385307aec8aa5c93246762a9,median,learned,9.334010329991754,0.008493185013641269,156.36741960399897,0.05969280783445917,156.36741960399897,155.88795717260865,1.8378347049038788,valid
b2_s17112_h_both_fp64,2,17112,h_both,1099,90f854654c173a8d2b800b8394471865843bdf19385307aec8aa5c93246762a9,median,exact,8.057319455197284,0.007331500869151305,155.88795717260865,0.05168660620958506,156.36741960399897,155.88795717260865,1.8378347049038788,valid
b2_s17112_m2_hajek_fp64,2,17112,m2_hajek,1099,114129fbfd95d4b3d77019b3814fe79264f40efaa9cfef3423ac93d3c060ac5b,selected,learned,0.013147598334186161,1.1963237792708063e-05,174.09591557710803,7.551928079761882e-05,174.09591557710803,175.75740216792767,1.0,valid
b2_s17112_m2_hajek_fp64,2,17112,m2_hajek,1099,114129fbfd95d4b3d77019b3814fe79264f40efaa9cfef3423ac93d3c060ac5b,selected,exact,0.11304327658136253,0.0001028601242778549,175.75740216792767,0.0006431778985522053,174.09591557710803,175.75740216792767,1.0,valid
b2_s17112_m2_hajek_fp64,2,17112,m2_hajek,1099,114129fbfd95d4b3d77019b3814fe79264f40efaa9cfef3423ac93d3c060ac5b,oracle_support,learned,0.17001438886305842,0.00015469917093999857,174.09591557710803,0.0009765558732350508,174.09591557710803,175.75740216792767,1.0,valid
b2_s17112_m2_hajek_fp64,2,17112,m2_hajek,1099,114129fbfd95d4b3d77019b3814fe79264f40efaa9cfef3423ac93d3c060ac5b,oracle_support,exact,0.006285458401458031,5.719252412609673e-06,175.75740216792767,3.576212622585637e-05,174.09591557710803,175.75740216792767,1.0,valid
b2_s17112_m2_hajek_fp64,2,17112,m2_hajek,1099,114129fbfd95d4b3d77019b3814fe79264f40efaa9cfef3423ac93d3c060ac5b,median,learned,9.176375503799202,0.00834975023093649,174.09591557710803,0.052708735143961113,174.09591557710803,175.75740216792767,1.0,valid
b2_s17112_m2_hajek_fp64,2,17112,m2_hajek,1099,114129fbfd95d4b3d77019b3814fe79264f40efaa9cfef3423ac93d3c060ac5b,median,exact,8.940686874395267,0.008135292879340552,175.75740216792767,0.050869475561847885,174.09591557710803,175.75740216792767,1.0,valid
b2_s17113_h_both_fp64,2,17113,h_both,1104,4526a8cb7b95856cea4db2b728f23cbefabde830a56695682973e9c691652e51,selected,learned,0.009076251574768738,8.221242368449944e-06,165.64165493767837,5.479449947649715e-05,165.64165493767837,167.3535995205359,1.8076048301738765,valid
b2_s17113_h_both_fp64,2,17113,h_both,1104,4526a8cb7b95856cea4db2b728f23cbefabde830a56695682973e9c691652e51,selected,exact,0.31455281812214764,0.00028492103090774245,167.3535995205359,0.001879570078106082,165.64165493767837,167.3535995205359,1.8076048301738765,valid
b2_s17113_h_both_fp64,2,17113,h_both,1104,4526a8cb7b95856cea4db2b728f23cbefabde830a56695682973e9c691652e51,oracle_support,learned,0.3812143298337303,0.00034530283499432094,165.64165493767837,0.0023014399969449703,165.64165493767837,167.3535995205359,1.8076048301738765,valid
b2_s17113_h_both_fp64,2,17113,h_both,1104,4526a8cb7b95856cea4db2b728f23cbefabde830a56695682973e9c691652e51,oracle_support,exact,0.04757290535781894,4.3091399780633095e-05,167.3535995205359,0.0002842658030309129,165.64165493767837,167.3535995205359,1.8076048301738765,valid
b2_s17113_h_both_fp64,2,17113,h_both,1104,4526a8cb7b95856cea4db2b728f23cbefabde830a56695682973e9c691652e51,median,learned,9.964358855296663,0.009025687368928137,165.64165493767837,0.06015611748775204,165.64165493767837,167.3535995205359,1.8076048301738765,valid
b2_s17113_h_both_fp64,2,17113,h_both,1104,4526a8cb7b95856cea4db2b728f23cbefabde830a56695682973e9c691652e51,median,exact,8.249443953969774,0.00747232242207407,167.3535995205359,0.049293495793363486,165.64165493767837,167.3535995205359,1.8076048301738765,valid
b2_s17113_m2_hajek_fp64,2,17113,m2_hajek,1104,d168bfc5c44ab5407ac13e56b3c056beb93b744eb71bdf98ec1728b819b1257d,selected,learned,0.01271448313098358,1.1516741966470634e-05,182.32914404582098,6.973368518522916e-05,182.32914404582098,185.37851753110732,1.0,valid
b2_s17113_m2_hajek_fp64,2,17113,m2_hajek,1104,d168bfc5c44ab5407ac13e56b3c056beb93b744eb71bdf98ec1728b819b1257d,selected,exact,0.18584895462074527,0.00016834144440284899,185.37851753110732,0.001002537710927368,182.32914404582098,185.37851753110732,1.0,valid
b2_s17113_m2_hajek_fp64,2,17113,m2_hajek,1104,d168bfc5c44ab5407ac13e56b3c056beb93b744eb71bdf98ec1728b819b1257d,oracle_support,learned,0.19229673527949942,0.00017418182543432918,182.32914404582098,0.0010546681183956719,182.32914404582098,185.37851753110732,1.0,valid
b2_s17113_m2_hajek_fp64,2,17113,m2_hajek,1104,d168bfc5c44ab5407ac13e56b3c056beb93b744eb71bdf98ec1728b819b1257d,oracle_support,exact,0.018530361197875128,1.6784747461843414e-05,185.37851753110732,9.995959318622587e-05,182.32914404582098,185.37851753110732,1.0,valid
b2_s17113_m2_hajek_fp64,2,17113,m2_hajek,1104,d168bfc5c44ab5407ac13e56b3c056beb93b744eb71bdf98ec1728b819b1257d,median,learned,9.931053326777956,0.008995519317733656,182.32914404582098,0.05446772307713018,182.32914404582098,185.37851753110732,1.0,valid
b2_s17113_m2_hajek_fp64,2,17113,m2_hajek,1104,d168bfc5c44ab5407ac13e56b3c056beb93b744eb71bdf98ec1728b819b1257d,median,exact,9.04556679239592,0.008193448181518044,185.37851753110732,0.04879511883505075,182.32914404582098,185.37851753110732,1.0,valid
b2_s17114_h_both_fp64,2,17114,h_both,1112,6c4b46b77b33257491a980db577ce127692440579e7a9f2ee7afe8ca6a80d7bc,selected,learned,0.0054808609078769496,4.928831751687904e-06,168.02967860561324,3.261840975570285e-05,168.02967860561324,167.28683022523066,1.7765142683216841,valid
b2_s17114_h_both_fp64,2,17114,h_both,1112,6c4b46b77b33257491a980db577ce127692440579e7a9f2ee7afe8ca6a80d7bc,selected,exact,0.12771613434508602,0.0001148526387995378,167.28683022523066,0.000763456000529942,168.02967860561324,167.28683022523066,1.7765142683216841,valid
b2_s17114_h_both_fp64,2,17114,h_both,1112,6c4b46b77b33257491a980db577ce127692440579e7a9f2ee7afe8ca6a80d7bc,oracle_support,learned,0.12485302887366176,0.00011227790366336489,168.02967860561324,0.0007430415264121732,168.02967860561324,167.28683022523066,1.7765142683216841,valid
b2_s17114_h_both_fp64,2,17114,h_both,1112,6c4b46b77b33257491a980db577ce127692440579e7a9f2ee7afe8ca6a80d7bc,oracle_support,exact,0.04160192506795304,3.7411803118662805e-05,167.28683022523066,0.00024868619371854486,168.02967860561324,167.28683022523066,1.7765142683216841,valid
b2_s17114_h_both_fp64,2,17114,h_both,1112,6c4b46b77b33257491a980db577ce127692440579e7a9f2ee7afe8ca6a80d7bc,median,learned,7.583377077731657,0.006819583702996094,168.02967860561324,0.04513117647228735,168.02967860561324,167.28683022523066,1.7765142683216841,valid
b2_s17114_h_both_fp64,2,17114,h_both,1112,6c4b46b77b33257491a980db577ce127692440579e7a9f2ee7afe8ca6a80d7bc,median,exact,8.043746179274045,0.007233584693591767,167.28683022523066,0.04808355904911435,168.02967860561324,167.28683022523066,1.7765142683216841,valid
b2_s17114_m2_hajek_fp64,2,17114,m2_hajek,1112,803601dab1faf4ec4563fd01e67a566a41784a7c171f7336c73f764ef0ac9d8d,selected,learned,0.006997430676144845,6.292653485741767e-06,183.55496604492419,3.812171812574255e-05,183.55496604492419,182.4469188328516,1.0,valid
b2_s17114_m2_hajek_fp64,2,17114,m2_hajek,1112,803601dab1faf4ec4563fd01e67a566a41784a7c171f7336c73f764ef0ac9d8d,selected,exact,0.1191488580472659,0.00010714825363962761,182.4469188328516,0.0006530604014004966,183.55496604492419,182.4469188328516,1.0,valid
b2_s17114_m2_hajek_fp64,2,17114,m2_hajek,1112,803601dab1faf4ec4563fd01e67a566a41784a7c171f7336c73f764ef0ac9d8d,oracle_support,learned,0.1166372905455419,0.00010488964977117077,183.55496604492419,0.0006354352217144345,183.55496604492419,182.4469188328516,1.0,valid
b2_s17114_m2_hajek_fp64,2,17114,m2_hajek,1112,803601dab1faf4ec4563fd01e67a566a41784a7c171f7336c73f764ef0ac9d8d,oracle_support,exact,0.018824844098243705,1.6928816635111247e-05,182.4469188328516,0.0001031798411212965,183.55496604492419,182.4469188328516,1.0,valid
b2_s17114_m2_hajek_fp64,2,17114,m2_hajek,1112,803601dab1faf4ec4563fd01e67a566a41784a7c171f7336c73f764ef0ac9d8d,median,learned,8.619197952132408,0.007751077295083101,183.55496604492419,0.046957040377882786,183.55496604492419,182.4469188328516,1.0,valid
b2_s17114_m2_hajek_fp64,2,17114,m2_hajek,1112,803601dab1faf4ec4563fd01e67a566a41784a7c171f7336c73f764ef0ac9d8d,median,exact,8.977294123289921,0.008073106225980144,182.4469188328516,0.04920496427519531,183.55496604492419,182.4469188328516,1.0,valid
b2_s17115_h_both_fp64,2,17115,h_both,1129,8810a7d48db3ad9e88bd19bc55e9329f74f22e04e82ae1c2fc6db1318548bd61,selected,learned,0.00638541329199924,5.655813367581258e-06,170.21754182152912,3.751325053615369e-05,170.21754182152912,170.70468075717756,1.808063387595788,valid
b2_s17115_h_both_fp64,2,17115,h_both,1129,8810a7d48db3ad9e88bd19bc55e9329f74f22e04e82ae1c2fc6db1318548bd61,selected,exact,0.08450624648903962,7.485052833395892e-05,170.70468075717756,0.0004950435226158051,170.21754182152912,170.70468075717756,1.808063387595788,valid
b2_s17115_h_both_fp64,2,17115,h_both,1129,8810a7d48db3ad9e88bd19bc55e9329f74f22e04e82ae1c2fc6db1318548bd61,oracle_support,learned,0.08848464005152193,7.837434902703448e-05,170.21754182152912,0.0005198326747327659,170.21754182152912,170.70468075717756,1.808063387595788,valid
b2_s17115_h_both_fp64,2,17115,h_both,1129,8810a7d48db3ad9e88bd19bc55e9329f74f22e04e82ae1c2fc6db1318548bd61,oracle_support,exact,0.0035649773974337435,3.157641627487815e-06,170.70468075717756,2.0883887785741622e-05,170.21754182152912,170.70468075717756,1.808063387595788,valid
b2_s17115_h_both_fp64,2,17115,h_both,1129,8810a7d48db3ad9e88bd19bc55e9329f74f22e04e82ae1c2fc6db1318548bd61,median,learned,8.217888381048185,0.007278909106331431,170.21754182152912,0.048278739624054344,170.21754182152912,170.70468075717756,1.808063387595788,valid
b2_s17115_h_both_fp64,2,17115,h_both,1129,8810a7d48db3ad9e88bd19bc55e9329f74f22e04e82ae1c2fc6db1318548bd61,median,exact,8.169764059501727,0.007236283489372655,170.70468075717756,0.04785905121795095,170.21754182152912,170.70468075717756,1.808063387595788,valid
b2_s17115_m2_hajek_fp64,2,17115,m2_hajek,1129,39d46f7a918ebce424c8ad7dda493141d3f5b617f70fd2efa9463b072525e3d8,selected,learned,0.014031296302679575,1.2428074670221058e-05,188.4214119167217,7.446763167702571e-05,188.4214119167217,188.7066217711037,1.0,valid
b2_s17115_m2_hajek_fp64,2,17115,m2_hajek,1129,39d46f7a918ebce424c8ad7dda493141d3f5b617f70fd2efa9463b072525e3d8,selected,exact,0.10318744501650713,9.13972055062065e-05,188.7066217711037,0.0005468141183814464,188.4214119167217,188.7066217711037,1.0,valid
b2_s17115_m2_hajek_fp64,2,17115,m2_hajek,1129,39d46f7a918ebce424c8ad7dda493141d3f5b617f70fd2efa9463b072525e3d8,oracle_support,learned,0.11480027226472524,0.0001016831463815104,188.4214119167217,0.0006092740262208869,188.4214119167217,188.7066217711037,1.0,valid
b2_s17115_m2_hajek_fp64,2,17115,m2_hajek,1129,39d46f7a918ebce424c8ad7dda493141d3f5b617f70fd2efa9463b072525e3d8,oracle_support,exact,0.0007629363535025436,6.757629349003929e-07,188.7066217711037,4.042976056388556e-06,188.4214119167217,188.7066217711037,1.0,valid
b2_s17115_m2_hajek_fp64,2,17115,m2_hajek,1129,39d46f7a918ebce424c8ad7dda493141d3f5b617f70fd2efa9463b072525e3d8,median,learned,9.263390296021386,0.008204951546520272,188.4214119167217,0.049163150842514707,188.4214119167217,188.7066217711037,1.0,valid
b2_s17115_m2_hajek_fp64,2,17115,m2_hajek,1129,39d46f7a918ebce424c8ad7dda493141d3f5b617f70fd2efa9463b072525e3d8,median,exact,9.07140947911472,0.008034906535974065,188.7066217711037,0.048071495287102896,188.4214119167217,188.7066217711037,1.0,valid
b2_s17116_h_both_fp64,2,17116,h_both,1145,f8a34675516858f8c7d50ae9463a9f24b3d278956bd88fcf728d1cf5b8dd674e,selected,learned,0.005487234080899002,4.792344175457643e-06,166.8587803596048,3.2885497958652334e-05,166.8587803596048,167.15405692615116,1.8139052262996036,valid
b2_s17116_h_both_fp64,2,17116,h_both,1145,f8a34675516858f8c7d50ae9463a9f24b3d278956bd88fcf728d1cf5b8dd674e,selected,exact,0.045773798797148144,3.997711685340449e-05,167.15405692615116,0.00027384198528529317,166.8587803596048,167.15405692615116,1.8139052262996036,valid
b2_s17116_h_both_fp64,2,17116,h_both,1145,f8a34675516858f8c7d50ae9463a9f24b3d278956bd88fcf728d1cf5b8dd674e,oracle_support,learned,0.030782502379579687,2.6884281554218066e-05,166.8587803596048,0.0001844823647472368,166.8587803596048,167.15405692615116,1.8139052262996036,valid
b2_s17116_h_both_fp64,2,17116,h_both,1145,f8a34675516858f8c7d50ae9463a9f24b3d278956bd88fcf728d1cf5b8dd674e,oracle_support,exact,0.01463891681655951,1.2785080189134943e-05,167.15405692615116,8.757739468463513e-05,166.8587803596048,167.15405692615116,1.8139052262996036,valid
b2_s17116_h_both_fp64,2,17116,h_both,1145,f8a34675516858f8c7d50ae9463a9f24b3d278956bd88fcf728d1cf5b8dd674e,median,learned,8.097565656297846,0.007072109743491569,166.8587803596048,0.04852945490100324,166.8587803596048,167.15405692615116,1.8139052262996036,valid
b2_s17116_h_both_fp64,2,17116,h_both,1145,f8a34675516858f8c7d50ae9463a9f24b3d278956bd88fcf728d1cf5b8dd674e,median,exact,8.45105357693365,0.007380832818282663,167.15405692615116,0.05055847122315035,166.8587803596048,167.15405692615116,1.8139052262996036,valid
b2_s17116_m2_hajek_fp64,2,17116,m2_hajek,1145,7c9bcd6bfa98cba7a86a1c8ae0d1131072df58a59e1b2691b4e36bfd86183d82,selected,learned,0.007999620601017844,6.986568210495933e-06,182.24059029943348,4.3895932228237034e-05,182.24059029943348,183.60230182551715,1.0,valid
b2_s17116_m2_hajek_fp64,2,17116,m2_hajek,1145,7c9bcd6bfa98cba7a86a1c8ae0d1131072df58a59e1b2691b4e36bfd86183d82,selected,exact,0.05615589819835388,4.904445257498155e-05,183.60230182551715,0.00030585617740087233,182.24059029943348,183.60230182551715,1.0,valid
b2_s17116_m2_hajek_fp64,2,17116,m2_hajek,1145,7c9bcd6bfa98cba7a86a1c8ae0d1131072df58a59e1b2691b4e36bfd86183d82,oracle_support,learned,0.04299674397250383,3.7551741460702034e-05,182.24059029943348,0.00023593395906947682,182.24059029943348,183.60230182551715,1.0,valid
b2_s17116_m2_hajek_fp64,2,17116,m2_hajek,1145,7c9bcd6bfa98cba7a86a1c8ae0d1131072df58a59e1b2691b4e36bfd86183d82,oracle_support,exact,0.012014138338628771,1.0492697238977092e-05,183.60230182551715,6.543566294744046e-05,182.24059029943348,183.60230182551715,1.0,valid
b2_s17116_m2_hajek_fp64,2,17116,m2_hajek,1145,7c9bcd6bfa98cba7a86a1c8ae0d1131072df58a59e1b2691b4e36bfd86183d82,median,learned,8.82642493511145,0.007708668065599521,182.24059029943348,0.048432815766284804,182.24059029943348,183.60230182551715,1.0,valid
b2_s17116_m2_hajek_fp64,2,17116,m2_hajek,1145,7c9bcd6bfa98cba7a86a1c8ae0d1131072df58a59e1b2691b4e36bfd86183d82,median,exact,9.368270316817751,0.008181895473203277,183.60230182551715,0.05102479774856365,182.24059029943348,183.60230182551715,1.0,valid
b2_s17117_h_both_fp64,2,17117,h_both,1112,d6ef048f0398aeb150496c21dcbee83e51c1eb5bd11520d8f8ab85a8e771a918,selected,learned,0.006310076223238001,5.674528977732016e-06,166.63091189802142,3.7868581233593594e-05,166.63091189802142,168.624593037572,1.785138569226635,valid
b2_s17117_h_both_fp64,2,17117,h_both,1112,d6ef048f0398aeb150496c21dcbee83e51c1eb5bd11520d8f8ab85a8e771a918,selected,exact,0.10958118005920062,9.8544226671943e-05,168.624593037572,0.0006498528956258732,166.63091189802142,168.624593037572,1.785138569226635,valid
b2_s17117_h_both_fp64,2,17117,h_both,1112,d6ef048f0398aeb150496c21dcbee83e51c1eb5bd11520d8f8ab85a8e771a918,oracle_support,learned,0.09550761300380127,8.588814119046877e-05,166.63091189802142,0.000573168639095321,166.63091189802142,168.624593037572,1.785138569226635,valid
b2_s17117_h_both_fp64,2,17117,h_both,1112,d6ef048f0398aeb150496c21dcbee83e51c1eb5bd11520d8f8ab85a8e771a918,oracle_support,exact,0.021330605614137254,1.9182199293288896e-05,168.624593037572,0.0001264975958126374,166.63091189802142,168.624593037572,1.785138569226635,valid
b2_s17117_h_both_fp64,2,17117,h_both,1112,d6ef048f0398aeb150496c21dcbee83e51c1eb5bd11520d8f8ab85a8e771a918,median,learned,8.329929958449437,0.007490944207238702,166.63091189802142,0.04999030410124249,166.63091189802142,168.624593037572,1.785138569226635,valid
b2_s17117_h_both_fp64,2,17117,h_both,1112,d6ef048f0398aeb150496c21dcbee83e51c1eb5bd11520d8f8ab85a8e771a918,median,exact,8.027145364447179,0.007218655903279837,168.624593037572,0.04760364558839063,166.63091189802142,168.624593037572,1.785138569226635,valid
b2_s17117_m2_hajek_fp64,2,17117,m2_hajek,1112,5db394bb3d8e3db82cca9fa2cdb2af83cc19d7a5d5b82dc3e2e58543912e8101,selected,learned,0.0053547653142642935,4.815436433690911e-06,183.75639461396145,2.914056583181051e-05,183.75639461396145,185.14247288239625,1.0,valid
b2_s17117_m2_hajek_fp64,2,17117,m2_hajek,1112,5db394bb3d8e3db82cca9fa2cdb2af83cc19d7a5d5b82dc3e2e58543912e8101,selected,exact,0.08012219377524231,7.205233253169273e-05,185.14247288239625,0.00043275966085932354,183.75639461396145,185.14247288239625,1.0,valid
b2_s17117_m2_hajek_fp64,2,17117,m2_hajek,1112,5db394bb3d8e3db82cca9fa2cdb2af83cc19d7a5d5b82dc3e2e58543912e8101,oracle_support,learned,0.06673160874659505,6.0010439520319286e-05,183.75639461396145,0.0003631525797335431,183.75639461396145,185.14247288239625,1.0,valid
b2_s17117_m2_hajek_fp64,2,17117,m2_hajek,1112,5db394bb3d8e3db82cca9fa2cdb2af83cc19d7a5d5b82dc3e2e58543912e8101,oracle_support,exact,0.01744262749333682,1.5685816091130234e-05,185.14247288239625,9.421191810707043e-05,183.75639461396145,185.14247288239625,1.0,valid
b2_s17117_m2_hajek_fp64,2,17117,m2_hajek,1112,5db394bb3d8e3db82cca9fa2cdb2af83cc19d7a5d5b82dc3e2e58543912e8101,median,learned,9.595724452514299,0.008629248608376168,183.75639461396145,0.05221981239168933,183.75639461396145,185.14247288239625,1.0,valid
b2_s17117_m2_hajek_fp64,2,17117,m2_hajek,1112,5db394bb3d8e3db82cca9fa2cdb2af83cc19d7a5d5b82dc3e2e58543912e8101,median,exact,8.946807351153419,0.008045690063986888,185.14247288239625,0.048323905432744715,183.75639461396145,185.14247288239625,1.0,valid
b2_s17118_h_both_fp64,2,17118,h_both,1083,9d054c7792f83c991e1879c57fd148968b88bd6784ddd5edce3409b1c7ce4ee6,selected,learned,0.008299127547162251,7.66309099460965e-06,152.27653542041188,5.4500370160442964e-05,152.27653542041188,151.7068877626292,1.8444132746452064,valid
b2_s17118_h_both_fp64,2,17118,h_both,1083,9d054c7792f83c991e1879c57fd148968b88bd6784ddd5edce3409b1c7ce4ee6,selected,exact,0.021978993933579875,2.0294546568402472e-05,151.7068877626292,0.00014487802273005355,152.27653542041188,151.7068877626292,1.8444132746452064,valid
b2_s17118_h_both_fp64,2,17118,h_both,1083,9d054c7792f83c991e1879c57fd148968b88bd6784ddd5edce3409b1c7ce4ee6,oracle_support,learned,0.027594689272698644,2.5479860824283144e-05,152.27653542041188,0.00018121432298491682,152.27653542041188,151.7068877626292,1.8444132746452064,valid
b2_s17118_h_both_fp64,2,17118,h_both,1083,9d054c7792f83c991e1879c57fd148968b88bd6784ddd5edce3409b1c7ce4ee6,oracle_support,exact,0.003803333706475126,3.5118501444830343e-06,151.7068877626292,2.507027704916126e-05,152.27653542041188,151.7068877626292,1.8444132746452064,valid
b2_s17118_h_both_fp64,2,17118,h_both,1083,9d054c7792f83c991e1879c57fd148968b88bd6784ddd5edce3409b1c7ce4ee6,median,learned,7.844909828002897,0.007243684051710893,152.27653542041188,0.05151752242290198,152.27653542041188,151.7068877626292,1.8444132746452064,valid
b2_s17118_h_both_fp64,2,17118,h_both,1083,9d054c7792f83c991e1879c57fd148968b88bd6784ddd5edce3409b1c7ce4ee6,median,exact,7.482783063923147,0.0069093103083316225,151.7068877626292,0.049323950772961686,152.27653542041188,151.7068877626292,1.8444132746452064,valid
b2_s17118_m2_hajek_fp64,2,17118,m2_hajek,1083,136d7e95bf55af9450b2eeafd8bc5e7dccdf6c213dc5bcc4aa8aeeb1904c2b3c,selected,learned,0.012537281641512115,1.157643734211645e-05,172.75847155543093,7.257115398528765e-05,172.75847155543093,173.01987233543014,1.0,valid
b2_s17118_m2_hajek_fp64,2,17118,m2_hajek,1083,136d7e95bf55af9450b2eeafd8bc5e7dccdf6c213dc5bcc4aa8aeeb1904c2b3c,selected,exact,0.038109875693539824,3.518917423226207e-05,173.01987233543014,0.00022026299741833687,172.75847155543093,173.01987233543014,1.0,valid
b2_s17118_m2_hajek_fp64,2,17118,m2_hajek,1083,136d7e95bf55af9450b2eeafd8bc5e7dccdf6c213dc5bcc4aa8aeeb1904c2b3c,oracle_support,learned,0.04448258695252359,4.107348749078817e-05,172.75847155543093,0.00025748425852593286,172.75847155543093,173.01987233543014,1.0,valid
b2_s17118_m2_hajek_fp64,2,17118,m2_hajek,1083,136d7e95bf55af9450b2eeafd8bc5e7dccdf6c213dc5bcc4aa8aeeb1904c2b3c,oracle_support,exact,0.0041213947301785596,3.805535300257211e-06,173.01987233543014,2.3820354705779084e-05,172.75847155543093,173.01987233543014,1.0,valid
b2_s17118_m2_hajek_fp64,2,17118,m2_hajek,1083,136d7e95bf55af9450b2eeafd8bc5e7dccdf6c213dc5bcc4aa8aeeb1904c2b3c,median,learned,8.888840801493592,0.008207609234989467,172.75847155543093,0.051452416321254246,172.75847155543093,173.01987233543014,1.0,valid
b2_s17118_m2_hajek_fp64,2,17118,m2_hajek,1083,136d7e95bf55af9450b2eeafd8bc5e7dccdf6c213dc5bcc4aa8aeeb1904c2b3c,median,exact,8.613058198642177,0.007952962325616045,173.01987233543014,0.04978074531198483,172.75847155543093,173.01987233543014,1.0,valid
b2_s17119_h_both_fp64,2,17119,h_both,1109,bd9fe4000e5ac5674de8b4a8a52b6ccf003ac5fab61dc1b9c29ff1d2755d2786,selected,learned,0.006350485284263303,5.7263167576765585e-06,165.21431785469272,3.843786281191806e-05,165.21431785469272,164.31829101035297,1.796668601349283,valid
b2_s17119_h_both_fp64,2,17119,h_both,1109,bd9fe4000e5ac5674de8b4a8a52b6ccf003ac5fab61dc1b9c29ff1d2755d2786,selected,exact,0.0830462371018863,7.488389278799485e-05,164.31829101035297,0.0005053986174713436,165.21431785469272,164.31829101035297,1.796668601349283,valid
b2_s17119_h_both_fp64,2,17119,h_both,1109,bd9fe4000e5ac5674de8b4a8a52b6ccf003ac5fab61dc1b9c29ff1d2755d2786,oracle_support,learned,0.061992535460311596,5.5899490947079886e-05,165.21431785469272,0.0003752249578927809,165.21431785469272,164.31829101035297,1.796668601349283,valid
b2_s17119_h_both_fp64,2,17119,h_both,1109,bd9fe4000e5ac5674de8b4a8a52b6ccf003ac5fab61dc1b9c29ff1d2755d2786,oracle_support,exact,0.02953283281196845,2.6630146809710053e-05,164.31829101035297,0.0001797294301832029,165.21431785469272,164.31829101035297,1.796668601349283,valid
b2_s17119_h_both_fp64,2,17119,h_both,1109,bd9fe4000e5ac5674de8b4a8a52b6ccf003ac5fab61dc1b9c29ff1d2755d2786,median,learned,7.707228978585083,0.006949710530734971,165.21431785469272,0.046649885304514895,165.21431785469272,164.31829101035297,1.796668601349283,valid
b2_s17119_h_both_fp64,2,17119,h_both,1109,bd9fe4000e5ac5674de8b4a8a52b6ccf003ac5fab61dc1b9c29ff1d2755d2786,median,exact,8.271893464143538,0.007458875982095165,164.31829101035297,0.050340673660136614,165.21431785469272,164.31829101035297,1.796668601349283,valid
b2_s17119_m2_hajek_fp64,2,17119,m2_hajek,1109,582023906fa80135ea1f9b0546e7ee79866ce556ba6e300f1879a840c0ba6a20,selected,learned,0.009958528777834975,8.979737401113593e-06,180.09755426726056,5.52951916440617e-05,180.09755426726056,179.0937023982759,1.0,valid
b2_s17119_m2_hajek_fp64,2,17119,m2_hajek,1109,582023906fa80135ea1f9b0546e7ee79866ce556ba6e300f1879a840c0ba6a20,selected,exact,0.07411668292499222,6.683199542379822e-05,179.0937023982759,0.0004138430437948539,180.09755426726056,179.0937023982759,1.0,valid
b2_s17119_m2_hajek_fp64,2,17119,m2_hajek,1109,582023906fa80135ea1f9b0546e7ee79866ce556ba6e300f1879a840c0ba6a20,oracle_support,learned,0.050216439429975085,4.528082906219575e-05,180.09755426726056,0.00027882910256213177,180.09755426726056,179.0937023982759,1.0,valid
b2_s17119_m2_hajek_fp64,2,17119,m2_hajek,1109,582023906fa80135ea1f9b0546e7ee79866ce556ba6e300f1879a840c0ba6a20,oracle_support,exact,0.033002098520257164,2.9758429684632247e-05,179.0937023982759,0.0001842728028865345,180.09755426726056,179.0937023982759,1.0,valid
b2_s17119_m2_hajek_fp64,2,17119,m2_hajek,1109,582023906fa80135ea1f9b0546e7ee79866ce556ba6e300f1879a840c0ba6a20,median,learned,8.418544328292679,0.007591113010182758,180.09755426726056,0.04674435676011322,180.09755426726056,179.0937023982759,1.0,valid
b2_s17119_m2_hajek_fp64,2,17119,m2_hajek,1109,582023906fa80135ea1f9b0546e7ee79866ce556ba6e300f1879a840c0ba6a20,median,exact,9.093989874375144,0.008200171212240887,179.0937023982759,0.05077783167468143,180.09755426726056,179.0937023982759,1.0,valid
b3_s17210_h_both_fp64,3,17210,h_both,1096,4b947075d384f4395bd4ec209bc748adca9c5793b82f8ff5e502cd03f4f76dc0,selected,learned,0.0037123026918324327,3.38713749254784e-06,276.8639639432806,1.3408399702725302e-05,276.8639639432806,281.77277228541465,1.8113642468524975,valid
b3_s17210_h_both_fp64,3,17210,h_both,1096,4b947075d384f4395bd4ec209bc748adca9c5793b82f8ff5e502cd03f4f76dc0,selected,exact,0.141447800372234,0.0001290582120184617,281.77277228541465,0.0005019924360504145,276.8639639432806,281.77277228541465,1.8113642468524975,valid
b3_s17210_h_both_fp64,3,17210,h_both,1096,4b947075d384f4395bd4ec209bc748adca9c5793b82f8ff5e502cd03f4f76dc0,oracle_support,learned,0.07489170451147245,6.833184718200041e-05,276.8639639432806,0.00027050000818024496,276.8639639432806,281.77277228541465,1.8113642468524975,valid
b3_s17210_h_both_fp64,3,17210,h_both,1096,4b947075d384f4395bd4ec209bc748adca9c5793b82f8ff5e502cd03f4f76dc0,oracle_support,exact,0.0633156440316567,5.7769748204066325e-05,281.77277228541465,0.00022470462109633042,276.8639639432806,281.77277228541465,1.8113642468524975,valid
b3_s17210_h_both_fp64,3,17210,h_both,1096,4b947075d384f4395bd4ec209bc748adca9c5793b82f8ff5e502cd03f4f76dc0,median,learned,21.461410866136553,0.019581579257423862,276.8639639432806,0.07751608609682847,276.8639639432806,281.77277228541465,1.8113642468524975,valid
b3_s17210_h_both_fp64,3,17210,h_both,1096,4b947075d384f4395bd4ec209bc748adca9c5793b82f8ff5e502cd03f4f76dc0,median,exact,24.156135666616287,0.022040269768810482,281.77277228541465,0.08572913369410987,276.8639639432806,281.77277228541465,1.8113642468524975,valid
b3_s17210_m2_hajek_fp64,3,17210,m2_hajek,1096,0b64de8ec7852e8d0f964bdd61f62bf46dc439e5fbdf222da700e1829652a266,selected,learned,0.004675327819892161,4.265810054646132e-06,249.45696158251738,1.874202183107092e-05,249.45696158251738,251.6113408192638,1.0,valid
b3_s17210_m2_hajek_fp64,3,17210,m2_hajek,1096,0b64de8ec7852e8d0f964bdd61f62bf46dc439e5fbdf222da700e1829652a266,selected,exact,0.14200625967039548,0.0001295677551737185,251.6113408192638,0.0005643873571358642,249.45696158251738,251.6113408192638,1.0,valid
b3_s17210_m2_hajek_fp64,3,17210,m2_hajek,1096,0b64de8ec7852e8d0f964bdd61f62bf46dc439e5fbdf222da700e1829652a266,oracle_support,learned,0.09141886398733276,8.341137225121602e-05,249.45696158251738,0.0003664714883376485,249.45696158251738,251.6113408192638,1.0,valid
b3_s17210_m2_hajek_fp64,3,17210,m2_hajek,1096,0b64de8ec7852e8d0f964bdd61f62bf46dc439e5fbdf222da700e1829652a266,oracle_support,exact,0.051618675545728486,4.709733170230701e-05,251.6113408192638,0.00020515242030686907,249.45696158251738,251.6113408192638,1.0,valid
b3_s17210_m2_hajek_fp64,3,17210,m2_hajek,1096,0b64de8ec7852e8d0f964bdd61f62bf46dc439e5fbdf222da700e1829652a266,median,learned,19.003834675110337,0.01733926521451673,249.45696158251738,0.07618081513762083,249.45696158251738,251.6113408192638,1.0,valid
b3_s17210_m2_hajek_fp64,3,17210,m2_hajek,1096,0b64de8ec7852e8d0f964bdd61f62bf46dc439e5fbdf222da700e1829652a266,median,exact,21.39070247265385,0.01951706429986665,251.6113408192638,0.08501485824527723,249.45696158251738,251.6113408192638,1.0,valid
b3_s17211_h_both_fp64,3,17211,h_both,1118,c7ada10e763b525d30ee9ec7a7e49705a0ab1c9055537e06ef1688d0699ded10,selected,learned,0.007437374161521848,6.652391915493603e-06,308.12200687754216,2.413775710761778e-05,308.12200687754216,305.60849960973326,1.8405855404932754,valid
b3_s17211_h_both_fp64,3,17211,h_both,1118,c7ada10e763b525d30ee9ec7a7e49705a0ab1c9055537e06ef1688d0699ded10,selected,exact,0.30559063007586024,0.0002733368784220575,305.60849960973326,0.0009999415280206674,308.12200687754216,305.60849960973326,1.8405855404932754,valid
b3_s17211_h_both_fp64,3,17211,h_both,1118,c7ada10e763b525d30ee9ec7a7e49705a0ab1c9055537e06ef1688d0699ded10,oracle_support,learned,0.387617109622892,0.0003467058225607263,308.12200687754216,0.0012579987828553376,308.12200687754216,305.60849960973326,1.8405855404932754,valid
b3_s17211_h_both_fp64,3,17211,h_both,1118,c7ada10e763b525d30ee9ec7a7e49705a0ab1c9055537e06ef1688d0699ded10,oracle_support,exact,0.0007870568867924052,7.039864819252282e-07,305.60849960973326,2.575376299407539e-06,308.12200687754216,305.60849960973326,1.8405855404932754,valid
b3_s17211_h_both_fp64,3,17211,h_both,1118,c7ada10e763b525d30ee9ec7a7e49705a0ab1c9055537e06ef1688d0699ded10,median,learned,25.13724136030269,0.022484115706889702,308.12200687754216,0.08158210319035425,308.12200687754216,305.60849960973326,1.8405855404932754,valid
b3_s17211_h_both_fp64,3,17211,h_both,1118,c7ada10e763b525d30ee9ec7a7e49705a0ab1c9055537e06ef1688d0699ded10,median,exact,25.2885992240955,0.022619498411534437,305.60849960973326,0.08274835044309771,308.12200687754216,305.60849960973326,1.8405855404932754,valid
b3_s17211_m2_hajek_fp64,3,17211,m2_hajek,1118,43e9cac578557bf0bac617121c639a4b7c150676c7102bda90b852bf5f3edc98,selected,learned,0.008173853004936601,7.311138644844903e-06,272.60266331843803,2.9984494301834456e-05,272.60266331843803,266.82338475721906,1.0,valid
b3_s17211_m2_hajek_fp64,3,17211,m2_hajek,1118,43e9cac578557bf0bac617121c639a4b7c150676c7102bda90b852bf5f3edc98,selected,exact,0.3311057035071828,0.00029615894768084334,266.82338475721906,0.0012409171100518563,272.60266331843803,266.82338475721906,1.0,valid
b3_s17211_m2_hajek_fp64,3,17211,m2_hajek,1118,43e9cac578557bf0bac617121c639a4b7c150676c7102bda90b852bf5f3edc98,oracle_support,learned,0.43537535547731804,0.00038942339488132205,272.60266331843803,0.0015971060230205408,272.60266331843803,266.82338475721906,1.0,valid
b3_s17211_m2_hajek_fp64,3,17211,m2_hajek,1118,43e9cac578557bf0bac617121c639a4b7c150676c7102bda90b852bf5f3edc98,oracle_support,exact,0.006943741199556313,6.210859749155915e-06,266.82338475721906,2.6023735535303174e-05,272.60266331843803,266.82338475721906,1.0,valid
b3_s17211_m2_hajek_fp64,3,17211,m2_hajek,1118,43e9cac578557bf0bac617121c639a4b7c150676c7102bda90b852bf5f3edc98,median,learned,21.925958654053716,0.019611769815790443,272.60266331843803,0.08043193117464567,272.60266331843803,266.82338475721906,1.0,valid
b3_s17211_m2_hajek_fp64,3,17211,m2_hajek,1118,43e9cac578557bf0bac617121c639a4b7c150676c7102bda90b852bf5f3edc98,median,exact,21.423344030012466,0.019162203962444065,266.82338475721906,0.08029035404638703,272.60266331843803,266.82338475721906,1.0,valid
b3_s17212_h_both_fp64,3,17212,h_both,1106,20eef6ccb6f5985195806c1c66871dc1729eacf57db5e4f531de057492b7734a,selected,learned,0.0039534728057230425,3.5745685404367474e-06,286.2732603544367,1.3810136513721973e-05,286.2732603544367,287.32788911729205,1.8322407783716614,valid
b3_s17212_h_both_fp64,3,17212,h_both,1106,20eef6ccb6f5985195806c1c66871dc1729eacf57db5e4f531de057492b7734a,selected,exact,0.1652972684845096,0.0001494550347961208,287.32788911729205,0.0005752914170369048,286.2732603544367,287.32788911729205,1.8322407783716614,valid
b3_s17212_h_both_fp64,3,17212,h_both,1106,20eef6ccb6f5985195806c1c66871dc1729eacf57db5e4f531de057492b7734a,oracle_support,learned,0.12342590294130185,0.0001115966572706165,286.2732603544367,0.0004311471591460812,286.2732603544367,287.32788911729205,1.8322407783716614,valid
b3_s17212_h_both_fp64,3,17212,h_both,1106,20eef6ccb6f5985195806c1c66871dc1729eacf57db5e4f531de057492b7734a,oracle_support,exact,0.024807450254503406,2.2429882689424416e-05,287.32788911729205,8.63384697208303e-05,286.2732603544367,287.32788911729205,1.8322407783716614,valid
b3_s17212_h_both_fp64,3,17212,h_both,1106,20eef6ccb6f5985195806c1c66871dc1729eacf57db5e4f531de057492b7734a,median,learned,23.496765765624012,0.02124481533962388,286.2732603544367,0.08207810165899715,286.2732603544367,287.32788911729205,1.8322407783716614,valid
b3_s17212_h_both_fp64,3,17212,h_both,1106,20eef6ccb6f5985195806c1c66871dc1729eacf57db5e4f531de057492b7734a,median,exact,24.52526036471508,0.02217473812361219,287.32788911729205,0.08535635172784588,286.2732603544367,287.32788911729205,1.8322407783716614,valid
b3_s17212_m2_hajek_fp64,3,17212,m2_hajek,1106,edc27ba7351816e46283b743ee26b4e5930d11eacb2db9f9de3d5974596e4c01,selected,learned,0.00554527597932986,5.013811916211446e-06,262.64980640244295,2.1112811980653654e-05,262.64980640244295,262.1005057927989,1.0,valid
b3_s17212_m2_hajek_fp64,3,17212,m2_hajek,1106,edc27ba7351816e46283b743ee26b4e5930d11eacb2db9f9de3d5974596e4c01,selected,exact,0.1258369863717694,0.00011377666037230507,262.1005057927989,0.0004801096662943819,262.64980640244295,262.1005057927989,1.0,valid
b3_s17212_m2_hajek_fp64,3,17212,m2_hajek,1106,edc27ba7351816e46283b743ee26b4e5930d11eacb2db9f9de3d5974596e4c01,oracle_support,learned,0.10479185045548742,9.47485085492653e-05,262.64980640244295,0.0003989793554042107,262.64980640244295,262.1005057927989,1.0,valid
b3_s17212_m2_hajek_fp64,3,17212,m2_hajek,1106,edc27ba7351816e46283b743ee26b4e5930d11eacb2db9f9de3d5974596e4c01,oracle_support,exact,0.017506921040088986,1.5829042531726026e-05,262.1005057927989,6.679468621067415e-05,262.64980640244295,262.1005057927989,1.0,valid
b3_s17212_m2_hajek_fp64,3,17212,m2_hajek,1106,edc27ba7351816e46283b743ee26b4e5930d11eacb2db9f9de3d5974596e4c01,median,learned,20.210890113544355,0.018273860862155836,262.64980640244295,0.07694995244952281,262.64980640244295,262.1005057927989,1.0,valid
b3_s17212_m2_hajek_fp64,3,17212,m2_hajek,1106,edc27ba7351816e46283b743ee26b4e5930d11eacb2db9f9de3d5974596e4c01,median,exact,21.138118770919537,0.019112223120180412,262.1005057927989,0.08064890491905452,262.64980640244295,262.1005057927989,1.0,valid
b3_s17213_h_both_fp64,3,17213,h_both,1139,4b66213fcd049794de8587208820c8a40db4e7bbeb1ee1173f790a27922e5a4e,selected,learned,0.005540130981512785,4.864030712478301e-06,310.664907084414,1.7833140645034034e-05,310.664907084414,313.7480211076978,1.8531772458201807,valid
b3_s17213_h_both_fp64,3,17213,h_both,1139,4b66213fcd049794de8587208820c8a40db4e7bbeb1ee1173f790a27922e5a4e,selected,exact,0.2056232582356673,0.00018052963848609946,313.7480211076978,0.0006553770682272594,310.664907084414,313.7480211076978,1.8531772458201807,valid
b3_s17213_h_both_fp64,3,17213,h_both,1139,4b66213fcd049794de8587208820c8a40db4e7bbeb1ee1173f790a27922e5a4e,oracle_support,learned,0.11960734024552835,0.00010501083428053411,310.664907084414,0.0003850043487951106,310.664907084414,313.7480211076978,1.8531772458201807,valid
b3_s17213_h_both_fp64,3,17213,h_both,1139,4b66213fcd049794de8587208820c8a40db4e7bbeb1ee1173f790a27922e5a4e,oracle_support,exact,0.08527371941481014,7.486718122459188e-05,313.7480211076978,0.000271790461382827,310.664907084414,313.7480211076978,1.8531772458201807,valid
b3_s17213_h_both_fp64,3,17213,h_both,1139,4b66213fcd049794de8587208820c8a40db4e7bbeb1ee1173f790a27922e5a4e,median,learned,22.409586070934342,0.01967479022909073,310.664907084414,0.07213426930401637,310.664907084414,313.7480211076978,1.8531772458201807,valid
b3_s17213_h_both_fp64,3,17213,h_both,1139,4b66213fcd049794de8587208820c8a40db4e7bbeb1ee1173f790a27922e5a4e,median,exact,25.13799696172551,0.02207023438255093,313.7480211076978,0.08012161119925147,310.664907084414,313.7480211076978,1.8531772458201807,valid
b3_s17213_m2_hajek_fp64,3,17213,m2_hajek,1139,ea7eb77cafd00d59f30faa2f9f4e2b9415ef40e44b90319ffd5501d2b469b20a,selected,learned,0.006749700606449241,5.925988240956313e-06,278.8862850027064,2.4202339696926075e-05,278.8862850027064,278.28588058315256,1.0,valid
b3_s17213_m2_hajek_fp64,3,17213,m2_hajek,1139,ea7eb77cafd00d59f30faa2f9f4e2b9415ef40e44b90319ffd5501d2b469b20a,selected,exact,0.1717016021962438,0.00015074767532593838,278.28588058315256,0.0006169971751223609,278.8862850027064,278.28588058315256,1.0,valid
b3_s17213_m2_hajek_fp64,3,17213,m2_hajek,1139,ea7eb77cafd00d59f30faa2f9f4e2b9415ef40e44b90319ffd5501d2b469b20a,oracle_support,learned,0.09840134645331364,8.639275369035439e-05,278.8862850027064,0.00035283680749076174,278.8862850027064,278.28588058315256,1.0,valid
b3_s17213_m2_hajek_fp64,3,17213,m2_hajek,1139,ea7eb77cafd00d59f30faa2f9f4e2b9415ef40e44b90319ffd5501d2b469b20a,oracle_support,exact,0.06365767380480859,5.5889090258831076e-05,278.28588058315256,0.00022874920449220387,278.8862850027064,278.28588058315256,1.0,valid
b3_s17213_m2_hajek_fp64,3,17213,m2_hajek,1139,ea7eb77cafd00d59f30faa2f9f4e2b9415ef40e44b90319ffd5501d2b469b20a,median,learned,19.417438437499015,0.017047794940736626,278.8862850027064,0.06962493131317153,278.8862850027064,278.28588058315256,1.0,valid
b3_s17213_m2_hajek_fp64,3,17213,m2_hajek,1139,ea7eb77cafd00d59f30faa2f9f4e2b9415ef40e44b90319ffd5501d2b469b20a,median,exact,21.743680348915213,0.019090149560066032,278.28588058315256,0.07813432827907395,278.8862850027064,278.28588058315256,1.0,valid
b3_s17214_h_both_fp64,3,17214,h_both,1103,78d9ac256c3e578e4739b93f0cd83926482f034f699b6d1333babe46742eeeb1,selected,learned,0.0053971043988755235,4.893113688917066e-06,295.0327332540915,1.8293239327540535e-05,295.0327332540915,293.9519218782776,1.8047754502216578,valid
b3_s17214_h_both_fp64,3,17214,h_both,1103,78d9ac256c3e578e4739b93f0cd83926482f034f699b6d1333babe46742eeeb1,selected,exact,0.1866624545539347,0.0001692315997769127,293.9519218782776,0.0006350101518684055,295.0327332540915,293.9519218782776,1.8047754502216578,valid
b3_s17214_h_both_fp64,3,17214,h_both,1103,78d9ac256c3e578e4739b93f0cd83926482f034f699b6d1333babe46742eeeb1,oracle_support,learned,0.15579274323645256,0.00014124455415816188,295.0327332540915,0.0005280524012306083,295.0327332540915,293.9519218782776,1.8047754502216578,valid
b3_s17214_h_both_fp64,3,17214,h_both,1103,78d9ac256c3e578e4739b93f0cd83926482f034f699b6d1333babe46742eeeb1,oracle_support,exact,0.034082807124255786,3.090009712081214e-05,293.9519218782776,0.00011594687630029893,295.0327332540915,293.9519218782776,1.8047754502216578,valid
b3_s17214_h_both_fp64,3,17214,h_both,1103,78d9ac256c3e578e4739b93f0cd83926482f034f699b6d1333babe46742eeeb1,median,learned,22.998795547366637,0.020851129236053163,295.0327332540915,0.07795336908450544,295.0327332540915,293.9519218782776,1.8047754502216578,valid
b3_s17214_h_both_fp64,3,17214,h_both,1103,78d9ac256c3e578e4739b93f0cd83926482f034f699b6d1333babe46742eeeb1,median,exact,24.305360994701022,0.022035685398640998,293.9519218782776,0.08268481743339517,295.0327332540915,293.9519218782776,1.8047754502216578,valid
b3_s17214_m2_hajek_fp64,3,17214,m2_hajek,1103,abbcb5fe0a332a7e4b7945a87f50b27b10308487efe9f6b3910b26a0a7908526,selected,learned,0.005817514256583011,5.274264965170455e-06,258.13113789441496,2.2537049594390997e-05,258.13113789441496,258.80788419105534,1.0,valid
b3_s17214_m2_hajek_fp64,3,17214,m2_hajek,1103,abbcb5fe0a332a7e4b7945a87f50b27b10308487efe9f6b3910b26a0a7908526,selected,exact,0.11230733503661565,0.00010181988670590721,258.80788419105534,0.0004339409341707261,258.13113789441496,258.80788419105534,1.0,valid
b3_s17214_m2_hajek_fp64,3,17214,m2_hajek,1103,abbcb5fe0a332a7e4b7945a87f50b27b10308487efe9f6b3910b26a0a7908526,oracle_support,learned,0.10045457508762738,9.107395746838385e-05,258.13113789441496,0.0003891610129139746,258.13113789441496,258.80788419105534,1.0,valid
b3_s17214_m2_hajek_fp64,3,17214,m2_hajek,1103,abbcb5fe0a332a7e4b7945a87f50b27b10308487efe9f6b3910b26a0a7908526,oracle_support,exact,0.02418078769747961,2.192274496598333e-05,258.80788419105534,9.343141833974825e-05,258.13113789441496,258.80788419105534,1.0,valid
b3_s17214_m2_hajek_fp64,3,17214,m2_hajek,1103,abbcb5fe0a332a7e4b7945a87f50b27b10308487efe9f6b3910b26a0a7908526,median,learned,19.243382764742417,0.01744640323186076,258.13113789441496,0.07454886272811327,258.13113789441496,258.80788419105534,1.0,valid
b3_s17214_m2_hajek_fp64,3,17214,m2_hajek,1103,abbcb5fe0a332a7e4b7945a87f50b27b10308487efe9f6b3910b26a0a7908526,median,exact,21.088816169596836,0.01911950695339695,258.80788419105534,0.08148444254514595,258.13113789441496,258.80788419105534,1.0,valid
b3_s17215_h_both_fp64,3,17215,h_both,1119,19ff2d94b4113e4ac84f1738cd1692a6c67b567edf9f57b83944f517191bde33,selected,learned,0.006668556669956474,5.959389338656366e-06,271.62022605943963,2.4551031293586987e-05,271.62022605943963,269.81230240259555,1.838816167933499,valid
b3_s17215_h_both_fp64,3,17215,h_both,1119,19ff2d94b4113e4ac84f1738cd1692a6c67b567edf9f57b83944f517191bde33,selected,exact,0.09476462727309831,8.468688764351949e-05,269.81230240259555,0.0003512242637909705,271.62022605943963,269.81230240259555,1.838816167933499,valid
b3_s17215_h_both_fp64,3,17215,h_both,1119,19ff2d94b4113e4ac84f1738cd1692a6c67b567edf9f57b83944f517191bde33,oracle_support,learned,0.07503224225072662,6.705294213648491e-05,271.62022605943963,0.0002762395250871599,271.62022605943963,269.81230240259555,1.838816167933499,valid
b3_s17215_h_both_fp64,3,17215,h_both,1119,19ff2d94b4113e4ac84f1738cd1692a6c67b567edf9f57b83944f517191bde33,oracle_support,exact,0.028298615713037125,2.5289200815940236e-05,269.81230240259555,0.00010488259972227603,271.62022605943963,269.81230240259555,1.838816167933499,valid
b3_s17215_h_both_fp64,3,17215,h_both,1119,19ff2d94b4113e4ac84f1738cd1692a6c67b567edf9f57b83944f517191bde33,median,learned,25.997716112221386,0.023232990270081667,271.62022605943963,0.09571347645713325,271.62022605943963,269.81230240259555,1.838816167933499,valid
b3_s17215_h_both_fp64,3,17215,h_both,1119,19ff2d94b4113e4ac84f1738cd1692a6c67b567edf9f57b83944f517191bde33,median,exact,26.679883018034552,0.023842612169825337,269.81230240259555,0.09888312275036536,271.62022605943963,269.81230240259555,1.838816167933499,valid
b3_s17215_m2_hajek_fp64,3,17215,m2_hajek,1119,6da789149b34d7f3f473f303a8c21d0b436df50fe7fa5734fc74c4d61ac5b028,selected,learned,0.008235957004865038,7.360104561988416e-06,260.54835174246523,3.161009060232219e-05,260.54835174246523,256.97253084397437,1.0,valid
b3_s17215_m2_hajek_fp64,3,17215,m2_hajek,1119,6da789149b34d7f3f473f303a8c21d0b436df50fe7fa5734fc74c4d61ac5b028,selected,exact,0.17219784262775556,0.00015388547151720783,256.97253084397437,0.0006701021391749793,260.54835174246523,256.97253084397437,1.0,valid
b3_s17215_m2_hajek_fp64,3,17215,m2_hajek,1119,6da789149b34d7f3f473f303a8c21d0b436df50fe7fa5734fc74c4d61ac5b028,oracle_support,learned,0.16944535832203578,0.0001514257000196924,260.54835174246523,0.000650341317413212,260.54835174246523,256.97253084397437,1.0,valid
b3_s17215_m2_hajek_fp64,3,17215,m2_hajek,1119,6da789149b34d7f3f473f303a8c21d0b436df50fe7fa5734fc74c4d61ac5b028,oracle_support,exact,0.03223125620196718,2.8803624845368347e-05,256.97253084397437,0.00012542685436497874,260.54835174246523,256.97253084397437,1.0,valid
b3_s17215_m2_hajek_fp64,3,17215,m2_hajek,1119,6da789149b34d7f3f473f303a8c21d0b436df50fe7fa5734fc74c4d61ac5b028,median,learned,21.182497244092314,0.018929845615810827,260.54835174246523,0.08129967855267727,260.54835174246523,256.97253084397437,1.0,valid
b3_s17215_m2_hajek_fp64,3,17215,m2_hajek,1119,6da789149b34d7f3f473f303a8c21d0b436df50fe7fa5734fc74c4d61ac5b028,median,exact,22.57906399403164,0.020177894543370545,256.97253084397437,0.0878656715559257,260.54835174246523,256.97253084397437,1.0,valid
b3_s17216_h_both_fp64,3,17216,h_both,1123,785c85d48652991d05a6f0c08422300000ecf1a3bc254a19ecae90c0c23e7c1b,selected,learned,0.0036385488062452495,3.2400256511533836e-06,314.25901318333786,1.1578184407148666e-05,314.25901318333786,312.8640066852779,1.8664965180676025,valid
b3_s17216_h_both_fp64,3,17216,h_both,1123,785c85d48652991d05a6f0c08422300000ecf1a3bc254a19ecae90c0c23e7c1b,selected,exact,0.0748157403071471,6.662131817199207e-05,312.8640066852779,0.00023913182311958043,314.25901318333786,312.8640066852779,1.8664965180676025,valid
b3_s17216_h_both_fp64,3,17216,h_both,1123,785c85d48652991d05a6f0c08422300000ecf1a3bc254a19ecae90c0c23e7c1b,oracle_support,learned,0.04052635548836446,3.6087582803530244e-05,314.25901318333786,0.00012895845079460456,314.25901318333786,312.8640066852779,1.8664965180676025,valid
b3_s17216_h_both_fp64,3,17216,h_both,1123,785c85d48652991d05a6f0c08422300000ecf1a3bc254a19ecae90c0c23e7c1b,oracle_support,exact,0.035763985851084916,3.184682622536502e-05,312.8640066852779,0.0001143116021238624,314.25901318333786,312.8640066852779,1.8664965180676025,valid
b3_s17216_h_both_fp64,3,17216,h_both,1123,785c85d48652991d05a6f0c08422300000ecf1a3bc254a19ecae90c0c23e7c1b,median,learned,25.24317186235363,0.02247833647582692,314.25901318333786,0.08032600753960502,314.25901318333786,312.8640066852779,1.8664965180676025,valid
b3_s17216_h_both_fp64,3,17216,h_both,1123,785c85d48652991d05a6f0c08422300000ecf1a3bc254a19ecae90c0c23e7c1b,median,exact,25.4462224897124,0.02265914736394693,312.8640066852779,0.08133317334681374,314.25901318333786,312.8640066852779,1.8664965180676025,valid
b3_s17216_m2_hajek_fp64,3,17216,m2_hajek,1123,9639291c3b9c51084a6381950753c1d6d916703f41ee9ef83c37af1319788bd2,selected,learned,0.004259402948286638,3.7928788497654835e-06,271.75461170026307,1.567370990187511e-05,271.75461170026307,268.24942838220477,1.0,valid
b3_s17216_m2_hajek_fp64,3,17216,m2_hajek,1123,9639291c3b9c51084a6381950753c1d6d916703f41ee9ef83c37af1319788bd2,selected,exact,0.07535914490800309,6.710520472662786e-05,268.24942838220477,0.0002809293774174629,271.75461170026307,268.24942838220477,1.0,valid
b3_s17216_m2_hajek_fp64,3,17216,m2_hajek,1123,9639291c3b9c51084a6381950753c1d6d916703f41ee9ef83c37af1319788bd2,oracle_support,learned,0.04656338386045681,4.146338723103901e-05,271.75461170026307,0.00017134349098669495,271.75461170026307,268.24942838220477,1.0,valid
b3_s17216_m2_hajek_fp64,3,17216,m2_hajek,1123,9639291c3b9c51084a6381950753c1d6d916703f41ee9ef83c37af1319788bd2,oracle_support,exact,0.0364851930054047,3.248904096652244e-05,268.24942838220477,0.0001360121929259815,271.75461170026307,268.24942838220477,1.0,valid
b3_s17216_m2_hajek_fp64,3,17216,m2_hajek,1123,9639291c3b9c51084a6381950753c1d6d916703f41ee9ef83c37af1319788bd2,median,learned,21.01274940708633,0.018711263942196195,271.75461170026307,0.0773225126728033,271.75461170026307,268.24942838220477,1.0,valid
b3_s17216_m2_hajek_fp64,3,17216,m2_hajek,1123,9639291c3b9c51084a6381950753c1d6d916703f41ee9ef83c37af1319788bd2,median,exact,22.047687729802032,0.019632847488692817,268.24942838220477,0.08219099612912592,271.75461170026307,268.24942838220477,1.0,valid
b3_s17217_h_both_fp64,3,17217,h_both,1090,636436a9f6bbc1e44ee271568bf268505e88780c7680b4f2b605e6e6ad99322e,selected,learned,0.006833547818252165,6.269309925001987e-06,281.15791299393163,2.430501686929102e-05,281.15791299393163,275.15949864898477,1.7630910941338176,valid
b3_s17217_h_both_fp64,3,17217,h_both,1090,636436a9f6bbc1e44ee271568bf268505e88780c7680b4f2b605e6e6ad99322e,selected,exact,0.144735258709601,0.00013278464101798256,275.15949864898477,0.0005260049513836219,281.15791299393163,275.15949864898477,1.7630910941338176,valid
b3_s17217_h_both_fp64,3,17217,h_both,1090,636436a9f6bbc1e44ee271568bf268505e88780c7680b4f2b605e6e6ad99322e,oracle_support,learned,0.1211073358634734,0.00011110764758116826,281.15791299393163,0.00043074489554234,281.15791299393163,275.15949864898477,1.7630910941338176,valid
b3_s17217_h_both_fp64,3,17217,h_both,1090,636436a9f6bbc1e44ee271568bf268505e88780c7680b4f2b605e6e6ad99322e,oracle_support,exact,0.028167834622380233,2.5842050112275445e-05,275.15949864898477,0.00010236911595159341,281.15791299393163,275.15949864898477,1.7630910941338176,valid
b3_s17217_h_both_fp64,3,17217,h_both,1090,636436a9f6bbc1e44ee271568bf268505e88780c7680b4f2b605e6e6ad99322e,median,learned,23.76688162461872,0.021804478554696072,281.15791299393163,0.08453214555313508,281.15791299393163,275.15949864898477,1.7630910941338176,valid
b3_s17217_h_both_fp64,3,17217,h_both,1090,636436a9f6bbc1e44ee271568bf268505e88780c7680b4f2b605e6e6ad99322e,median,exact,24.87750996123866,0.022823403634163908,275.15949864898477,0.09041123451447475,281.15791299393163,275.15949864898477,1.7630910941338176,valid
b3_s17217_m2_hajek_fp64,3,17217,m2_hajek,1090,b653cee4a3a7c4b0c9b2cd5c2903fc81f5f4383f3bcac46572c265f04dd694a5,selected,learned,0.009367525409436427,8.594060008657273e-06,257.53750564498165,3.637344155359517e-05,257.53750564498165,252.6516347669982,1.0,valid
b3_s17217_m2_hajek_fp64,3,17217,m2_hajek,1090,b653cee4a3a7c4b0c9b2cd5c2903fc81f5f4383f3bcac46572c265f04dd694a5,selected,exact,0.12347410736011331,0.0001132789975780856,252.6516347669982,0.0004887128772152387,257.53750564498165,252.6516347669982,1.0,valid
b3_s17217_m2_hajek_fp64,3,17217,m2_hajek,1090,b653cee4a3a7c4b0c9b2cd5c2903fc81f5f4383f3bcac46572c265f04dd694a5,oracle_support,learned,0.08241225209597429,7.560757073025164e-05,257.53750564498165,0.0003200009718568157,257.53750564498165,252.6516347669982,1.0,valid
b3_s17217_m2_hajek_fp64,3,17217,m2_hajek,1090,b653cee4a3a7c4b0c9b2cd5c2903fc81f5f4383f3bcac46572c265f04dd694a5,oracle_support,exact,0.04044728084469578,3.710759710522549e-05,252.6516347669982,0.0001600911107580891,257.53750564498165,252.6516347669982,1.0,valid
b3_s17217_m2_hajek_fp64,3,17217,m2_hajek,1090,b653cee4a3a7c4b0c9b2cd5c2903fc81f5f4383f3bcac46572c265f04dd694a5,median,learned,19.659452668527113,0.01803619510874047,257.53750564498165,0.07633627039794308,257.53750564498165,252.6516347669982,1.0,valid
b3_s17217_m2_hajek_fp64,3,17217,m2_hajek,1090,b653cee4a3a7c4b0c9b2cd5c2903fc81f5f4383f3bcac46572c265f04dd694a5,median,exact,21.09582784354452,0.019353970498664698,252.6516347669982,0.08349768986454266,257.53750564498165,252.6516347669982,1.0,valid
b3_s17218_h_both_fp64,3,17218,h_both,1130,161a6ad4b0d5e39ad86f3859d5b30194c0b4974557d77f4921889cc8501cb46b,selected,learned,0.00788615508419817,6.97889830460015e-06,301.2889534461236,2.6174723613318168e-05,301.2889534461236,301.2193255190669,1.8133971064841652,valid
b3_s17218_h_both_fp64,3,17218,h_both,1130,161a6ad4b0d5e39ad86f3859d5b30194c0b4974557d77f4921889cc8501cb46b,selected,exact,0.345608805377535,0.0003058485003341018,301.2193255190669,0.0011473659758781257,301.2889534461236,301.2193255190669,1.8133971064841652,valid
b3_s17218_h_both_fp64,3,17218,h_both,1130,161a6ad4b0d5e39ad86f3859d5b30194c0b4974557d77f4921889cc8501cb46b,oracle_support,learned,0.4070798722301246,0.00036024767453993325,301.2889534461236,0.0013511277714432317,301.2889534461236,301.2193255190669,1.8133971064841652,valid
b3_s17218_h_both_fp64,3,17218,h_both,1130,161a6ad4b0d5e39ad86f3859d5b30194c0b4974557d77f4921889cc8501cb46b,oracle_support,exact,0.07163678764458531,6.33953872960932e-05,301.2193255190669,0.00023782268126767574,301.2889534461236,301.2193255190669,1.8133971064841652,valid
b3_s17218_h_both_fp64,3,17218,h_both,1130,161a6ad4b0d5e39ad86f3859d5b30194c0b4974557d77f4921889cc8501cb46b,median,learned,24.02476067098859,0.02126085015131734,301.2889534461236,0.07973993203599046,301.2889534461236,301.2193255190669,1.8133971064841652,valid
b3_s17218_h_both_fp64,3,17218,h_both,1130,161a6ad4b0d5e39ad86f3859d5b30194c0b4974557d77f4921889cc8501cb46b,median,exact,25.525995150941903,0.022589376239771596,301.2193255190669,0.08474222265438985,301.2889534461236,301.2193255190669,1.8133971064841652,valid
b3_s17218_m2_hajek_fp64,3,17218,m2_hajek,1130,5e3cad5e46512c32f20793dcd6c7aa0d84e4d56376d413578db0ea590ba74443,selected,learned,0.013547969167997127,1.1989353246015157e-05,268.21275345242566,5.051202447910518e-05,268.21275345242566,267.12989903012163,1.0,valid
b3_s17218_m2_hajek_fp64,3,17218,m2_hajek,1130,5e3cad5e46512c32f20793dcd6c7aa0d84e4d56376d413578db0ea590ba74443,selected,exact,0.23855082958221646,0.00021110692883381988,267.12989903012163,0.000893014336651688,268.21275345242566,267.12989903012163,1.0,valid
b3_s17218_m2_hajek_fp64,3,17218,m2_hajek,1130,5e3cad5e46512c32f20793dcd6c7aa0d84e4d56376d413578db0ea590ba74443,oracle_support,learned,1.5396428655852648,0.0013625158102524466,268.21275345242566,0.005740379030329591,268.21275345242566,267.12989903012163,1.0,valid
b3_s17218_m2_hajek_fp64,3,17218,m2_hajek,1130,5e3cad5e46512c32f20793dcd6c7aa0d84e4d56376d413578db0ea590ba74443,oracle_support,exact,0.1442331240034746,0.0001276399327464377,267.12989903012163,0.0005399362801661181,268.21275345242566,267.12989903012163,1.0,valid
b3_s17218_m2_hajek_fp64,3,17218,m2_hajek,1130,5e3cad5e46512c32f20793dcd6c7aa0d84e4d56376d413578db0ea590ba74443,median,learned,20.612970753925776,0.018241567038872367,268.21275345242566,0.07685305970203243,268.21275345242566,267.12989903012163,1.0,valid
b3_s17218_m2_hajek_fp64,3,17218,m2_hajek,1130,5e3cad5e46512c32f20793dcd6c7aa0d84e4d56376d413578db0ea590ba74443,median,exact,21.82137374365767,0.019310950215626257,267.12989903012163,0.08168824913603956,268.21275345242566,267.12989903012163,1.0,valid
b3_s17219_h_both_fp64,3,17219,h_both,1104,641ee6b49faca0bb61d3737900f5a9683ba5db1d33484f0215382f8313a0b03e,selected,learned,0.006394587975072844,5.792199252783373e-06,295.72805827818274,2.1623203467077316e-05,295.72805827818274,285.5871566700621,1.8045015976393295,valid
b3_s17219_h_both_fp64,3,17219,h_both,1104,641ee6b49faca0bb61d3737900f5a9683ba5db1d33484f0215382f8313a0b03e,selected,exact,0.1454943176199367,0.0001317883311774789,285.5871566700621,0.0005094567953138937,295.72805827818274,285.5871566700621,1.8045015976393295,valid
b3_s17219_h_both_fp64,3,17219,h_both,1104,641ee6b49faca0bb61d3737900f5a9683ba5db1d33484f0215382f8313a0b03e,oracle_support,learned,0.13539048856518976,0.00012263631210615014,295.72805827818274,0.0004578209093633986,295.72805827818274,285.5871566700621,1.8045015976393295,valid
b3_s17219_h_both_fp64,3,17219,h_both,1104,641ee6b49faca0bb61d3737900f5a9683ba5db1d33484f0215382f8313a0b03e,oracle_support,exact,0.011278183067819223,1.0215745532444949e-05,285.5871566700621,3.9491212417681906e-05,295.72805827818274,285.5871566700621,1.8045015976393295,valid
b3_s17219_h_both_fp64,3,17219,h_both,1104,641ee6b49faca0bb61d3737900f5a9683ba5db1d33484f0215382f8313a0b03e,median,learned,27.10498258531836,0.02455161466061446,295.72805827818274,0.09165509266564587,295.72805827818274,285.5871566700621,1.8045015976393295,valid
b3_s17219_h_both_fp64,3,17219,h_both,1104,641ee6b49faca0bb61d3737900f5a9683ba5db1d33484f0215382f8313a0b03e,median,exact,26.492690887882283,0.0239970026158354,285.5871566700621,0.09276569435679911,295.72805827818274,285.5871566700621,1.8045015976393295,valid
b3_s17219_m2_hajek_fp64,3,17219,m2_hajek,1104,74bb69e8a9bed82f6514f6c509021f68de86bf03384f61d2810f3975b0c9d52d,selected,learned,0.013189320134059166,1.1946847947517361e-05,265.88513379621406,4.960533124115181e-05,265.88513379621406,258.0401021416726,1.0,valid
b3_s17219_m2_hajek_fp64,3,17219,m2_hajek,1104,74bb69e8a9bed82f6514f6c509021f68de86bf03384f61d2810f3975b0c9d52d,selected,exact,0.11108152295200899,0.0001006173215145009,258.0401021416726,0.00043048162680939234,265.88513379621406,258.0401021416726,1.0,valid
b3_s17219_m2_hajek_fp64,3,17219,m2_hajek,1104,74bb69e8a9bed82f6514f6c509021f68de86bf03384f61d2810f3975b0c9d52d,oracle_support,learned,0.24764934455749538,0.0002243200584759922,265.88513379621406,0.0009314147843530982,265.88513379621406,258.0401021416726,1.0,valid
b3_s17219_m2_hajek_fp64,3,17219,m2_hajek,1104,74bb69e8a9bed82f6514f6c509021f68de86bf03384f61d2810f3975b0c9d52d,oracle_support,exact,0.06982091835233195,6.324358546406879e-05,258.0401021416726,0.00027058165677673596,265.88513379621406,258.0401021416726,1.0,valid
b3_s17219_m2_hajek_fp64,3,17219,m2_hajek,1104,74bb69e8a9bed82f6514f6c509021f68de86bf03384f61d2810f3975b0c9d52d,median,learned,21.298615676975615,0.01929222434508661,265.88513379621406,0.08010457513318439,265.88513379621406,258.0401021416726,1.0,valid
b3_s17219_m2_hajek_fp64,3,17219,m2_hajek,1104,74bb69e8a9bed82f6514f6c509021f68de86bf03384f61d2810f3975b0c9d52d,median,exact,22.325035901007773,0.020221952808883854,258.0401021416726,0.08651769905419812,265.88513379621406,258.0401021416726,1.0,valid


==> anc/score_outputs/score_summary_long.csv <==
block,method,cell,estimator,n,mean,median,minimum,maximum
1,m2_hajek,LL,selected,10,7.710736042365139e-05,7.001399670997826e-05,3.727902445884991e-05,0.00013905941486560622
1,m2_hajek,LL,oracle_support,10,0.0019738684686056497,0.0010503982739895328,0.0002653502181689268,0.006575194634521436
1,m2_hajek,LL,median,10,0.05852759094795094,0.057524159369077676,0.05127589007278325,0.07327873084442946
1,m2_hajek,LE,selected,10,0.005792039379965694,0.004546262765463422,0.0018971368301122775,0.015151351707969473
1,m2_hajek,LE,oracle_support,10,0.006073980005472053,0.004488119486361443,0.0018145749707201388,0.020066365347048844
1,m2_hajek,LE,median,10,0.05582408350336575,0.052680509511632966,0.04780452981530526,0.06685982853119593
1,m2_hajek,EL,selected,10,0.006582200718362743,0.004868352289577141,0.0016746657933313194,0.015788496899586852
1,m2_hajek,EL,oracle_support,10,0.006381928672178158,0.004668677340571905,0.001959642377921347,0.018027101598746046
1,m2_hajek,EL,median,10,0.05968233450889504,0.05946993221739478,0.05534464071505948,0.06405464243001922
1,m2_hajek,EE,selected,10,0.002009774338051038,0.000884719976027166,0.00021814439402445315,0.00847790305825984
1,m2_hajek,EE,oracle_support,10,0.0007593598838192067,5.971199234408022e-05,6.121605359468059e-06,0.004841086133713949
1,m2_hajek,EE,median,10,0.05153436022959854,0.05156999006159811,0.04839592617693013,0.05321379185176428
1,m2_hajek,external,selected,10,0.00948377937491552,0.004147779860780286,0.0011393049841527348,0.037846594885429574
1,m2_hajek,external,oracle_support,10,0.0016829273960997809,7.706298629204641e-05,8.067354188222426e-06,0.011143457409576153
1,m2_hajek,external,median,10,0.11391485458781084,0.11386032665047265,0.11380140047255538,0.11431531396772032
1,h_both,LL,selected,10,6.506480515656589e-05,5.833513653372507e-05,4.029409302093856e-05,0.00012677912396322127
1,h_both,LL,oracle_support,10,0.0011057442420577175,0.0011371926772141675,0.00039466423999487535,0.001929461146620048
1,h_both,LL,median,10,0.05269141509594044,0.05238291201198611,0.047388852986953396,0.0585901822536306
1,h_both,LE,selected,10,0.005766128422844631,0.005111224283750743,0.002718622199824512,0.009228642377901932
1,h_both,LE,oracle_support,10,0.0053114518443851885,0.004478811357845809,0.0019422081305748757,0.008928471219368633
1,h_both,LE,median,10,0.05049342739159428,0.050105919958316085,0.04561266205023238,0.05585125300831565
1,h_both,EL,selected,10,0.005601758461662547,0.004337156159686484,0.0022349367928267134,0.010765028024482483
1,h_both,EL,oracle_support,10,0.005767376416328822,0.005149262380361813,0.0028273106286697425,0.009142863427745108
1,h_both,EL,median,10,0.060786583940057794,0.059634877800403024,0.056519398389670954,0.06847186693038179
1,h_both,EE,selected,10,0.0010776714865765717,0.0010367783255174116,0.00034393261234209654,0.00239774708616305
1,h_both,EE,oracle_support,10,7.454382513160716e-05,4.8458124378278106e-05,7.2373024018657175e-06,0.00017950975786139547
1,h_both,EE,median,10,0.05120421043154001,0.05111646079881683,0.048240336334502074,0.05280376869337275
1,h_both,external,selected,10,0.005331590826557367,0.0034111871200450516,0.001198501837119891,0.016588639996902865
1,h_both,external,oracle_support,10,0.00010968660672736147,5.9120736718299e-05,1.4507736646273704e-05,0.0003813186234865384
1,h_both,external,median,10,0.11383108714942654,0.11383120854147835,0.11380310337752023,0.11387059737346644
2,m2_hajek,LL,selected,10,5.226497353668677e-05,4.958775151360082e-05,2.892240354629851e-05,7.480537474958961e-05
2,m2_hajek,LL,oracle_support,10,0.0006019310708656711,0.0005576718499979124,0.00023418412266620135,0.0011279238284915955
2,m2_hajek,LL,median,10,0.050168109979039276,0.05064214305857764,0.04700636714501092,0.05357175933350251
2,m2_hajek,LE,selected,10,0.0021326354676044104,0.0018068570146989485,0.0008454600172025146,0.004732469647626834
2,m2_hajek,LE,oracle_support,10,0.001874207970557489,0.0015180643264810128,0.0008542504109604817,0.004674929931628242
2,m2_hajek,LE,median,10,0.050842068161511544,0.05059422761959933,0.047077238405149054,0.05594570891027185
2,m2_hajek,EL,selected,10,0.0016138475705884305,0.0012921189201682217,0.0006723183616497145,0.003791651118692684
2,m2_hajek,EL,oracle_support,10,0.001991356526157766,0.0015775316287365668,0.0006994368459964052,0.004442219164037377
2,m2_hajek,EL,median,10,0.051013942554228774,0.05080328488939434,0.04807699138845599,0.05493651168801656
2,m2_hajek,EE,selected,10,0.000593138827251638,0.0005345557317671908,0.00022026299741833687,0.0011907789186285415
2,m2_hajek,EE,oracle_support,10,7.856075685417121e-05,7.982379052725544e-05,4.042976056388556e-06,0.0001842728028865345
2,m2_hajek,EE,median,10,0.04946383710613238,0.04949285479359007,0.04676977865212369,0.05102479774856365
2,m2_hajek,external,selected,10,0.004119682292567114,0.0025603213864473966,0.0009659514381599515,0.012258348134557492
2,m2_hajek,external,oracle_support,10,0.00013400001496647755,0.00013590163156003665,8.890909023999817e-06,0.00037612974088094503
2,m2_hajek,external,median,10,0.11387768698626219,0.11385210493329466,0.11380331302015793,0.11411203608031598
2,h_both,LL,selected,10,4.649628115457702e-05,3.80341589867281e-05,2.7636808933594396e-05,9.028775578901157e-05
2,h_both,LL,oracle_support,10,0.0008405065876792697,0.0006306202386474293,0.0001818947687851533,0.002277897403616656
2,h_both,LL,median,10,0.05080100984579777,0.04892149350470351,0.04533158448588926,0.05987640417698571
2,h_both,LE,selected,10,0.004053760293677619,0.003746411028232428,0.0012489226843338406,0.00846978615773808
2,h_both,LE,oracle_support,10,0.0041473872691358705,0.00350669114685922,0.0011404024418526367,0.00977949081663946
2,h_both,LE,median,10,0.05375995962251094,0.053069138566892396,0.049076537382200636,0.0654512525916491
2,h_both,EL,selected,10,0.003841279997374212,0.0030677974155132355,0.000988039716085847,0.007834155920555945
2,h_both,EL,oracle_support,10,0.0038382895464954235,0.0034281406137607814,0.001087386632940806,0.007780024918795282
2,h_both,EL,median,10,0.05095276210129267,0.04951726748275667,0.04689113704144289,0.05880545118236335
2,h_both,EE,selected,10,0.0007300614317871919,0.0006473157442294365,0.00014487802273005355,0.001879570078106082
2,h_both,EE,oracle_support,10,0.00013703532124985295,0.0001435641909752913,2.0883887785741622e-05,0.0002842658030309129
2,h_both,EE,median,10,0.04912797728386706,0.04930872328316259,0.04561838759710479,0.05168660620958506
2,h_both,external,selected,10,0.004680599168504268,0.0036948440739664836,0.001182815874225169,0.01255254632468221
2,h_both,external,oracle_support,10,0.00021347074755479197,0.00015558505776023103,4.1130381972370164e-05,0.0005784841858586283
2,h_both,external,median,10,0.11391218834503558,0.11385512025220142,0.11380225857923464,0.11410252352474443
3,m2_hajek,LL,selected,10,3.0394077237408168e-05,2.7444250945942354e-05,1.5878516401599907e-05,5.1113451066678736e-05
3,m2_hajek,LL,oracle_support,10,0.0011019132490956841,0.00039397946657835064,0.00017358241596739874,0.005763648588852475
3,m2_hajek,LL,median,10,0.07772237641834755,0.07748854276178396,0.0697751477610343,0.08253994437377012
3,m2_hajek,LE,selected,10,0.003211016434220512,0.0022274387792733195,0.0009698461406455803,0.00791283916624338
3,m2_hajek,LE,oracle_support,10,0.0032606401318323,0.00203739098205328,0.0010758665702221644,0.009405866499698132
3,m2_hajek,LE,median,10,0.0832696379494507,0.08311253632113302,0.07678514815962698,0.08794530864994757
3,m2_hajek,EL,selected,10,0.002826783417159556,0.0017369396008054616,0.001036322940313078,0.007108192011636663
3,m2_hajek,EL,oracle_support,10,0.0030197761322080354,0.001915051144497884,0.0009207142253147986,0.007441534077819868
3,m2_hajek,EL,median,10,0.08042264742576469,0.07939109446924619,0.070955227845775,0.08975174142446413
3,m2_hajek,EE,selected,10,0.0006099592600043952,0.0005265501171755515,0.0002809293774174629,0.0012409171100518563
3,m2_hajek,EE,oracle_support,10,0.0001852199559876702,0.0001480516518420353,2.6023735535303174e-05,0.0005399362801661181
3,m2_hajek,EE,median,10,0.08273331937747706,0.08193962263258274,0.07813432827907395,0.0878656715559257
3,m2_hajek,external,selected,10,0.005512220585690784,0.004232636149758649,0.0007294566738873571,0.01672583698848301
3,m2_hajek,external,oracle_support,10,0.00023630535747734847,0.00017632433616461391,3.0755108330201634e-05,0.0007381611562420297
3,m2_hajek,external,median,10,0.11388295910932433,0.11384856839384734,0.11380131005231872,0.11409440181517355
3,h_both,LL,selected,10,1.9704094169032777e-05,2.0375760650685295e-05,1.1629809529050133e-05,2.618077399452574e-05
3,h_both,LL,oracle_support,10,0.0005548189274334069,0.00043484984097815014,0.0001295334542241911,0.0013514400894718052
3,h_both,LL,median,10,0.08279429509177567,0.08123050183005695,0.07142542602122734,0.09635482103936596
3,h_both,LE,selected,10,0.0036416571357214835,0.0026609728424926444,0.0011076602939290414,0.009035970817532487
3,h_both,LE,oracle_support,10,0.003913436056745215,0.002649775171860782,0.0012748268386347144,0.011394250641752925
3,h_both,LE,median,10,0.08741786343077733,0.08724349064541721,0.07570768354423658,0.09557168525331655
3,h_both,EL,selected,10,0.003475904762697636,0.002763508866901563,0.001057393889636276,0.009501701279689741
3,h_both,EL,oracle_support,10,0.003580526365838787,0.002806569416933932,0.0010758303250248827,0.00904621286909372
3,h_both,EL,median,10,0.08638890472727412,0.08479469918311536,0.07259603575430033,0.10705843030745112
3,h_both,EE,selected,10,0.0006140796410689844,0.0005506481842102633,0.00023913182311958043,0.0011473659758781257
3,h_both,EE,oracle_support,10,0.00013002330162827837,0.00010959710092306922,2.575376299407539e-06,0.000271790461382827
3,h_both,EE,median,10,0.08647757121205431,0.08504928719111787,0.08012161119925147,0.09888312275036536
3,h_both,external,selected,10,0.004551313433425205,0.0037302859237510495,0.0005773429625162551,0.011484718970026496
3,h_both,external,oracle_support,10,0.00015804864869224617,0.000113913963613747,2.9785866950298336e-06,0.00038225567573917194
3,h_both,external,median,10,0.11389916573928385,0.1138531467236155,0.11380132840955362,0.11409787942750128


==> anc/score_outputs/six_group_summary.csv <==
block,method,n_states,reversals,LL_selected_win,LL_selected_loss,LL_selected_tie,LL_selected_invalid,LL_ratio_mean,LL_ratio_median,LL_ratio_minimum,LL_ratio_maximum,LE_selected_win,LE_selected_loss,LE_selected_tie,LE_selected_invalid,LE_ratio_mean,LE_ratio_median,LE_ratio_minimum,LE_ratio_maximum,EL_selected_win,EL_selected_loss,EL_selected_tie,EL_selected_invalid,EL_ratio_mean,EL_ratio_median,EL_ratio_minimum,EL_ratio_maximum,EE_selected_win,EE_selected_loss,EE_selected_tie,EE_selected_invalid,EE_ratio_mean,EE_ratio_median,EE_ratio_minimum,EE_ratio_maximum,external_selected_win,external_selected_loss,external_selected_tie,external_selected_invalid,external_ratio_mean,external_ratio_median,external_ratio_minimum,external_ratio_maximum
1,m2_hajek,10,9,10,0,0,0,0.07496804192211093,0.054861358340203566,0.01448620902812697,0.19600476036555936,3,7,0,0,1.0634106729575343,1.0730520808012947,0.6687973094658457,1.3932948659123214,7,3,0,0,1.0073431609780725,0.8712583864806829,0.6834066752646855,1.60601256424263,1,9,0,0,19.066219733380244,8.282588241186154,0.9368880020802154,57.625651605373875,0,10,0,0,79.1346405109139,24.13066623541379,2.395963941592346,374.48466521523574
1,h_both,10,10,10,0,0,0,0.07164256803840911,0.05667035465568892,0.027325787134058553,0.1885887935201932,2,8,0,0,1.1296602142866028,1.1466715622848511,0.7886184744330489,1.3997584280629207,8,2,0,0,0.9409079475743024,0.8898369010368594,0.7181705273659565,1.3268649545139826,0,10,0,0,36.409765367011026,14.914179468425274,6.541474112932068,90.4792687044212,0,10,0,0,84.74650213474109,52.819503799676944,19.60103390475643,201.67982420088924
2,m2_hajek,10,10,10,0,0,0,0.11646971931819836,0.07878779024933912,0.03068822456096501,0.28184695406526594,1,9,0,0,1.1538350472896588,1.1449394394401087,0.9897098161789779,1.4777723268160778,10,0,0,0,0.8173558774238268,0.8311970463135444,0.6909270983964564,0.9612281158736238,0,10,0,0,20.9388279244975,8.931680488375981,2.245817273695439,135.25039741884984,0,10,0,0,71.9048858790583,32.42822361518951,3.7671149675122573,277.70367586198637
2,h_both,10,10,10,0,0,0,0.0935854189221957,0.06347069592108075,0.023808789083892563,0.3007508968536623,3,7,0,0,1.0240468223444228,1.0502562502788542,0.7957450652694202,1.1866372020578315,8,2,0,0,0.9730790222050439,0.9178073413063579,0.8140854893536622,1.2934885443112845,0,10,0,0,7.1210187190161065,5.458075345851934,2.81199699434966,23.704567257529213,0,10,0,0,40.11388802943162,30.61759824541376,3.395610089569251,80.85130331348967
3,m2_hajek,10,10,10,0,0,0,0.05651435059545148,0.05308754975547822,0.008799423210945179,0.1136666596433665,2,8,0,0,1.1098229371025725,1.18397151334809,0.29886576513767293,1.4093060990514554,8,2,0,0,0.9373079366700203,0.9323535501355489,0.7516204081635,1.230296554320414,0,10,0,0,7.86703436846107,2.901890371128827,1.5909490389608858,47.68405013832307,0,10,0,0,71.93942116330234,19.433206576902503,5.162291561998621,543.8393130957752
3,h_both,10,10,10,0,0,0,0.048343660191297426,0.04677501289018363,0.019187424850150656,0.08978228519191454,5,5,0,0,0.9842236982386948,0.9825488465942303,0.678570038508386,1.2073907928876093,5,5,0,0,0.9892018194146297,0.9972642288364948,0.7177469924334426,1.3973850153805785,0,10,0,0,43.335930743919356,4.981388337315506,2.091929591367891,388.2700668833142,0,10,0,0,360.4447176692762,32.679807104418465,5.037369699095623,3356.2225340754753


==> anc/score_outputs/state_diagnostics.csv <==
state_id,block,seed,method,n,input_hash,Dhat,Dstar,weight_mean,observed_noisy_vs_truth_mse,learned_field_vs_truth_mse,learned_target_vs_truth_mse,selected_oracle_LL,selected_oracle_EE,selected_oracle_external,reversal
b1_s17010_h_both_fp64,1,17010,h_both,1081,7af954baa0ddf91fe73465f7093dc81383ce079f6776ee768452443ae1ebedb2,158.99308650540576,156.4823194649199,1.8244295976558191,0.0021974090520401725,4.04786340580228e-05,0.0003400481325965802,0.1885887935201932,7.633371420033896,55.40304005285445,True
b1_s17010_m2_hajek_fp64,1,17010,m2_hajek,1081,8ae25881d7bfbd2fcf4ad6c572815b8221859a2292189f8ceb8ef6e5e8ac5f32,179.28220260014916,175.60706688097264,1.0,0.0021974090520401725,5.1783060879614076e-05,0.0008040606637340437,0.17800006210881944,8.273025037674897,52.013462700197294,True
b1_s17011_h_both_fp64,1,17011,h_both,1099,c3eef23580a1dfd2650b4dc249b9bfabd8da4b2663c2ce09daa0094a70337150,164.39129211303674,164.219912155168,1.7958321849534329,0.00209279406208868,6.359317066163414e-05,0.0005107919173995272,0.04193114619703431,90.4792687044212,201.67982420088924,True
b1_s17011_m2_hajek_fp64,1,17011,m2_hajek,1099,b76e733f1b1b0185b8ddf46f045869b964854d8e4e3b2f836ba1223b00d37b6a,181.8301183832953,181.27085155334922,1.0,0.00209279406208868,6.815337592509678e-05,0.001000316760965299,0.06492296616062097,14.205113907765035,27.646845770672698,True
b1_s17012_h_both_fp64,1,17012,h_both,1090,a4bdadfba2583dd2dfb36a54c45e2b289d6ac555a1bcd99b26e8c9ba20e7ae76,156.8975501409514,156.44298240830886,1.8153255944900146,0.002288442005595617,4.161873893527472e-05,0.0004062196701443143,0.04985127908235036,9.559787218954062,19.60103390475643,True
b1_s17012_m2_hajek_fp64,1,17012,m2_hajek,1090,f713e58e0f95af94c0c692a118dc3d855abdd64fa8f502dfcde00f24ccc729c9,173.87505604439582,173.34312914887929,1.0,0.002288442005595617,5.4589660877377266e-05,0.0005754347534405959,0.04725761133123434,4.500702534804613,5.135429391943036,True
b1_s17013_h_both_fp64,1,17013,h_both,1084,a5d556858c0314573d0ad728b02a55f553b37564dc19c0ac5007f32e55220b32,159.20314895277238,158.0018574244843,1.8155777875035248,0.0020267931195610913,4.76917081398239e-05,0.0002743935582877219,0.10621980711401056,16.47116256642027,25.014552624728413,True
b1_s17013_m2_hajek_fp64,1,17013,m2_hajek,1084,7aa0af2fb4391c6125bd20fd97c90fdefdbbd5db72f3b051975cf2a979daab80,178.08581427280507,176.7370330709455,1.0,0.0020267931195610913,4.4356831658433215e-05,0.00030079485850213647,0.19600476036555936,8.292151444697412,20.614486700154888,True
b1_s17014_h_both_fp64,1,17014,h_both,1083,f4e79e133206d3efe3baeb57b191e01890882eed4bbd8309adc921c6e18a318f,158.5606871446457,159.54809984966752,1.7870254575906954,0.002230171982756562,8.97164877405845e-05,0.0006865182052728119,0.03895076955874107,13.35719637043028,43.50335644565886,True
b1_s17014_m2_hajek_fp64,1,17014,m2_hajek,1083,18ba5d5c63082a6e68082cd383b5f6b313903112828670217c517a2dc5c09358,175.12378790798792,175.26352906533506,1.0,0.002230171982756562,0.00012224250168665972,0.0014410867425239946,0.025262910770825896,4.5488988165159885,9.317273480721134,True
b1_s17015_h_both_fp64,1,17015,h_both,1111,5384867dc4a4f9ab0f5f12ad046daa6035838e40fa435e0bf302ca651ee20472,157.0735002421156,157.5693274991724,1.8519647708119165,0.0021805626857172803,7.035885371038015e-05,0.0007252276172892668,0.027325787134058553,89.64132455001683,100.63917979065462,True
b1_s17015_m2_hajek_fp64,1,17015,m2_hajek,1111,c80cfe830523a995d3fbba16f176663de8357eeb991e432e3ce6b30d9e4954c8,178.38532604158488,179.4487140784816,1.0,0.0021805626857172803,6.290684726294316e-05,0.0007057700864033113,0.034064326357758794,31.577149780305977,87.8553307733905,True
b1_s17016_h_both_fp64,1,17016,h_both,1088,7537e1cdd6cafe058f13151992f8a13e1ee4fc262573887682d9323175af6ff9,157.1950361812059,157.34374835214277,1.810952193333093,0.002197199433103012,4.5608827132793804e-05,0.00046622881969709504,0.06348943022902748,73.06434388022049,201.0105895274821,True
b1_s17016_m2_hajek_fp64,1,17016,m2_hajek,1088,a1c4a94ee28bf0839ac0d034bca634bda6067d51a19cc247655d2480fb766ea9,176.08678036924613,174.33406702933982,1.0,0.002197199433103012,5.5749313189636413e-05,0.0004992629527714636,0.08375932210930248,54.909426806752386,200.18472169686729,True
b1_s17017_h_both_fp64,1,17017,h_both,1081,ecd957cc5d3a7489438752aa222bb12e8b182ac0aec6498bc13f2895aec0b0b6,167.29496375364312,162.33740911126623,1.779012751478851,0.002218389810799011,5.22820493847695e-05,0.0006109731503937012,0.04806451526925962,6.541474112932068,50.23596754649944,True
b1_s17017_m2_hajek_fp64,1,17017,m2_hajek,1081,8fd23c3c8b9e181e0a9b55c2bf573f4b9a4a37cc9f2b4d6c471c9439a156505f,179.44928185491594,177.87070223628794,1.0,0.002218389810799011,7.20635907131317e-05,0.0011483234198956108,0.04345714563968828,5.793189397832087,11.698225438363922,True
b1_s17018_h_both_fp64,1,17018,h_both,1101,83fac5a6e6ee3932e212a2c461bdcb415cda7dac65296789e3681d945886d291,159.76575398403028,161.05532797937875,1.805764717162536,0.0021793145394885245,9.00554308787512e-05,0.0005479079540923238,0.06842007770131713,9.827513773473335,40.095685283682414,True
b1_s17018_m2_hajek_fp64,1,17018,m2_hajek,1101,e0159073945fa70d17aa8adbf01701a25457b847515ebac8d76244c53c6033ed,178.31917344194872,180.06368144733557,1.0,0.0021793145394885245,0.00012848890708962903,0.002362198965664894,0.01448620902812697,0.9368880020802154,2.395963941592346,False
b1_s17019_h_both_fp64,1,17019,h_both,1096,565ce196179d7683115a95e8b1d7bab2ece7fd388cf0097b809a48339f6ae96a,163.79889018377793,163.41574187519404,1.776367016635569,0.0020812668857852126,4.46462001019979e-05,0.00045396302710903956,0.08358407457809892,47.52221107320782,110.2817919702049,True
b1_s17019_m2_hajek_fp64,1,17019,m2_hajek,1096,3fdc393dd4e5a30f70fd5a3f90f69f039e3d7905e89d2a749df5aadec3e13fbd,180.0256559255978,179.05846751301868,1.0,0.0020812668857852126,4.8456599581140906e-05,0.0005058166805115684,0.062465105349172795,57.625651605373875,374.48466521523574,True
b2_s17110_h_both_fp64,2,17110,h_both,1113,49e62075b04364935fb73a4e1142a29492c5785dd237901ab8bcfa2fdcb4bc4c,165.72604399680768,166.12686077516724,1.8065785812272774,0.002234041700704797,4.629030318085618e-05,0.0003540243470551948,0.06087256209361719,7.046733998612635,28.45891704118708,True
b2_s17110_m2_hajek_fp64,2,17110,m2_hajek,1113,e11baded9132b488d849973a3ea27c6af472167aa448885d98a1368f6d56c6e1,181.12828699636304,182.88472509556712,1.0,0.002234041700704797,5.872747535419831e-05,0.0004630514530518465,0.03068822456096501,10.417421524172163,56.01754206677031,True
b2_s17111_h_both_fp64,2,17111,h_both,1130,22e99856dbd3ceeb91f62d1b6f8472b5156a033e26f64906e8bd12bc9a0afa35,155.72351971438482,161.02840698622234,1.8234457178668761,0.0021649325277509476,4.424530268226222e-05,0.00032423560759863273,0.03977386159512824,4.905588406346044,79.91456069807377,True
b2_s17111_m2_hajek_fp64,2,17111,m2_hajek,1130,e04e32e9bbd1dfc24cb6db2faf9e5d7c5976290f9aa5fc5f1c944b5de62f0f3c,174.95910184197575,179.64130860983963,1.0,0.0021649325277509476,3.4397325447994755e-05,0.00027477392053921687,0.061886824996527666,8.616521450684845,213.37622945072533,True
b2_s17112_h_both_fp64,2,17112,h_both,1099,90f854654c173a8d2b800b8394471865843bdf19385307aec8aa5c93246762a9,156.36741960399897,155.88795717260865,1.8378347049038788,0.002244597351534092,4.442488030356921e-05,0.000649035152869462,0.047818925478790617,9.016319430597683,78.15801204118628,True
b2_s17112_m2_hajek_fp64,2,17112,m2_hajek,1099,114129fbfd95d4b3d77019b3814fe79264f40efaa9cfef3423ac93d3c060ac5b,174.09591557710803,175.75740216792767,1.0,0.002244597351534092,4.0890489551343734e-05,0.0007200615038909878,0.07733226829863303,17.98488978228541,45.703143482035934,True
b2_s17113_h_both_fp64,2,17113,h_both,1104,4526a8cb7b95856cea4db2b728f23cbefabde830a56695682973e9c691652e51,165.64165493767837,167.3535995205359,1.8076048301738765,0.0022489219045694836,4.8704808322352425e-05,0.0005479056451272784,0.023808789083892563,6.6120161414621,12.327192232871313,True
b2_s17113_m2_hajek_fp64,2,17113,m2_hajek,1104,d168bfc5c44ab5407ac13e56b3c056beb93b744eb71bdf98ec1728b819b1257d,182.32914404582098,185.37851753110732,1.0,0.0022489219045694836,6.389688489678353e-05,0.0004595253330735504,0.06611907951793011,10.029429682247992,30.413402112441705,True
b2_s17114_h_both_fp64,2,17114,h_both,1112,6c4b46b77b33257491a980db577ce127692440579e7a9f2ee7afe8ca6a80d7bc,168.02967860561324,167.28683022523066,1.7765142683216841,0.002274875363505515,3.297923784210194e-05,0.00032189824273532635,0.04389850176100261,3.06995731895755,3.463765878483898,True
b2_s17114_m2_hajek_fp64,2,17114,m2_hajek,1112,803601dab1faf4ec4563fd01e67a566a41784a7c171f7336c73f764ef0ac9d8d,183.55496604492419,182.4469188328516,1.0,0.002274875363505515,3.2284859101780686e-05,0.0002633596870937116,0.059993083201916854,6.329341025373064,10.003725437888004,True
b2_s17115_h_both_fp64,2,17115,h_both,1129,8810a7d48db3ad9e88bd19bc55e9329f74f22e04e82ae1c2fc6db1318548bd61,170.21754182152912,170.70468075717756,1.808063387595788,0.002318326417456841,3.923231485684515e-05,0.00020015388080673365,0.07216408732952079,23.704567257529213,73.0432356133434,True
b2_s17115_m2_hajek_fp64,2,17115,m2_hajek,1129,39d46f7a918ebce424c8ad7dda493141d3f5b617f70fd2efa9463b072525e3d8,188.4214119167217,188.7066217711037,1.0,0.002318326417456841,3.9981556215651285e-05,0.00024106647965927339,0.12222354551846284,135.25039741884984,277.70367586198637,True
b2_s17116_h_both_fp64,2,17116,h_both,1145,f8a34675516858f8c7d50ae9463a9f24b3d278956bd88fcf728d1cf5b8dd674e,166.8587803596048,167.15405692615116,1.8139052262996036,0.0023217481979594676,3.0169259944095175e-05,0.00032835381514894046,0.1782582199860103,3.1268569506023103,8.750003936471153,True
b2_s17116_m2_hajek_fp64,2,17116,m2_hajek,1145,7c9bcd6bfa98cba7a86a1c8ae0d1131072df58a59e1b2691b4e36bfd86183d82,182.24059029943348,183.60230182551715,1.0,0.0023217481979594676,3.0402628937533853e-05,0.0002917601021324812,0.186051776528324,4.674151122248789,17.207578180844017,True
b2_s17117_h_both_fp64,2,17117,h_both,1112,d6ef048f0398aeb150496c21dcbee83e51c1eb5bd11520d8f8ab85a8e771a918,166.63091189802142,168.624593037572,1.785138569226635,0.002267132416691879,3.4958176114510155e-05,0.00031416005098987396,0.0660688297485443,5.137274676653985,80.85130331348967,True
b2_s17117_m2_hajek_fp64,2,17117,m2_hajek,1112,5db394bb3d8e3db82cca9fa2cdb2af83cc19d7a5d5b82dc3e2e58543912e8101,183.75639461396145,185.14247288239625,1.0,0.002267132416691879,3.3846219047534005e-05,0.000272987735063232,0.0802433122000452,4.593470439350345,31.145112534616484,True
b2_s17118_h_both_fp64,2,17118,h_both,1083,9d054c7792f83c991e1879c57fd148968b88bd6784ddd5edce3409b1c7ce4ee6,152.27653542041188,151.7068877626292,1.8444132746452064,0.0022485234864829534,3.2773909363501803e-05,0.00018486799118064778,0.3007508968536623,5.778876015049883,32.77627944964044,True
b2_s17118_m2_hajek_fp64,2,17118,m2_hajek,1083,136d7e95bf55af9450b2eeafd8bc5e7dccdf6c213dc5bcc4aa8aeeb1904c2b3c,172.75847155543093,173.01987233543014,1.0,0.0022485234864829534,2.8191950543662405e-05,0.00024645688370519505,0.28184695406526594,9.246839526067117,33.71133469576253,True
b2_s17119_h_both_fp64,2,17119,h_both,1109,bd9fe4000e5ac5674de8b4a8a52b6ccf003ac5fab61dc1b9c29ff1d2755d2786,165.21431785469272,164.31829101035297,1.796668601349283,0.002265965348783501,2.937978634603513e-05,0.00012833809228601472,0.10243951529178806,2.81199699434966,3.395610089569251,True
b2_s17119_m2_hajek_fp64,2,17119,m2_hajek,1109,582023906fa80135ea1f9b0546e7ee79866ce556ba6e300f1879a840c0ba6a20,180.09755426726056,179.0937023982759,1.0,0.002265965348783501,3.1054627547365755e-05,0.00011805005937541554,0.19831212429391307,2.245817273695439,3.7671149675122573,True
b3_s17210_h_both_fp64,3,17210,h_both,1096,4b947075d384f4395bd4ec209bc748adca9c5793b82f8ff5e502cd03f4f76dc0,276.8639639432806,281.77277228541465,1.8113642468524975,0.0015239416097238443,2.7462766902588725e-05,0.00029697787139559546,0.049568943797557115,2.2340102913825315,7.379077559267965,True
b3_s17210_m2_hajek_fp64,3,17210,m2_hajek,1096,0b64de8ec7852e8d0f964bdd61f62bf46dc439e5fbdf222da700e1829652a266,249.45696158251738,251.6113408192638,1.0,0.0015239416097238443,2.8917760448360604e-05,0.0003792716212626594,0.051141828020746204,2.751063605740785,13.04321847941937,True
b3_s17211_h_both_fp64,3,17211,h_both,1118,c7ada10e763b525d30ee9ec7a7e49705a0ab1c9055537e06ef1688d0699ded10,308.12200687754216,305.60849960973326,1.8405855404932754,0.00146897215548748,4.175221396503391e-05,0.0006991809865901964,0.019187424850150656,388.2700668833142,3356.2225340754753,True
b3_s17211_m2_hajek_fp64,3,17211,m2_hajek,1118,43e9cac578557bf0bac617121c639a4b7c150676c7102bda90b852bf5f3edc98,272.60266331843803,266.82338475721906,1.0,0.00146897215548748,5.1264294357776614e-05,0.001712529746194245,0.018774266623280286,47.68405013832307,543.8393130957752,True
b3_s17212_h_both_fp64,3,17212,h_both,1106,20eef6ccb6f5985195806c1c66871dc1729eacf57db5e4f531de057492b7734a,286.2732603544367,287.32788911729205,1.8322407783716614,0.001485892503009749,3.290418445455581e-05,0.00024539071173460415,0.03203114347563826,6.663210720517416,42.31195489521418,True
b3_s17212_m2_hajek_fp64,3,17212,m2_hajek,1106,edc27ba7351816e46283b743ee26b4e5930d11eacb2db9f9de3d5974596e4c01,262.64980640244295,262.1005057927989,1.0,0.001485892503009749,3.47217866566151e-05,0.00022110062637305513,0.052917053713879544,7.187842230145215,37.23468953729688,True
b3_s17213_h_both_fp64,3,17213,h_both,1139,4b66213fcd049794de8587208820c8a40db4e7bbeb1ee1173f790a27922e5a4e,310.664907084414,313.7480211076978,1.8531772458201807,0.0014828032667961472,4.0810557656059626e-05,0.0004001859350139387,0.046319322628026655,2.411332115530487,13.623103333678625,True
b3_s17213_m2_hajek_fp64,3,17213,m2_hajek,1139,ea7eb77cafd00d59f30faa2f9f4e2b9415ef40e44b90319ffd5501d2b469b20a,278.8862850027064,278.28588058315256,1.0,0.0014828032667961472,3.79387731937268e-05,0.0004761469703688801,0.06859357976012681,2.6972647904591476,14.773390978040045,True
b3_s17214_h_both_fp64,3,17214,h_both,1103,78d9ac256c3e578e4739b93f0cd83926482f034f699b6d1333babe46742eeeb1,295.0327332540915,293.9519218782776,1.8047754502216578,0.0015575662042277068,3.793832228301249e-05,0.0005299100500737355,0.03464284848418218,5.476733588093812,26.165112241604344,True
b3_s17214_m2_hajek_fp64,3,17214,m2_hajek,1103,abbcb5fe0a332a7e4b7945a87f50b27b10308487efe9f6b3910b26a0a7908526,258.13113789441496,258.80788419105534,1.0,0.0015575662042277068,3.8493152093395575e-05,0.0005572581111933702,0.057911889543192464,4.644486211188297,24.09302217576496,True
b3_s17215_h_both_fp64,3,17215,h_both,1119,19ff2d94b4113e4ac84f1738cd1692a6c67b567edf9f57b83944f517191bde33,271.62022605943963,269.81230240259555,1.838816167933499,0.0014423211633328354,2.3703474989570727e-05,0.0003377420234746026,0.08887588148669374,3.3487372044647543,10.524983120858623,True
b3_s17215_m2_hajek_fp64,3,17215,m2_hajek,1119,6da789149b34d7f3f473f303a8c21d0b436df50fe7fa5734fc74c4d61ac5b028,260.54835174246523,256.97253084397437,1.0,0.0014423211633328354,3.736689262153691e-05,0.0008573749449702101,0.048605385750445665,5.342573108188249,30.461709064226444,True
b3_s17216_h_both_fp64,3,17216,h_both,1123,785c85d48652991d05a6f0c08422300000ecf1a3bc254a19ecae90c0c23e7c1b,314.25901318333786,312.8640066852779,1.8664965180676025,0.0015123787268342347,3.3774976122048126e-05,0.0002897194320020433,0.08978228519191454,2.091929591367891,5.037369699095623,True
b3_s17216_m2_hajek_fp64,3,17216,m2_hajek,1123,9639291c3b9c51084a6381950753c1d6d916703f41ee9ef83c37af1319788bd2,271.75461170026307,268.24942838220477,1.0,0.0015123787268342347,3.2165431305327615e-05,0.00033212712966255206,0.09147537389145523,2.0654720093392367,5.162291561998621,True
b3_s17217_h_both_fp64,3,17217,h_both,1090,636436a9f6bbc1e44ee271568bf268505e88780c7680b4f2b605e6e6ad99322e,281.15791299393163,275.15949864898477,1.7630910941338176,0.0015244019510527785,3.2837505031186085e-05,0.0003003261119572129,0.05642554820919976,5.13831683016927,47.06169824072224,True
b3_s17217_m2_hajek_fp64,3,17217,m2_hajek,1090,b653cee4a3a7c4b0c9b2cd5c2903fc81f5f4383f3bcac46572c265f04dd694a5,257.53750564498165,252.6516347669982,1.0,0.0015244019510527785,4.01118480845642e-05,0.00044548616131542373,0.1136666596433665,3.0527171365168693,26.73286939650089,True
b3_s17218_h_both_fp64,3,17218,h_both,1130,161a6ad4b0d5e39ad86f3859d5b30194c0b4974557d77f4921889cc8501cb46b,301.2889534461236,301.2193255190669,1.8133971064841652,0.0015272626165368723,4.4292643167114885e-05,0.0005717895608154496,0.019372500637270716,4.824459844461743,39.19450196723258,True
b3_s17218_m2_hajek_fp64,3,17218,m2_hajek,1130,5e3cad5e46512c32f20793dcd6c7aa0d84e4d56376d413578db0ea590ba74443,268.21275345242566,267.12989903012163,1.0,0.0015272626165368723,5.6015128613819734e-05,0.0006050121186293062,0.008799423210945179,1.6539254157489491,14.324901192433574,True
b3_s17219_h_both_fp64,3,17219,h_both,1104,641ee6b49faca0bb61d3737900f5a9683ba5db1d33484f0215382f8313a0b03e,295.72805827818274,285.5871566700621,1.8045015976393295,0.0015312286649370153,4.059575293100264e-05,0.0008690050874101123,0.04723070315234061,12.900510369891506,56.92684155961258,True
b3_s17219_m2_hajek_fp64,3,17219,m2_hajek,1104,74bb69e8a9bed82f6514f6c509021f68de86bf03384f61d2810f3975b0c9d52d,265.88513379621406,258.0401021416726,1.0,0.0015312286649370153,5.999361921592661e-05,0.001792355806327659,0.0532580457970769,1.5909490389608858,9.728806151567333,True


==> anc/tables/S_AD_coefficients.md <==
**All analytic-case selected supports and coefficients.**

| Mask | Method | Support | Advection | Diffusion | Full error | Grid MSE |
|---|---|---|---|---|---|---|
| 17010 | data | 1 | -0.705446 | 0 | 0.141631 | 0.00147651 |
| 17010 | both | 1 | -0.693842 | 0 | 0.141689 | 0.000995108 |
| 17011 | data | 1 | -0.703422 | 0 | 0.141504 | 0.00139925 |
| 17011 | both | 1 | -0.699152 | 0 | 0.141426 | 0.00111395 |
| 17012 | data | 1 | -0.710732 | 0 | 0.142233 | 0.00154959 |
| 17012 | both | 1 | -0.725836 | 0 | 0.146065 | 0.000884911 |
| 17013 | data | 1 | -0.714375 | 0 | 0.142875 | 0.00160317 |
| 17013 | both | 1 | -0.710986 | 0 | 0.142272 | 0.00114091 |
| 17014 | data | 1 | -0.701183 | 0 | 0.141431 | 0.00138145 |
| 17014 | both | 1 | -0.719921 | 0 | 0.1442 | 0.00101034 |
| 17015 | data | 1 | -0.718059 | 0 | 0.143709 | 0.00141358 |
| 17015 | both | 1 | -0.70118 | 0 | 0.141431 | 0.00121796 |
| 17016 | data | 1 | -0.707267 | 0 | 0.141794 | 0.0011644 |
| 17016 | both | 1 | -0.71428 | 0 | 0.142856 | 0.00100048 |
| 17017 | data | 1 | -0.717196 | 0 | 0.143497 | 0.00107108 |
| 17017 | both | 1 | -0.703209 | 0 | 0.141494 | 0.0010949 |
| 17018 | data | 1 | -0.705353 | 0 | 0.141624 | 0.00146334 |
| 17018 | both | 1 | -0.700914 | 0 | 0.141427 | 0.00141859 |
| 17019 | data | 1 | -0.704379 | 0 | 0.141557 | 0.00116351 |
| 17019 | both | 1 | -0.704093 | 0 | 0.14154 | 0.00122392 |

Support indices are zero-based in the library order stated in the main article; the correct support is 1,2. Coefficients are in physical units. Complete twelve-vectors are in the numerical CSV/JSON.


==> anc/tables/S_AD_conditional.md <==
**All analytic-case conditional solves.**

| Mask | Method | Weight | Advection | Diffusion | Cond. | Residual |
|---|---|---|---|---|---|---|
| 17010 | data | identity | -0.705416 | 0.000808481 | 6.42524 | 0.000353783 |
| 17010 | data | ipw | -0.70417 | 0.00028169 | 9.35296 | 0.00036002 |
| 17010 | both | identity | -0.695699 | 0.00279002 | 3.8042 | 0.00037649 |
| 17010 | both | ipw | -0.694133 | 0.00264368 | 3.84672 | 0.000337566 |
| 17011 | data | identity | -0.703618 | 0.000589558 | 7.83529 | 0.000343672 |
| 17011 | data | ipw | -0.702073 | 0.000220703 | 9.95032 | 0.000308009 |
| 17011 | both | identity | -0.700896 | 0.00850377 | 2.49692 | 0.000360077 |
| 17011 | both | ipw | -0.69955 | 0.00741633 | 2.48346 | 0.000327714 |
| 17012 | data | identity | -0.710789 | 0.00759142 | 2.44015 | 0.00028179 |
| 17012 | data | ipw | -0.711232 | 0.0066619 | 2.45026 | 0.000302938 |
| 17012 | both | identity | -0.727247 | 0.00032207 | 10.1209 | 0.000285427 |
| 17012 | both | ipw | -0.726026 | 0.000170449 | 12.707 | 0.00022389 |
| 17013 | data | identity | -0.714555 | 0.000177033 | 13.0864 | 0.000360712 |
| 17013 | data | ipw | -0.713633 | 2.86782e-05 | 18.4963 | 0.000309249 |
| 17013 | both | identity | -0.711887 | 0.00687275 | 2.95093 | 0.000366707 |
| 17013 | both | ipw | -0.711061 | 0.00424687 | 3.49119 | 0.00033168 |
| 17014 | data | identity | -0.70103 | 0.000494849 | 8.8146 | 0.000390603 |
| 17014 | data | ipw | -0.700231 | 0.000556579 | 7.83645 | 0.000408893 |
| 17014 | both | identity | -0.721037 | 0.000114436 | 17.0089 | 0.000297983 |
| 17014 | both | ipw | -0.719016 | 0.000141261 | 18.0185 | 0.000271464 |
| 17015 | data | identity | -0.717473 | 6.17436e-06 | 164.539 | 0.000328985 |
| 17015 | data | ipw | -0.71604 | 1.15796e-05 | 150.406 | 0.000299008 |
| 17015 | both | identity | -0.703066 | 0.000909377 | 7.5159 | 0.00045266 |
| 17015 | both | ipw | -0.701229 | 0.00087213 | 7.44933 | 0.000359437 |
| 17016 | data | identity | -0.707129 | 0.000421955 | 11.4096 | 0.000433906 |
| 17016 | data | ipw | -0.705618 | 0.000541842 | 10.6724 | 0.000424981 |
| 17016 | both | identity | -0.716265 | 0.000114173 | 15.6863 | 0.000383277 |
| 17016 | both | ipw | -0.714245 | 5.14976e-05 | 19.1125 | 0.000322524 |
| 17017 | data | identity | -0.717255 | 3.41349e-05 | 21.7619 | 0.000345003 |
| 17017 | data | ipw | -0.716932 | 5.11917e-05 | 20.6531 | 0.000411897 |
| 17017 | both | identity | -0.704248 | -1.40259e-05 | 64.6669 | 0.000487892 |
| 17017 | both | ipw | -0.703337 | -9.92829e-06 | 66.1077 | 0.000431382 |
| 17018 | data | identity | -0.705641 | 0.000481976 | 9.47801 | 0.000342699 |
| 17018 | data | ipw | -0.704259 | 0.000283854 | 11.2476 | 0.000316745 |
| 17018 | both | identity | -0.702388 | 0.00797368 | 2.63521 | 0.000336262 |
| 17018 | both | ipw | -0.701166 | 0.00743265 | 2.65348 | 0.000295596 |
| 17019 | data | identity | -0.704451 | -2.38939e-06 | 102.723 | 0.000280781 |
| 17019 | data | ipw | -0.703125 | -3.16393e-06 | 95.9379 | 0.000261846 |
| 17019 | both | identity | -0.706379 | 0.00183439 | 4.70554 | 0.000443819 |
| 17019 | both | ipw | -0.704924 | 0.000758327 | 5.80318 | 0.000378763 |

Cond. is the condition number of the weighted two-column design, not its Gram. Residual is the normalized weighted PDE residual MSE. Lower residual does not imply lower physical coefficient error.


==> anc/tables/S_AD_derivatives.md <==
**All analytic-case relative grid errors.**

| Mask | Method | $u$ | $u_t$ | $u_x$ | $u_{xx}$ | $u_{xxx}$ |
|---|---|---|---|---|---|---|
| 17010 | data | 0.0752653 | 0.597577 | 0.525957 | 5.29786 | 57.9593 |
| 17010 | both | 0.0617892 | 0.435307 | 0.235786 | 2.46078 | 55.3824 |
| 17011 | data | 0.0732697 | 0.473545 | 0.424588 | 7.04777 | 166.476 |
| 17011 | both | 0.0653746 | 0.272937 | 0.202831 | 1.15118 | 7.63506 |
| 17012 | data | 0.0771056 | 0.906521 | 0.288376 | 1.64007 | 10.6823 |
| 17012 | both | 0.0582676 | 0.726351 | 0.409687 | 9.15145 | 223.659 |
| 17013 | data | 0.0784272 | 0.668177 | 0.701751 | 17.0841 | 588.524 |
| 17013 | both | 0.0661611 | 0.313278 | 0.209098 | 1.60981 | 16.0285 |
| 17014 | data | 0.0728022 | 0.581644 | 0.387973 | 5.66216 | 89.8388 |
| 17014 | both | 0.0622603 | 1.13987 | 0.70884 | 58.4784 | 5856.8 |
| 17015 | data | 0.0736441 | 0.911928 | 1.14101 | 163.305 | 27290.9 |
| 17015 | both | 0.0683588 | 0.460123 | 0.32486 | 4.80842 | 78.8172 |
| 17016 | data | 0.0668388 | 0.406323 | 0.278409 | 5.19364 | 161.273 |
| 17016 | both | 0.0619556 | 0.850087 | 0.755888 | 21.8332 | 648.512 |
| 17017 | data | 0.0641044 | 0.711272 | 0.509214 | 20.3806 | 994.9 |
| 17017 | both | 0.0648132 | 0.738383 | 0.654416 | 32.4739 | 1514.65 |
| 17018 | data | 0.0749289 | 0.43193 | 0.451308 | 7.8773 | 149.487 |
| 17018 | both | 0.0737744 | 0.303959 | 0.254179 | 1.33055 | 7.63517 |
| 17019 | data | 0.0668132 | 1.41467 | 0.988477 | 75.4122 | 9163.09 |
| 17019 | both | 0.0685258 | 0.66141 | 0.740788 | 48.595 | 3198.41 |

Each entry is the Euclidean norm of the grid error divided by the Euclidean norm of analytic truth on the same grid. These norms do not decompose the coefficient error.


==> anc/tables/S_AD_precision.md <==
**Float64 reevaluation of saved parameters: both precision scales.**

| Field | Max diff. / truth | Max diff. / learned | Data mean error | Both mean error | Wins |
|---|---|---|---|---|---|
| $u$ | 4.32749e-07 | 4.32777e-07 | 0.0723199 | 0.065128 | 8/10 |
| $u_t$ | 9.74597e-06 | 7.36233e-06 | 0.710358 | 0.590171 | 7/10 |
| $u_x$ | 1.03922e-05 | 6.90312e-06 | 0.569706 | 0.449637 | 6/10 |
| $u_{xx}$ | 0.00180266 | 1.10373e-05 | 30.8901 | 18.1893 | 6/10 |
| $u_{xxx}$ | 0.682347 | 2.50027e-05 | 3867.31 | 1160.75 | 6/10 |

Maxima are over twenty fits. Mean errors are reevaluated grid relative L2 errors against analytic truth. Wins favor H\_both; all counts match the original float32 evaluation. This is reevaluation, not retraining.


==> anc/tables/S_AD_projection.md <==
**Own-weight signed diffusion-error projections.**

| Mask | Method | $P_W e_t$ | $0.7P_W e_x$ | $-0.1P_W e_{xx}$ | Sum |
|---|---|---|---|---|---|
| 17010 | data | -0.00474312 | 0.000596024 | -0.0950444 | -0.0991915 |
| 17010 | both | -0.0163865 | 0.00582656 | -0.0867964 | -0.0973563 |
| 17011 | data | -0.0059623 | 0.0022233 | -0.0956714 | -0.0994104 |
| 17011 | both | -0.03971 | 0.0017867 | -0.0546603 | -0.0925837 |
| 17012 | data | -0.0420494 | 0.00556712 | -0.0559263 | -0.0924086 |
| 17012 | both | -0.00191246 | 0.000805028 | -0.0987221 | -0.0998296 |
| 17013 | data | -0.00507898 | 0.00358957 | -0.0983336 | -0.099823 |
| 17013 | both | -0.0193184 | 0.00182295 | -0.0782577 | -0.0957531 |
| 17014 | data | -0.00129199 | -0.00141331 | -0.0967999 | -0.0995052 |
| 17014 | both | 0.0119015 | -0.0134731 | -0.0982871 | -0.0998587 |
| 17015 | data | 0.00095333 | -0.000884773 | -0.100062 | -0.0999938 |
| 17015 | both | -0.00589143 | 0.00129215 | -0.0945286 | -0.0991279 |
| 17016 | data | 0.00193595 | -0.00358248 | -0.0979315 | -0.099578 |
| 17016 | both | 0.00035981 | -0.000783918 | -0.0995244 | -0.0999485 |
| 17017 | data | -0.00489647 | 0.0047562 | -0.0998256 | -0.0999659 |
| 17017 | both | 0.00361318 | -0.00339453 | -0.100229 | -0.10001 |
| 17018 | data | -0.00540571 | 0.00335673 | -0.0974691 | -0.099518 |
| 17018 | both | -0.0345067 | 0.00510347 | -0.0631641 | -0.0925673 |
| 17019 | data | -0.000120523 | 4.86495e-05 | -0.0999305 | -0.100002 |
| 17019 | both | -0.0151056 | 0.0130951 | -0.0972312 | -0.0992417 |

The diffusion coordinate of each projected vector is shown. Their signed sum equals the conditional diffusion coefficient minus 0.1; they are not percentages or causal contributions. Both coordinates and both residual weights are archived in conditional.json.


==> anc/tables/S_B_all_pairs.csv <==
mechanism,mask_seed,candidate_method,m1_exact_support,candidate_exact_support,m1_false_negative_count,candidate_false_negative_count,m1_false_positive_count,candidate_false_positive_count,coefficient_relative_l2_error__m1,coefficient_relative_l2_error__candidate,coefficient_relative_l2_error__difference,coefficient_relative_l2_error__ratio,coefficient_relative_l2_error__direction,full_grid_mse_to_clean__m1,full_grid_mse_to_clean__candidate,full_grid_mse_to_clean__difference,full_grid_mse_to_clean__ratio,full_grid_mse_to_clean__direction,candidate_mse_to_clean__m1,candidate_mse_to_clean__candidate,candidate_mse_to_clean__difference,candidate_mse_to_clean__ratio,candidate_mse_to_clean__direction,observed_mse_to_clean__m1,observed_mse_to_clean__candidate,observed_mse_to_clean__difference,observed_mse_to_clean__ratio,observed_mse_to_clean__direction,unobserved_mse_to_clean__m1,unobserved_mse_to_clean__candidate,unobserved_mse_to_clean__difference,unobserved_mse_to_clean__ratio,unobserved_mse_to_clean__direction,effective_geometry__m1_delta_I,effective_geometry__candidate_delta_A,effective_geometry__direction
mcar,7301,m2_ht,True,True,0,0,0,0,0.017440237669800494,0.009256711425895195,-0.008183526243905299,0.5307675045004755,IMPROVED,2.479052756239516e-05,1.7425845990613222e-05,-7.364681571781936e-06,0.7029235641215862,IMPROVED,2.6330731044842236e-05,1.7604417629145604e-05,-8.726313415696632e-06,0.6685882590637006,IMPROVED,2.3845485173720037e-05,1.6563784665076608e-05,-7.281700508643429e-06,0.6946298028497006,IMPROVED,2.9061111346064637e-05,1.8747694348327385e-05,-1.0313416997737251e-05,0.6451127806186303,IMPROVED,1.0776475299387296,1.0859007248363035,WORSENED
mcar,7301,m2_hajek,True,True,0,0,0,0,0.017440237669800494,0.017440237669800494,0.0,1.0,TIED_WITHIN_TOLERANCE,2.479052756239516e-05,2.479052756239516e-05,0.0,1.0,TIED_WITHIN_TOLERANCE,2.6330731044842236e-05,2.6330731044842236e-05,0.0,1.0,TIED_WITHIN_TOLERANCE,2.3845485173720037e-05,2.3845485173720037e-05,0.0,1.0,TIED_WITHIN_TOLERANCE,2.9061111346064637e-05,2.9061111346064637e-05,0.0,1.0,TIED_WITHIN_TOLERANCE,1.0776475299387296,1.0776475299387296,TIED_WITHIN_TOLERANCE
mcar,7302,m2_ht,True,True,0,0,0,0,0.014665671865836774,0.016071907865811603,0.001406235999974829,1.095886230977976,WORSENED,3.445503202215938e-05,2.580490434281807e-05,-8.650127679341309e-06,0.7489444307067231,IMPROVED,3.714394800780217e-05,2.8341294931709316e-05,-8.802653076092853e-06,0.7630124542968928,IMPROVED,2.5199924761327136e-05,2.232438186851956e-05,-2.8755428928075748e-06,0.8858908143559022,IMPROVED,4.987765874164745e-05,3.4756020428828975e-05,-1.5121638312818475e-05,0.696825418547723,IMPROVED,1.0884698733497984,1.0930867625281147,WORSENED
mcar,7302,m2_hajek,True,True,0,0,0,0,0.014665671865836774,0.014665671865836774,0.0,1.0,TIED_WITHIN_TOLERANCE,3.445503202215938e-05,3.445503202215938e-05,0.0,1.0,TIED_WITHIN_TOLERANCE,3.714394800780217e-05,3.714394800780217e-05,0.0,1.0,TIED_WITHIN_TOLERANCE,2.5199924761327136e-05,2.5199924761327136e-05,0.0,1.0,TIED_WITHIN_TOLERANCE,4.987765874164745e-05,4.987765874164745e-05,0.0,1.0,TIED_WITHIN_TOLERANCE,1.0884698733497984,1.0884698733497984,TIED_WITHIN_TOLERANCE
mcar,7303,m2_ht,True,True,0,0,0,0,0.010487318321834338,0.009770381482310625,-0.0007169368395237123,0.9316377344977631,IMPROVED,1.8405743871853652e-05,1.621206703097584e-05,-2.193676840877813e-06,0.8808156379795974,IMPROVED,1.776523233109039e-05,1.5544989467764846e-05,-2.2202428633255458e-06,0.8750231450989827,IMPROVED,1.88553696418072e-05,1.62467170368927e-05,-2.608652604914498e-06,0.8616493521754968,IMPROVED,1.6685942157793653e-05,1.4850244262508906e-05,-1.8356978952847468e-06,0.8899853614542628,IMPROVED,1.0733944710211116,1.07166892734964,IMPROVED
mcar,7303,m2_hajek,True,True,0,0,0,0,0.010487318321834338,0.010487318321834338,0.0,1.0,TIED_WITHIN_TOLERANCE,1.8405743871853652e-05,1.8405743871853652e-05,0.0,1.0,TIED_WITHIN_TOLERANCE,1.776523233109039e-05,1.776523233109039e-05,0.0,1.0,TIED_WITHIN_TOLERANCE,1.88553696418072e-05,1.88553696418072e-05,0.0,1.0,TIED_WITHIN_TOLERANCE,1.6685942157793653e-05,1.6685942157793653e-05,0.0,1.0,TIED_WITHIN_TOLERANCE,1.0733944710211116,1.0733944710211116,TIED_WITHIN_TOLERANCE
mcar,7304,m2_ht,True,True,0,0,0,0,0.025785546277395,0.026726885293829217,0.0009413390164342179,1.0365064601039478,WORSENED,4.8361619583232335e-05,3.511807262849252e-05,-1.3243546954739816e-05,0.7261558428177302,IMPROVED,2.616748555014337e-05,2.45079145484038e-05,-1.6595710017395727e-06,0.9365788891500705,IMPROVED,1.6847277038679635e-05,1.7502998862022414e-05,6.557218233427794e-07,1.0389215314639457,WORSENED,3.510429664977412e-05,3.122467503514952e-05,-3.879621614624603e-06,0.8894829982400583,IMPROVED,1.1458242009151607,1.1435078962070409,IMPROVED
mcar,7304,m2_hajek,True,True,0,0,0,0,0.025785546277395,0.025785546277395,0.0,1.0,TIED_WITHIN_TOLERANCE,4.8361619583232335e-05,4.8361619583232335e-05,0.0,1.0,TIED_WITHIN_TOLERANCE,2.616748555014337e-05,2.616748555014337e-05,0.0,1.0,TIED_WITHIN_TOLERANCE,1.6847277038679635e-05,1.6847277038679635e-05,0.0,1.0,TIED_WITHIN_TOLERANCE,3.510429664977412e-05,3.510429664977412e-05,0.0,1.0,TIED_WITHIN_TOLERANCE,1.1458242009151607,1.1458242009151607,TIED_WITHIN_TOLERANCE
mcar,7305,m2_ht,True,True,0,0,0,0,0.017638057180203778,0.038228260885827384,0.020590203705623606,2.167373679269687,WORSENED,5.887798542584555e-05,5.390829482014228e-05,-4.9696906057032726e-06,0.9155933993026579,IMPROVED,4.933987129369236e-05,4.387704910754885e-05,-5.462822186143511e-06,0.8892817909145644,IMPROVED,3.859882813055986e-05,3.618819251711475e-05,-2.4106356134451088e-06,0.9375464041216179,IMPROVED,6.099933524866727e-05,5.2223347033139995e-05,-8.775988215527275e-06,0.8561297728942215,IMPROVED,1.0608866012934683,1.0502192853880223,IMPROVED
mcar,7305,m2_hajek,True,True,0,0,0,0,0.017638057180203778,0.017638057180203778,0.0,1.0,TIED_WITHIN_TOLERANCE,5.887798542584555e-05,5.887798542584555e-05,0.0,1.0,TIED_WITHIN_TOLERANCE,4.933987129369236e-05,4.933987129369236e-05,0.0,1.0,TIED_WITHIN_TOLERANCE,3.859882813055986e-05,3.859882813055986e-05,0.0,1.0,TIED_WITHIN_TOLERANCE,6.099933524866727e-05,6.099933524866727e-05,0.0,1.0,TIED_WITHIN_TOLERANCE,1.0608866012934683,1.0608866012934683,TIED_WITHIN_TOLERANCE
spatial,7301,m2_ht,True,True,0,0,0,0,0.020308150318791948,0.028507280001280992,0.008199129682489044,1.403735916554747,WORSENED,3.6869469939205573e-05,2.532658421264291e-05,-1.1542885726562663e-05,0.6869256394085448,IMPROVED,4.133760349424468e-05,2.7787845655012237e-05,-1.354975783923244e-05,0.6722171414431672,IMPROVED,2.309365593688331e-05,1.7692392294690547e-05,-5.401263642192765e-06,0.766114830109411,IMPROVED,6.571970163165288e-05,4.127990014590945e-05,-2.443980148574343e-05,0.6281206262511031,IMPROVED,1.0605627269113436,1.035951612306517,IMPROVED
spatial,7301,m2_hajek,True,True,0,0,0,0,0.020308150318791948,0.025758393587139747,0.005450243268347799,1.268377138379977,WORSENED,3.6869469939205573e-05,3.6601792143299954e-05,-2.676777959056197e-07,0.9927398523399713,IMPROVED,4.133760349424468e-05,3.923427464046704e-05,-2.103328853777634e-06,0.9491182682114004,IMPROVED,2.309365593688331e-05,2.0129779618817403e-05,-2.963876318065908e-06,0.8716584188243558,IMPROVED,6.571970163165288e-05,6.476645023014833e-05,-9.532514015045564e-07,0.9854951958417681,IMPROVED,1.0605627269113436,1.0784737661701276,WORSENED
spatial,7302,m2_ht,True,True,0,0,0,0,0.023566338113669025,0.02203959072374256,-0.0015267473899264646,0.9352149076974791,IMPROVED,4.227223345532388e-05,7.206574916554031e-05,2.979351571021643e-05,1.704801078033982,WORSENED,4.5922918275853514e-05,7.102813806064037e-05,2.510521978478685e-05,1.5466817163922986,WORSENED,2.226649666155874e-05,2.545530218020113e-05,3.1888055186423895e-06,1.1432109220911972,WORSENED,7.46616718870178e-05,0.00012639181575813964,5.173014387112184e-05,1.6928607753306513,WORSENED,1.1093446600922048,1.088335492867049,IMPROVED
spatial,7302,m2_hajek,True,True,0,0,0,0,0.023566338113669025,0.018450171271443345,-0.00511616684222568,0.7829036137244342,IMPROVED,4.227223345532388e-05,6.6489341150419e-05,2.421710769509512e-05,1.5728845087092305,WORSENED,4.5922918275853514e-05,7.025163851483969e-05,2.4328720238986176e-05,1.5297729576514811,WORSENED,2.226649666155874e-05,2.507547028739111e-05,2.808973625832369e-06,1.126152473311252,WORSENED,7.46616718870178e-05,0.00012513342870920416,5.0471756822186354e-05,1.67600624988097,WORSENED,1.1093446600922048,1.0643065015549757,IMPROVED
spatial,7303,m2_ht,True,True,0,0,0,0,0.007688574914599341,0.0015542839314360683,-0.006134290983163273,0.20215500904917222,IMPROVED,2.2934049364112466e-05,2.594310679054327e-05,3.0090574264308027e-06,1.1312048028962307,WORSENED,2.15605010688223e-05,2.5588358266877915e-05,4.027857198055617e-06,1.1868164930489544,WORSENED,1.629223274180691e-05,1.9078509459483158e-05,2.786276717676249e-06,1.1710187155948544,WORSENED,2.8375416978080745e-05,3.4009355348003246e-05,5.633938369922501e-06,1.1985499763501122,WORSENED,1.095316026963982,1.0403774519167948,IMPROVED
spatial,7303,m2_hajek,True,True,0,0,0,0,0.007688574914599341,0.007911339431018492,0.0002227645164191508,1.0289734468212253,WORSENED,2.2934049364112466e-05,3.1860225066269e-05,8.926175702156531e-06,1.3892106256701593,WORSENED,2.15605010688223e-05,3.18249402166032e-05,1.0264439147780903e-05,1.4760760946610774,WORSENED,1.629223274180691e-05,1.893782804887647e-05,2.6455953070695623e-06,1.16238383952623,WORSENED,2.8375416978080745e-05,4.849542476384604e-05,2.0120007785765295e-05,1.7090647443633151,WORSENED,1.095316026963982,1.0586310770315621,IMPROVED
spatial,7304,m2_ht,True,True,0,0,0,0,0.022969181379392543,0.0333366343399969,0.01036745296060436,1.4513636245611181,WORSENED,2.891299497448508e-05,2.8848646085631015e-05,-6.434888885406402e-08,0.9977743955992504,IMPROVED,2.6579497964119582e-05,2.93099454014892e-05,2.7304474373696182e-06,1.1027275775131467,WORSENED,1.6855273176731287e-05,1.9287221027062138e-05,2.431947850330851e-06,1.1442840958334723,WORSENED,3.848869873265631e-05,4.158471685448608e-05,3.0960181218297667e-06,1.0804396673250714,WORSENED,1.1659071013870765,1.108246334313473,IMPROVED
spatial,7304,m2_hajek,True,True,0,0,0,0,0.022969181379392543,0.03022511196213951,0.007255930582746966,1.3158985278098256,WORSENED,2.891299497448508e-05,2.5465336359222648e-05,-3.4476586152624315e-06,0.8807574719151408,IMPROVED,2.6579497964119582e-05,2.67916591736165e-05,2.1216120949691744e-07,1.007982137577742,WORSENED,1.6855273176731287e-05,1.814993284185533e-05,1.294659665124044e-06,1.0768103638279398,WORSENED,3.848869873265631e-05,3.7375130465350695e-05,-1.1135682673056154e-06,0.9710676561179556,IMPROVED,1.1659071013870765,1.1022660481746631,IMPROVED
spatial,7305,m2_ht,True,True,0,0,0,0,0.020172607077055694,0.026452188260110077,0.0062795811830543835,1.3112924947711282,WORSENED,0.00012062253084693787,5.05339783961774e-05,-7.008855245076047e-05,0.4189431115510395,IMPROVED,7.463769740081345e-05,4.814371778305902e-05,-2.6493979617754427e-05,0.6450321949848137,IMPROVED,3.0066084655050283e-05,2.4284203177767474e-05,-5.781881477282809e-06,0.8076942327669655,IMPROVED,0.00013079289312005178,7.82040101953755e-05,-5.258888292467629e-05,0.5979224736897122,IMPROVED,1.1000148979202635,1.0416055533917719,IMPROVED
spatial,7305,m2_hajek,True,True,0,0,0,0,0.020172607077055694,0.030609419450468318,0.010436812373412624,1.5173754851589534,WORSENED,0.00012062253084693787,4.050476464718268e-05,-8.011776619975519e-05,0.33579766866756083,IMPROVED,7.463769740081345e-05,3.492572431066708e-05,-3.9711973090146364e-05,0.4679367869980196,IMPROVED,3.0066084655050283e-05,2.1305619136109975e-05,-8.760465518940308e-06,0.7086263269910408,IMPROVED,0.00013079289312005178,5.208551783567406e-05,-7.870737528437773e-05,0.39822896025295473,IMPROVED,1.1000148979202635,1.058001969780638,IMPROVED


==> anc/tables/S_B_all_runs.csv <==
mechanism,mask,method,observed_n,exact_support,diffusion_coefficient,advection_coefficient,two_target_relative_L2,full_grid_mse_to_clean,candidate_mse_to_clean,observed_mse_to_clean,unobserved_mse_to_clean
full,reference,M0,2000,True,0.099785827100276947,-0.99552065134048462,0.004462210352746322,9.496865609095368e-06,9.6780193390666567e-06,9.6780193390666567e-06,
mcar,7301,M1,1047,True,0.096476845443248749,-0.98283052444458008,0.017440237669800494,2.4790527562395159e-05,2.6330731044842236e-05,2.3845485173720037e-05,2.9061111346064637e-05
mcar,7301,HT,1047,True,0.099454633891582489,-0.99071311950683594,0.0092567114258951949,1.7425845990613222e-05,1.7604417629145604e-05,1.6563784665076608e-05,1.8747694348327385e-05
mcar,7301,H,1047,True,0.096476845443248749,-0.98283052444458008,0.017440237669800494,2.4790527562395159e-05,2.6330731044842236e-05,2.3845485173720037e-05,2.9061111346064637e-05
mcar,7302,M1,1032,True,0.09899342805147171,-0.98529559373855591,0.014665671865836774,3.445503202215938e-05,3.7143948007802169e-05,2.5199924761327136e-05,4.9877658741647449e-05
mcar,7302,HT,1032,True,0.099387787282466888,-0.98385953903198242,0.016071907865811603,2.5804904342818071e-05,2.8341294931709316e-05,2.2324381868519561e-05,3.4756020428828975e-05
mcar,7302,H,1032,True,0.09899342805147171,-0.98529559373855591,0.014665671865836774,3.445503202215938e-05,3.7143948007802169e-05,2.5199924761327136e-05,4.9877658741647449e-05
mcar,7303,M1,995,True,0.1009511724114418,-0.98950338363647461,0.010487318321834338,1.8405743871853652e-05,1.7765232331090391e-05,1.8855369641807199e-05,1.6685942157793653e-05
mcar,7303,HT,995,True,0.10088293999433517,-0.99022066593170166,0.0097703814823106253,1.6212067030975839e-05,1.5544989467764846e-05,1.6246717036892701e-05,1.4850244262508906e-05
mcar,7303,H,995,True,0.1009511724114418,-0.98950338363647461,0.010487318321834338,1.8405743871853652e-05,1.7765232331090391e-05,1.8855369641807199e-05,1.6685942157793653e-05
mcar,7304,M1,979,True,0.1002105250954628,-0.9740867018699646,0.025785546277394999,4.8361619583232335e-05,2.6167485550143371e-05,1.6847277038679635e-05,3.5104296649774123e-05
mcar,7304,HT,979,True,0.10057748854160309,-0.97314602136611938,0.026726885293829217,3.5118072628492519e-05,2.4507914548403799e-05,1.7502998862022414e-05,3.122467503514952e-05
mcar,7304,H,979,True,0.1002105250954628,-0.9740867018699646,0.025785546277394999,4.8361619583232335e-05,2.6167485550143371e-05,1.6847277038679635e-05,3.5104296649774123e-05
mcar,7305,M1,1041,True,0.097277946770191193,-0.98248422145843506,0.017638057180203778,5.887798542584555e-05,4.9339871293692363e-05,3.859882813055986e-05,6.099933524866727e-05
mcar,7305,HT,1041,True,0.092665582895278931,-0.96228766441345215,0.038228260885827384,5.3908294820142277e-05,4.3877049107548852e-05,3.6188192517114751e-05,5.2223347033139995e-05
mcar,7305,H,1041,True,0.097277946770191193,-0.98248422145843506,0.017638057180203778,5.887798542584555e-05,4.9339871293692363e-05,3.859882813055986e-05,6.099933524866727e-05
spatial,7301,M1,1144,True,0.095344670116901398,-0.98012858629226685,0.020308150318791948,3.6869469939205573e-05,4.1337603494244677e-05,2.3093655936883311e-05,6.5719701631652882e-05
spatial,7301,HT,1144,True,0.097635932266712189,-0.97144824266433716,0.028507280001280992,2.5326584212642911e-05,2.7787845655012237e-05,1.7692392294690547e-05,4.1279900145909453e-05
spatial,7301,H,1144,True,0.098838314414024353,-0.97413921356201172,0.025758393587139747,3.6601792143299954e-05,3.9234274640467043e-05,2.0129779618817403e-05,6.4766450230148326e-05
spatial,7302,M1,1097,True,0.099008262157440186,-0.97633689641952515,0.023566338113669025,4.2272233455323877e-05,4.5922918275853514e-05,2.2266496661558739e-05,7.4661671887017806e-05
spatial,7302,HT,1097,True,0.097576446831226349,-0.97798347473144531,0.02203959072374256,7.2065749165540308e-05,7.1028138060640365e-05,2.5455302180201129e-05,0.00012639181575813964
spatial,7302,H,1097,True,0.097564421594142914,-0.98161846399307251,0.018450171271443345,6.6489341150418997e-05,7.0251638514839691e-05,2.5075470287391108e-05,0.00012513342870920416
spatial,7303,M1,1128,True,0.10124988853931427,-0.99237483739852905,0.0076885749145993408,2.2934049364112466e-05,2.1560501068822298e-05,1.6292232741806909e-05,2.8375416978080745e-05
spatial,7303,HT,1128,True,0.1011083796620369,-1.0011006593704224,0.0015542839314360683,2.5943106790543268e-05,2.5588358266877915e-05,1.9078509459483158e-05,3.4009355348003246e-05
spatial,7303,H,1128,True,0.10202936083078384,-0.99231255054473877,0.0079113394310184916,3.1860225066268997e-05,3.1824940216603201e-05,1.8937828048876471e-05,4.849542476384604e-05
spatial,7304,M1,1101,True,0.10026706010103226,-0.9769178032875061,0.022969181379392543,2.8912994974485079e-05,2.6579497964119582e-05,1.6855273176731287e-05,3.848869873265631e-05
spatial,7304,HT,1101,True,0.10033103078603745,-0.9664987325668335,0.033336634339996903,2.8848646085631015e-05,2.9309945401489201e-05,1.9287221027062138e-05,4.1584716854486077e-05
spatial,7304,H,1101,True,0.10026498138904572,-0.96962529420852661,0.030225111962139509,2.5465336359222648e-05,2.67916591736165e-05,1.8149932841855331e-05,3.7375130465350695e-05
spatial,7305,M1,1115,True,0.098576769232749939,-0.97977679967880249,0.020172607077055694,0.00012062253084693787,7.4637697400813447e-05,3.0066084655050283e-05,0.00013079289312005178
spatial,7305,HT,1115,True,0.09604933112859726,-0.97371107339859009,0.026452188260110077,5.0533978396177402e-05,4.814371778305902e-05,2.4284203177767474e-05,7.8204010195375494e-05
spatial,7305,H,1115,True,0.097062669694423676,-0.96937847137451172,0.030609419450468318,4.0504764647182679e-05,3.4925724310667083e-05,2.1305619136109975e-05,5.208551783567406e-05


==> anc/tables/S_B_coefficients.md <==
**All B runs, including MCAR, HT and the full-candidate reference.**

| Mechanism | Mask | Method | n obs. | Exact | Diffusion | Advection | Rel. L2 |
| --- | --- | --- | --- | --- | --- | --- | --- |
| full | reference | M0 | 2000 | yes | 0.0997858 | -0.995521 | 0.00446221 |
| mcar | 7301 | M1 | 1047 | yes | 0.0964768 | -0.982831 | 0.0174402 |
| mcar | 7301 | HT | 1047 | yes | 0.0994546 | -0.990713 | 0.00925671 |
| mcar | 7301 | H | 1047 | yes | 0.0964768 | -0.982831 | 0.0174402 |
| mcar | 7302 | M1 | 1032 | yes | 0.0989934 | -0.985296 | 0.0146657 |
| mcar | 7302 | HT | 1032 | yes | 0.0993878 | -0.98386 | 0.0160719 |
| mcar | 7302 | H | 1032 | yes | 0.0989934 | -0.985296 | 0.0146657 |
| mcar | 7303 | M1 | 995 | yes | 0.100951 | -0.989503 | 0.0104873 |
| mcar | 7303 | HT | 995 | yes | 0.100883 | -0.990221 | 0.00977038 |
| mcar | 7303 | H | 995 | yes | 0.100951 | -0.989503 | 0.0104873 |
| mcar | 7304 | M1 | 979 | yes | 0.100211 | -0.974087 | 0.0257855 |
| mcar | 7304 | HT | 979 | yes | 0.100577 | -0.973146 | 0.0267269 |
| mcar | 7304 | H | 979 | yes | 0.100211 | -0.974087 | 0.0257855 |
| mcar | 7305 | M1 | 1041 | yes | 0.0972779 | -0.982484 | 0.0176381 |
| mcar | 7305 | HT | 1041 | yes | 0.0926656 | -0.962288 | 0.0382283 |
| mcar | 7305 | H | 1041 | yes | 0.0972779 | -0.982484 | 0.0176381 |
| spatial | 7301 | M1 | 1144 | yes | 0.0953447 | -0.980129 | 0.0203082 |
| spatial | 7301 | HT | 1144 | yes | 0.0976359 | -0.971448 | 0.0285073 |
| spatial | 7301 | H | 1144 | yes | 0.0988383 | -0.974139 | 0.0257584 |
| spatial | 7302 | M1 | 1097 | yes | 0.0990083 | -0.976337 | 0.0235663 |
| spatial | 7302 | HT | 1097 | yes | 0.0975764 | -0.977983 | 0.0220396 |
| spatial | 7302 | H | 1097 | yes | 0.0975644 | -0.981618 | 0.0184502 |
| spatial | 7303 | M1 | 1128 | yes | 0.10125 | -0.992375 | 0.00768857 |
| spatial | 7303 | HT | 1128 | yes | 0.101108 | -1.0011 | 0.00155428 |
| spatial | 7303 | H | 1128 | yes | 0.102029 | -0.992313 | 0.00791134 |
| spatial | 7304 | M1 | 1101 | yes | 0.100267 | -0.976918 | 0.0229692 |
| spatial | 7304 | HT | 1101 | yes | 0.100331 | -0.966499 | 0.0333366 |
| spatial | 7304 | H | 1101 | yes | 0.100265 | -0.969625 | 0.0302251 |
| spatial | 7305 | M1 | 1115 | yes | 0.0985768 | -0.979777 | 0.0201726 |
| spatial | 7305 | HT | 1115 | yes | 0.0960493 | -0.973711 | 0.0264522 |
| spatial | 7305 | H | 1115 | yes | 0.0970627 | -0.969378 | 0.0306094 |

Targets are 0.1 and -1. Rel. L2 uses the two physical targets. M0 is one reference, not five independent runs.


==> anc/tables/S_B_fields.md <==
**All B clean-field MSEs.**

| Mechanism | Mask | Method | Full grid | Candidate | Observed | Unobserved |
| --- | --- | --- | --- | --- | --- | --- |
| full | reference | M0 | 9.49687e-06 | 9.67802e-06 | 9.67802e-06 | -- |
| mcar | 7301 | M1 | 2.47905e-05 | 2.63307e-05 | 2.38455e-05 | 2.90611e-05 |
| mcar | 7301 | HT | 1.74258e-05 | 1.76044e-05 | 1.65638e-05 | 1.87477e-05 |
| mcar | 7301 | H | 2.47905e-05 | 2.63307e-05 | 2.38455e-05 | 2.90611e-05 |
| mcar | 7302 | M1 | 3.4455e-05 | 3.71439e-05 | 2.51999e-05 | 4.98777e-05 |
| mcar | 7302 | HT | 2.58049e-05 | 2.83413e-05 | 2.23244e-05 | 3.4756e-05 |
| mcar | 7302 | H | 3.4455e-05 | 3.71439e-05 | 2.51999e-05 | 4.98777e-05 |
| mcar | 7303 | M1 | 1.84057e-05 | 1.77652e-05 | 1.88554e-05 | 1.66859e-05 |
| mcar | 7303 | HT | 1.62121e-05 | 1.5545e-05 | 1.62467e-05 | 1.48502e-05 |
| mcar | 7303 | H | 1.84057e-05 | 1.77652e-05 | 1.88554e-05 | 1.66859e-05 |
| mcar | 7304 | M1 | 4.83616e-05 | 2.61675e-05 | 1.68473e-05 | 3.51043e-05 |
| mcar | 7304 | HT | 3.51181e-05 | 2.45079e-05 | 1.7503e-05 | 3.12247e-05 |
| mcar | 7304 | H | 4.83616e-05 | 2.61675e-05 | 1.68473e-05 | 3.51043e-05 |
| mcar | 7305 | M1 | 5.8878e-05 | 4.93399e-05 | 3.85988e-05 | 6.09993e-05 |
| mcar | 7305 | HT | 5.39083e-05 | 4.3877e-05 | 3.61882e-05 | 5.22233e-05 |
| mcar | 7305 | H | 5.8878e-05 | 4.93399e-05 | 3.85988e-05 | 6.09993e-05 |
| spatial | 7301 | M1 | 3.68695e-05 | 4.13376e-05 | 2.30937e-05 | 6.57197e-05 |
| spatial | 7301 | HT | 2.53266e-05 | 2.77878e-05 | 1.76924e-05 | 4.12799e-05 |
| spatial | 7301 | H | 3.66018e-05 | 3.92343e-05 | 2.01298e-05 | 6.47665e-05 |
| spatial | 7302 | M1 | 4.22722e-05 | 4.59229e-05 | 2.22665e-05 | 7.46617e-05 |
| spatial | 7302 | HT | 7.20657e-05 | 7.10281e-05 | 2.54553e-05 | 0.000126392 |
| spatial | 7302 | H | 6.64893e-05 | 7.02516e-05 | 2.50755e-05 | 0.000125133 |
| spatial | 7303 | M1 | 2.2934e-05 | 2.15605e-05 | 1.62922e-05 | 2.83754e-05 |
| spatial | 7303 | HT | 2.59431e-05 | 2.55884e-05 | 1.90785e-05 | 3.40094e-05 |
| spatial | 7303 | H | 3.18602e-05 | 3.18249e-05 | 1.89378e-05 | 4.84954e-05 |
| spatial | 7304 | M1 | 2.8913e-05 | 2.65795e-05 | 1.68553e-05 | 3.84887e-05 |
| spatial | 7304 | HT | 2.88486e-05 | 2.93099e-05 | 1.92872e-05 | 4.15847e-05 |
| spatial | 7304 | H | 2.54653e-05 | 2.67917e-05 | 1.81499e-05 | 3.73751e-05 |
| spatial | 7305 | M1 | 0.000120623 | 7.46377e-05 | 3.00661e-05 | 0.000130793 |
| spatial | 7305 | HT | 5.0534e-05 | 4.81437e-05 | 2.42842e-05 | 7.8204e-05 |
| spatial | 7305 | H | 4.05048e-05 | 3.49257e-05 | 2.13056e-05 | 5.20855e-05 |

All errors are MSE in simulation field units squared. The unobserved set is empty for M0, so its value is missing.


==> anc/tables/S_B_pair_ratios.md <==
**All B paired candidate/M1 ratios, with MCAR and HT controls retained.**

| Mechanism | Mask | Candidate | Coeff. | Full grid | Observed | Unobserved |
| --- | --- | --- | --- | --- | --- | --- |
| mcar | 7301 | HT | 0.530768 | 0.702924 | 0.69463 | 0.645113 |
| mcar | 7301 | H | 1 | 1 | 1 | 1 |
| mcar | 7302 | HT | 1.09589 | 0.748944 | 0.885891 | 0.696825 |
| mcar | 7302 | H | 1 | 1 | 1 | 1 |
| mcar | 7303 | HT | 0.931638 | 0.880816 | 0.861649 | 0.889985 |
| mcar | 7303 | H | 1 | 1 | 1 | 1 |
| mcar | 7304 | HT | 1.03651 | 0.726156 | 1.03892 | 0.889483 |
| mcar | 7304 | H | 1 | 1 | 1 | 1 |
| mcar | 7305 | HT | 2.16737 | 0.915593 | 0.937546 | 0.85613 |
| mcar | 7305 | H | 1 | 1 | 1 | 1 |
| spatial | 7301 | HT | 1.40374 | 0.686926 | 0.766115 | 0.628121 |
| spatial | 7301 | H | 1.26838 | 0.99274 | 0.871658 | 0.985495 |
| spatial | 7302 | HT | 0.935215 | 1.7048 | 1.14321 | 1.69286 |
| spatial | 7302 | H | 0.782904 | 1.57288 | 1.12615 | 1.67601 |
| spatial | 7303 | HT | 0.202155 | 1.1312 | 1.17102 | 1.19855 |
| spatial | 7303 | H | 1.02897 | 1.38921 | 1.16238 | 1.70906 |
| spatial | 7304 | HT | 1.45136 | 0.997774 | 1.14428 | 1.08044 |
| spatial | 7304 | H | 1.3159 | 0.880757 | 1.07681 | 0.971068 |
| spatial | 7305 | HT | 1.31129 | 0.418943 | 0.807694 | 0.597922 |
| spatial | 7305 | H | 1.51738 | 0.335798 | 0.708626 | 0.398229 |

Ratios below one favor the candidate method. Original relative tie tolerance is 1e-6. MCAR H/M1 ratios are exactly one; HT uses a different data-loss scale.


==> anc/tables/S_CD_all_pairs.csv <==
block,mask,candidate,metric,M1,candidate_value,ratio,direction,unit
C,7401,H,coefficient_relative_l2_error,0.015090498638602672,0.0018125302609609093,0.12011069377948291,IMPROVED,dimensionless
C,7401,H,u_xx_absolute_error,0.0007932469248771723,0.0018209800124168452,2.2956029898241441,WORSENED,coefficient units
C,7401,H,u_times_u_x_absolute_error,0.015145003795623779,4.6372413635253906e-05,0.0030618951478013781,IMPROVED,coefficient units
C,7401,H,full_grid_mse_to_clean,3.3951893504185124e-05,2.5991261507497876e-05,0.76553201677232019,IMPROVED,simulation field units squared
C,7401,H,observed_mse_to_clean,1.577475692347704e-05,1.3868834470995684e-05,0.87917896537316298,IMPROVED,simulation field units squared
C,7401,H,unobserved_mse_to_clean,5.8964586874183751e-05,4.8317667172977446e-05,0.81943535492033093,IMPROVED,simulation field units squared
C,7401,HT,coefficient_relative_l2_error,0.015090498638602672,0.0039011523927591544,0.25851712963146906,IMPROVED,dimensionless
C,7401,HT,u_xx_absolute_error,0.0007932469248771723,0.0014256596565246638,1.7972457400265565,WORSENED,coefficient units
C,7401,HT,u_times_u_x_absolute_error,0.015145003795623779,0.0036522150039672852,0.24114982427555481,IMPROVED,coefficient units
C,7401,HT,full_grid_mse_to_clean,3.3951893504185124e-05,4.6862737096137774e-05,1.3802687349487939,WORSENED,simulation field units squared
C,7401,HT,observed_mse_to_clean,1.577475692347704e-05,1.4718859927578725e-05,0.93306413524972553,IMPROVED,simulation field units squared
C,7401,HT,unobserved_mse_to_clean,5.8964586874183751e-05,9.0836797335890369e-05,1.5405313960685292,WORSENED,simulation field units squared
C,7402,H,coefficient_relative_l2_error,0.016429789830298008,0.010262718628967568,0.6246408952865723,IMPROVED,dimensionless
C,7402,H,u_xx_absolute_error,0.0022779613733291681,0.0022924900054931696,1.0063779097986936,WORSENED,coefficient units
C,7402,H,u_times_u_x_absolute_error,0.016353845596313477,0.010055899620056152,0.61489510591459773,IMPROVED,coefficient units
C,7402,H,full_grid_mse_to_clean,5.7826996970145028e-05,5.307155855990023e-05,0.91776438930937498,IMPROVED,simulation field units squared
C,7402,H,observed_mse_to_clean,2.6253977260884603e-05,1.9543064428672818e-05,0.7443849072646882,IMPROVED,simulation field units squared
C,7402,H,unobserved_mse_to_clean,8.7476170792195003e-05,9.7958361359456328e-05,1.1198290971396361,WORSENED,simulation field units squared
C,7402,HT,coefficient_relative_l2_error,0.016429789830298008,0.024546191094067277,1.4940051788612594,WORSENED,dimensionless
C,7402,HT,u_xx_absolute_error,0.0022779613733291681,0.0032688662409782465,1.4349963433317143,WORSENED,coefficient units
C,7402,HT,u_times_u_x_absolute_error,0.016353845596313477,0.024451076984405518,1.495127053780998,WORSENED,coefficient units
C,7402,HT,full_grid_mse_to_clean,5.7826996970145028e-05,0.00012962822693284183,2.2416558653351202,WORSENED,simulation field units squared
C,7402,HT,observed_mse_to_clean,2.6253977260884603e-05,2.8383177089609635e-05,1.0811000865723037,WORSENED,simulation field units squared
C,7402,HT,unobserved_mse_to_clean,8.7476170792195003e-05,0.00024933212485727063,2.8502862276582084,WORSENED,simulation field units squared
C,7403,H,coefficient_relative_l2_error,0.019419252468282411,0.013801300032820797,0.71070192096027118,IMPROVED,dimensionless
C,7403,H,u_xx_absolute_error,0.003924070298671728,0.002992695569992071,0.76265085541537792,IMPROVED,coefficient units
C,7403,H,u_times_u_x_absolute_error,0.019117534160614014,0.013543426990509033,0.7084295954031159,IMPROVED,coefficient units
C,7403,H,full_grid_mse_to_clean,5.351471734274755e-05,0.000196036328757528,3.6632227262262713,WORSENED,simulation field units squared
C,7403,H,observed_mse_to_clean,2.3478866718462867e-05,2.6765929157836577e-05,1.1400008986289314,WORSENED,simulation field units squared
C,7403,H,unobserved_mse_to_clean,8.9342399010615685e-05,0.00036891761923696462,4.1292557992888659,WORSENED,simulation field units squared
C,7403,HT,coefficient_relative_l2_error,0.019419252468282411,0.01117087354870497,0.57524735140811567,IMPROVED,dimensionless
C,7403,HT,u_xx_absolute_error,0.003924070298671728,0.0038506671786308344,0.98129413734872695,IMPROVED,coefficient units
C,7403,HT,u_times_u_x_absolute_error,0.019117534160614014,0.010545551776885986,0.55161673510237297,IMPROVED,coefficient units
C,7403,HT,full_grid_mse_to_clean,5.351471734274755e-05,0.0002140112997511991,3.9991110927581581,WORSENED,simulation field units squared
C,7403,HT,observed_mse_to_clean,2.3478866718462867e-05,2.7342759476573004e-05,1.1645689634189935,WORSENED,simulation field units squared
C,7403,HT,unobserved_mse_to_clean,8.9342399010615685e-05,0.00041377260081536992,4.631312852548378,WORSENED,simulation field units squared
C,7404,H,coefficient_relative_l2_error,0.040290954489932355,0.02945611484852419,0.73108505920068223,IMPROVED,dimensionless
C,7404,H,u_xx_absolute_error,0.0030865281820297297,0.0019206389784812983,0.62226516824423361,IMPROVED,coefficient units
C,7404,H,u_times_u_x_absolute_error,0.040374100208282471,0.029540657997131348,0.73167346999033023,IMPROVED,coefficient units
C,7404,H,full_grid_mse_to_clean,0.00011162572842703938,0.00010821832141856415,0.96947471647898475,IMPROVED,simulation field units squared
C,7404,H,observed_mse_to_clean,2.0634074517789521e-05,2.2419437866025156e-05,1.0865250024514739,WORSENED,simulation field units squared
C,7404,H,unobserved_mse_to_clean,0.00016348709924156736,0.0001865694182758477,1.141187403418138,WORSENED,simulation field units squared
C,7404,HT,coefficient_relative_l2_error,0.040290954489932355,0.022568052294881541,0.56012702058276387,IMPROVED,dimensionless
C,7404,HT,u_xx_absolute_error,0.0030865281820297297,0.0020812883973121699,0.67431375142782435,IMPROVED,coefficient units
C,7404,HT,u_times_u_x_absolute_error,0.040374100208282471,0.022584915161132812,0.55939117019627527,IMPROVED,coefficient units
C,7404,HT,full_grid_mse_to_clean,0.00011162572842703938,0.00013959694018566413,1.2505803290404258,WORSENED,simulation field units squared
C,7404,HT,observed_mse_to_clean,2.0634074517789521e-05,1.9588123110015651e-05,0.94930950710330564,IMPROVED,simulation field units squared
C,7404,HT,unobserved_mse_to_clean,0.00016348709924156736,0.0002370148133642826,1.4497462763962263,WORSENED,simulation field units squared
C,7405,H,coefficient_relative_l2_error,0.021517644549823422,0.02915088702015883,1.3547434038451969,WORSENED,dimensionless
C,7405,H,u_xx_absolute_error,0.00047818422317505438,0.001832044124603277,3.8312517139081765,WORSENED,coefficient units
C,7405,H,u_times_u_x_absolute_error,0.021619677543640137,0.02923893928527832,1.3524225431326815,WORSENED,coefficient units
C,7405,H,full_grid_mse_to_clean,6.3803355905741753e-05,0.0001140744362001982,1.7879065227967497,WORSENED,simulation field units squared
C,7405,H,observed_mse_to_clean,3.428180941060765e-05,3.1396353971465578e-05,0.91583129686704223,IMPROVED,simulation field units squared
C,7405,H,unobserved_mse_to_clean,9.6042739309068432e-05,0.00019881598871372274,2.0700782812319303,WORSENED,simulation field units squared
C,7405,HT,coefficient_relative_l2_error,0.021517644549823422,0.032970095358816245,1.5322353374912872,WORSENED,dimensionless
C,7405,HT,u_xx_absolute_error,0.00047818422317505438,0.0018297642469406183,3.8264839328895541,WORSENED,coefficient units
C,7405,HT,u_times_u_x_absolute_error,0.021619677543640137,0.033083975315093994,1.5302714505483599,WORSENED,coefficient units
C,7405,HT,full_grid_mse_to_clean,6.3803355905741753e-05,0.00015668342492274856,2.4557238831484161,WORSENED,simulation field units squared
C,7405,HT,observed_mse_to_clean,3.428180941060765e-05,3.0342465042509701e-05,0.88508936850693132,IMPROVED,simulation field units squared
C,7405,HT,unobserved_mse_to_clean,9.6042739309068432e-05,0.00021625872998078406,2.2516926478414669,WORSENED,simulation field units squared
C,7406,H,coefficient_relative_l2_error,0.0024325300615670267,0.0037902299014074057,1.5581430878456457,WORSENED,dimensionless
C,7406,H,u_xx_absolute_error,0.0016349911689758356,0.0032053872942924555,1.9604921146456844,WORSENED,coefficient units
C,7406,H,u_times_u_x_absolute_error,0.0018174648284912109,0.0020579099655151367,1.1322969959333595,WORSENED,coefficient units
C,7406,H,full_grid_mse_to_clean,4.2347508043246157e-05,0.00013164530650118107,3.1086907490930078,WORSENED,simulation field units squared
C,7406,H,observed_mse_to_clean,2.4381285039999785e-05,2.6547150307675034e-05,1.0888331055611689,WORSENED,simulation field units squared
C,7406,H,unobserved_mse_to_clean,5.5008397213521304e-05,0.00021457905568463218,3.9008418087827454,WORSENED,simulation field units squared
C,7406,HT,coefficient_relative_l2_error,0.0024325300615670267,0.0077671570607420392,3.1930364123592643,WORSENED,dimensionless
C,7406,HT,u_xx_absolute_error,0.0016349911689758356,0.0046219512820243891,2.8268967868001367,WORSENED,coefficient units
C,7406,HT,u_times_u_x_absolute_error,0.0018174648284912109,0.006290435791015625,3.461104552013643,WORSENED,coefficient units
C,7406,HT,full_grid_mse_to_clean,4.2347508043246157e-05,0.00017912985246042317,4.2299974836179741,WORSENED,simulation field units squared
C,7406,HT,observed_mse_to_clean,2.4381285039999785e-05,2.077014427517002e-05,0.85188882542879307,IMPROVED,simulation field units squared
C,7406,HT,unobserved_mse_to_clean,5.5008397213521304e-05,0.00026637280968715062,4.8424026726900351,WORSENED,simulation field units squared
C,7407,H,coefficient_relative_l2_error,0.019470304378489078,0.018343215374907039,0.94211240966385434,IMPROVED,dimensionless
C,7407,H,u_xx_absolute_error,0.002732513844966894,0.0038236439228057917,1.3993136502670189,WORSENED,coefficient units
C,7407,H,u_times_u_x_absolute_error,0.01937568187713623,0.018033802509307861,0.93074414741440303,IMPROVED,coefficient units
C,7407,H,full_grid_mse_to_clean,9.2866479799301582e-05,0.00016849348345983206,1.8143627692572368,WORSENED,simulation field units squared
C,7407,H,observed_mse_to_clean,2.4141083793408283e-05,2.9947183107549813e-05,1.240506986506003,WORSENED,simulation field units squared
C,7407,H,unobserved_mse_to_clean,0.00019091705338398314,0.00034959114077772965,1.8311153172609063,WORSENED,simulation field units squared
C,7407,HT,coefficient_relative_l2_error,0.019470304378489078,0.01382280633208509,0.70994300157714119,IMPROVED,dimensionless
C,7407,HT,u_xx_absolute_error,0.002732513844966894,0.002354463934898382,0.86164757746246945,IMPROVED,coefficient units
C,7407,HT,u_times_u_x_absolute_error,0.01937568187713623,0.013690769672393799,0.70659550250715231,IMPROVED,coefficient units
C,7407,HT,full_grid_mse_to_clean,9.2866479799301582e-05,0.00011223315019004727,1.2085431733021428,WORSENED,simulation field units squared
C,7407,HT,observed_mse_to_clean,2.4141083793408283e-05,2.4917641491629814e-05,1.0321674745370617,WORSENED,simulation field units squared
C,7407,HT,unobserved_mse_to_clean,0.00019091705338398314,0.00022648703313388397,1.1863111708431855,WORSENED,simulation field units squared
C,7408,H,coefficient_relative_l2_error,0.025534868451929208,0.010559820630900581,0.41354513538144999,IMPROVED,dimensionless
C,7408,H,u_xx_absolute_error,0.0007267728447914179,0.00054159611463547308,0.74520686692815263,IMPROVED,coefficient units
C,7408,H,u_times_u_x_absolute_error,0.025651931762695312,0.010598659515380859,0.4131719830470667,IMPROVED,coefficient units
C,7408,H,full_grid_mse_to_clean,4.8686288313917209e-05,0.00047264513610100178,9.7079722539845754,WORSENED,simulation field units squared
C,7408,H,observed_mse_to_clean,2.7503250415155389e-05,2.6973302004946225e-05,0.98073142620564069,IMPROVED,simulation field units squared
C,7408,H,unobserved_mse_to_clean,7.4408053639938258e-05,0.0009655253985635325,12.976087282644498,WORSENED,simulation field units squared
C,7408,HT,coefficient_relative_l2_error,0.025534868451929208,0.036466249459155158,1.4280962335014522,WORSENED,dimensionless
C,7408,HT,u_xx_absolute_error,0.0007267728447914179,0.0029131159186363276,4.0082894394222794,WORSENED,coefficient units
C,7408,HT,u_times_u_x_absolute_error,0.025651931762695312,0.036532163619995117,1.4241486355862889,WORSENED,coefficient units
C,7408,HT,full_grid_mse_to_clean,4.8686288313917209e-05,0.0001032519449472229,2.12076024940492,WORSENED,simulation field units squared
C,7408,HT,observed_mse_to_clean,2.7503250415155389e-05,3.5880882102544914e-05,1.304605148879898,WORSENED,simulation field units squared
C,7408,HT,unobserved_mse_to_clean,7.4408053639938258e-05,0.00019814587418073818,2.6629627370656568,WORSENED,simulation field units squared
C,7409,H,coefficient_relative_l2_error,0.014916726926664124,0.014640479210601633,0.98148067485443546,IMPROVED,dimensionless
C,7409,H,u_xx_absolute_error,0.00022505074739456732,0.0011373147368431147,5.0535923564347565,WORSENED,coefficient units
C,7409,H,u_times_u_x_absolute_error,0.01498943567276001,0.014669477939605713,0.97865445103208593,IMPROVED,coefficient units
C,7409,H,full_grid_mse_to_clean,0.00017700646349913602,0.00019366123808633713,1.0940913357510382,WORSENED,simulation field units squared
C,7409,H,observed_mse_to_clean,3.6945081392766089e-05,3.8024283708148378e-05,1.0292109876253677,WORSENED,simulation field units squared
C,7409,H,unobserved_mse_to_clean,0.00030359493648122809,0.00032611688931615034,1.0741842176156151,WORSENED,simulation field units squared
C,7409,HT,coefficient_relative_l2_error,0.014916726926664124,0.013547981546456913,0.90824090385669431,IMPROVED,dimensionless
C,7409,HT,u_xx_absolute_error,0.00022505074739456732,0.0038867354393005427,17.270484476490868,WORSENED,coefficient units
C,7409,HT,u_times_u_x_absolute_error,0.01498943567276001,0.013049006462097168,0.87054688028121407,IMPROVED,coefficient units
C,7409,HT,full_grid_mse_to_clean,0.00017700646349913602,0.00012786953903729184,0.72240039436704517,IMPROVED,simulation field units squared
C,7409,HT,observed_mse_to_clean,3.6945081392766089e-05,3.7364706001355877e-05,1.0113580642610778,WORSENED,simulation field units squared
C,7409,HT,unobserved_mse_to_clean,0.00030359493648122809,0.00024322876891065543,0.80116213969100492,IMPROVED,simulation field units squared
C,7410,H,coefficient_relative_l2_error,0.021274853805220224,0.021599937472206621,1.0152801833546152,WORSENED,dimensionless
C,7410,H,u_xx_absolute_error,0.00038461238145828802,0.00072511881589890081,1.8853236423371393,WORSENED,coefficient units
C,7410,H,u_times_u_x_absolute_error,0.021377503871917725,0.021695554256439209,1.0148778073636224,WORSENED,coefficient units
C,7410,H,full_grid_mse_to_clean,0.00031785702805171541,9.174895531012696e-05,0.28864850298417621,IMPROVED,simulation field units squared
C,7410,H,observed_mse_to_clean,2.0949992268611236e-05,2.6436870614754174e-05,1.2619035976621227,WORSENED,simulation field units squared
C,7410,H,unobserved_mse_to_clean,0.00043860282904400376,0.00016157899496182211,0.36839478512714141,IMPROVED,simulation field units squared
C,7410,HT,coefficient_relative_l2_error,0.021274853805220224,0.011978666514218955,0.56304342318346468,IMPROVED,dimensionless
C,7410,HT,u_xx_absolute_error,0.00038461238145828802,0.0010295867919921931,2.6769465613364654,WORSENED,coefficient units
C,7410,HT,u_times_u_x_absolute_error,0.021377503871917725,0.011994302272796631,0.56107122443573909,IMPROVED,coefficient units
C,7410,HT,full_grid_mse_to_clean,0.00031785702805171541,9.6979364807918175e-05,0.30510372981949485,IMPROVED,simulation field units squared
C,7410,HT,observed_mse_to_clean,2.0949992268611236e-05,2.5898669133014231e-05,1.2362137799839408,WORSENED,simulation field units squared
C,7410,HT,unobserved_mse_to_clean,0.00043860282904400376,0.00015136448446865312,0.34510603773024717,IMPROVED,simulation field units squared
D,7501,H,coefficient_relative_l2_error,0.014954777445228169,0.025745973678617449,1.7215885540866125,WORSENED,dimensionless
D,7501,H,u_xx_absolute_error,0.0039771631360054072,0.004260054230690008,1.0711288637178538,WORSENED,coefficient units
D,7501,H,u_times_u_x_absolute_error,0.014493584632873535,0.025521278381347656,1.7608672407695281,WORSENED,coefficient units
D,7501,H,full_grid_mse_to_clean,7.4328565845552052e-05,0.00012134988709431477,1.6326144021999391,WORSENED,simulation field units squared
D,7501,H,observed_mse_to_clean,2.8320283414188355e-05,3.3672854033753201e-05,1.1890013084008626,WORSENED,simulation field units squared
D,7501,H,unobserved_mse_to_clean,0.00011655077459054337,0.00022923813290485107,1.9668520755026442,WORSENED,simulation field units squared
D,7502,H,coefficient_relative_l2_error,0.015102018528443752,0.015018514622231282,0.99447067913105813,IMPROVED,dimensionless
D,7502,H,u_xx_absolute_error,0.00078581124544144232,0.0018616527318954523,2.3690838514911281,WORSENED,coefficient units
D,7502,H,u_times_u_x_absolute_error,0.015156984329223633,0.014978170394897461,0.98820253881364728,IMPROVED,coefficient units
D,7502,H,full_grid_mse_to_clean,7.6356900627416949e-05,0.00026195234031457158,3.4306308684891036,WORSENED,simulation field units squared
D,7502,H,observed_mse_to_clean,1.721807204572041e-05,2.8261215839895713e-05,1.6413693568508503,WORSENED,simulation field units squared
D,7502,H,unobserved_mse_to_clean,0.00016523943122027625,0.00046279889976391403,2.8007776131047635,WORSENED,simulation field units squared
D,7503,H,coefficient_relative_l2_error,0.0063698996570908765,0.00067570608325422728,0.1060779791879518,IMPROVED,dimensionless
D,7503,H,u_xx_absolute_error,0.0011878743767738398,0.00041867643594742376,0.35245851256132943,IMPROVED,coefficient units
D,7503,H,u_times_u_x_absolute_error,0.0062904953956604004,0.00053465366363525391,0.084993888399329143,IMPROVED,coefficient units
D,7503,H,full_grid_mse_to_clean,4.2307477524050494e-05,6.3407642789605829e-05,1.4987337109275907,WORSENED,simulation field units squared
D,7503,H,observed_mse_to_clean,1.9474495172323057e-05,1.792910812070108e-05,0.9206455911720749,IMPROVED,simulation field units squared
D,7503,H,unobserved_mse_to_clean,6.7366309605023902e-05,0.00013461322845246621,1.998227737896263,WORSENED,simulation field units squared
D,7504,H,coefficient_relative_l2_error,0.0064945814092953625,0.012420271840386306,1.9124052895248653,WORSENED,dimensionless
D,7504,H,u_xx_absolute_error,0.0033236160874366705,0.0031115427613258306,0.93619199073187753,IMPROVED,coefficient units
D,7504,H,u_times_u_x_absolute_error,0.0056173801422119141,0.012088179588317871,2.1519247909681254,WORSENED,coefficient units
D,7504,H,full_grid_mse_to_clean,3.8017255550908687e-05,5.5156311448147178e-05,1.4508230709680683,WORSENED,simulation field units squared
D,7504,H,observed_mse_to_clean,2.1070489329669151e-05,2.3119741239859047e-05,1.097256968176072,WORSENED,simulation field units squared
D,7504,H,unobserved_mse_to_clean,5.978088623632717e-05,0.00010290031984262189,1.7212913076569991,WORSENED,simulation field units squared
D,7505,H,coefficient_relative_l2_error,0.013230299774153912,0.012812969188884761,0.9684564528096008,IMPROVED,dimensionless
D,7505,H,u_xx_absolute_error,0.00011028945446014959,0.0010870009660720881,9.8558921285157801,WORSENED,coefficient units
D,7505,H,u_times_u_x_absolute_error,0.013295829296112061,0.012830913066864014,0.96503292732676726,IMPROVED,coefficient units
D,7505,H,full_grid_mse_to_clean,9.0718413052667679e-05,9.3181869672226596e-05,1.0271549792006252,WORSENED,simulation field units squared
D,7505,H,observed_mse_to_clean,2.0907005358985694e-05,1.5585482423316993e-05,0.74546699327354671,IMPROVED,simulation field units squared
D,7505,H,unobserved_mse_to_clean,0.00018296357248435508,0.00014555532013060514,0.79554262170439061,IMPROVED,simulation field units squared
D,7506,H,coefficient_relative_l2_error,0.0081484856068715396,0.016347468035307719,2.0061970805375244,WORSENED,dimensionless
D,7506,H,u_xx_absolute_error,0.00070683807134627741,0.0021619260311126764,3.0585874173344529,WORSENED,coefficient units
D,7506,H,u_times_u_x_absolute_error,0.008158564567565918,0.016286134719848633,1.9962009965078391,WORSENED,coefficient units
D,7506,H,full_grid_mse_to_clean,0.00010482040894655773,0.00036740752865422314,3.5051144366508282,WORSENED,simulation field units squared
D,7506,H,observed_mse_to_clean,2.2461531919130782e-05,2.8081032420367661e-05,1.2501833143647108,WORSENED,simulation field units squared
D,7506,H,unobserved_mse_to_clean,0.00018819515506074619,0.00071338141170760477,3.7906470624992306,WORSENED,simulation field units squared
D,7507,H,coefficient_relative_l2_error,0.035131535478548921,0.026675694526557398,0.759309098312694,IMPROVED,dimensionless
D,7507,H,u_xx_absolute_error,9.3451142311101743e-05,0.0022712409496307429,24.304046943264872,WORSENED,coefficient units
D,7507,H,u_times_u_x_absolute_error,0.035306632518768311,0.026712357997894287,0.75658186839808428,IMPROVED,coefficient units
D,7507,H,full_grid_mse_to_clean,9.1886793413322883e-05,5.2790208281867408e-05,0.57451355435168805,IMPROVED,simulation field units squared
D,7507,H,observed_mse_to_clean,2.8178921452416431e-05,2.5012615647034295e-05,0.88763566374501479,IMPROVED,simulation field units squared
D,7507,H,unobserved_mse_to_clean,0.00016377289111157449,7.2661696676720586e-05,0.44367352974930346,IMPROVED,simulation field units squared
D,7508,H,coefficient_relative_l2_error,0.028960583888140032,0.0040492888475676192,0.13982069088137025,IMPROVED,dimensionless
D,7508,H,u_xx_absolute_error,0.0004939198493957575,0.00021976381540297907,0.44493821350129914,IMPROVED,coefficient units
D,7508,H,u_times_u_x_absolute_error,0.02910083532333374,0.0040635466575622559,0.13963677029930505,IMPROVED,coefficient units
D,7508,H,full_grid_mse_to_clean,0.00013181126430246377,0.00013534142791489856,1.0267819569982595,WORSENED,simulation field units squared
D,7508,H,observed_mse_to_clean,2.717522666833416e-05,2.4797504712736953e-05,0.91250406170970999,IMPROVED,simulation field units squared
D,7508,H,unobserved_mse_to_clean,0.0002663651228932982,0.00021517276115437688,0.80781131860334354,IMPROVED,simulation field units squared
D,7509,H,coefficient_relative_l2_error,0.026291720786341361,0.012830729546535986,0.48801406537078368,IMPROVED,dimensionless
D,7509,H,u_xx_absolute_error,0.00045903623104096014,0.00069068521261214655,1.5046420432780963,WORSENED,coefficient units
D,7509,H,u_times_u_x_absolute_error,0.026418864727020264,0.012876212596893311,0.48738705201529664,IMPROVED,coefficient units
D,7509,H,full_grid_mse_to_clean,4.6637461137625902e-05,3.4423803271449024e-05,0.73811486371149793,IMPROVED,simulation field units squared
D,7509,H,observed_mse_to_clean,2.3166783609116835e-05,1.770758813762159e-05,0.76435246413114999,IMPROVED,simulation field units squared
D,7509,H,unobserved_mse_to_clean,8.5958328413277698e-05,5.9291675717543157e-05,0.68977232121680676,IMPROVED,simulation field units squared
D,7510,H,coefficient_relative_l2_error,0.0067666263546367301,0.010167770830034261,1.5026351829027691,WORSENED,dimensionless
D,7510,H,u_xx_absolute_error,0.00080308467149733942,0.0018965616822242681,2.3615961672984707,WORSENED,coefficient units
D,7510,H,u_times_u_x_absolute_error,0.0067527890205383301,0.010040938854217529,1.4869321140758918,WORSENED,coefficient units
D,7510,H,full_grid_mse_to_clean,6.3613007806013786e-05,6.6673748261335857e-05,1.0481150091920779,WORSENED,simulation field units squared
D,7510,H,observed_mse_to_clean,3.0319424608565717e-05,2.3179677276743121e-05,0.76451573788093907,IMPROVED,simulation field units squared
D,7510,H,unobserved_mse_to_clean,9.6087930726250183e-05,0.00015207395403292885,1.5826540636636262,WORSENED,simulation field units squared


==> anc/tables/S_CD_descriptive_pooling.csv <==
label,method,metric,n,mean,median
POST_CONFIRMATORY_DESCRIPTIVE_POOLING,M1,coefficient_relative_l2_error,20,0.01789139762647796,0.01576590417937088
POST_CONFIRMATORY_DESCRIPTIVE_POOLING,M1,full_grid_mse_to_clean,20,8.7999200403187747e-05,6.9065960875646902e-05
POST_CONFIRMATORY_DESCRIPTIVE_POOLING,M1,observed_mse_to_clean,20,2.4631820565980654e-05,2.3809975255935575e-05
POST_CONFIRMATORY_DESCRIPTIVE_POOLING,M1,u_times_u_x_absolute_error,20,0.017820706963539122,0.015755414962768555
POST_CONFIRMATORY_DESCRIPTIVE_POOLING,M1,u_xx_absolute_error,20,0.0014102508127689401,0.00078952908515930731
POST_CONFIRMATORY_DESCRIPTIVE_POOLING,M1,unobserved_mse_to_clean,20,0.00014750623336659888,0.00010631935265839677
POST_CONFIRMATORY_DESCRIPTIVE_POOLING,H,coefficient_relative_l2_error,20,0.014508081029041628,0.013316014789678391
POST_CONFIRMATORY_DESCRIPTIVE_POOLING,H,full_grid_mse_to_clean,20,0.00014036353968024037,0.00011114637880938117
POST_CONFIRMATORY_DESCRIPTIVE_POOLING,H,observed_mse_to_clean,20,2.4963461474504956e-05,2.5724743130894236e-05
POST_CONFIRMATORY_DESCRIPTIVE_POOLING,H,u_times_u_x_absolute_error,20,0.014270654320716858,0.013209819793701172
POST_CONFIRMATORY_DESCRIPTIVE_POOLING,H,u_xx_absolute_error,20,0.0019135507196188007,0.0018791072070598602
POST_CONFIRMATORY_DESCRIPTIVE_POOLING,H,unobserved_mse_to_clean,20,0.00026028289672232338,0.00019269270349478522


==> anc/tables/S_CD_descriptive_pooling.md <==
**Post-confirmatory descriptive pooling only; does not change the D decision.**

| Method | Endpoint | n | Mean | Median |
| --- | --- | --- | --- | --- |
| M1 | Two-target coefficient relative L2 | 20 | 0.0178914 | 0.0157659 |
| M1 | Full-grid clean-field MSE | 20 | 8.79992e-05 | 6.9066e-05 |
| M1 | Observed-row clean-field MSE | 20 | 2.46318e-05 | 2.381e-05 |
| M1 | Advection absolute error | 20 | 0.0178207 | 0.0157554 |
| M1 | Diffusion absolute error | 20 | 0.00141025 | 0.000789529 |
| M1 | Unobserved-row clean-field MSE | 20 | 0.000147506 | 0.000106319 |
| H | Two-target coefficient relative L2 | 20 | 0.0145081 | 0.013316 |
| H | Full-grid clean-field MSE | 20 | 0.000140364 | 0.000111146 |
| H | Observed-row clean-field MSE | 20 | 2.49635e-05 | 2.57247e-05 |
| H | Advection absolute error | 20 | 0.0142707 | 0.0132098 |
| H | Diffusion absolute error | 20 | 0.00191355 | 0.00187911 |
| H | Unobserved-row clean-field MSE | 20 | 0.000260283 | 0.000192693 |

Archived pooled combined improvement count: 13/20. This is POST_CONFIRMATORY_DESCRIPTIVE_POOLING, not an independent confirmation or a probability claim.


==> anc/tables/S_CD_gates.md <==
**Original retention and replication gates.**

| Block | Component | Archived result | Pass |
| --- | --- | --- | --- |
| C | A: support restoration | 0 restored; requires >=2 | no |
| C | B: combined coefficient | 7/10; lower mean and median; support safe | yes |
| C | C: both terms | Diffusion 3/10; advection 7/10; requires >=7/10 each | no |
| D | R1: paired combined | 6/10; requires >=7/10 | no |
| D | R2: aggregate mean | M1 0.0161451; H 0.0136744 | yes |
| D | R3: aggregate median | M1 0.0140925; H 0.0128218 | yes |
| D | R4: support safety | M1 and H exact on 10/10; no degradation | yes |

C retains if any A/B/C passes. D requires all R1-R4. The protocol contents are archived; independent pre-outcome fixation is not authenticated.


==> anc/tables/S_CD_summary.csv <==
block,candidate,metric,n,improved,tied,M1_mean,candidate_mean,M1_median,candidate_median
C,H,coefficient_relative_l2_error,10,7,0,0.019637742360080854,0.015341723338145558,0.019444778423385746,0.014220889621711214
C,H,u_xx_absolute_error,10,3,0,0.0016263931989669855,0.0020291909575462395,0.001214119046926504,0.0018763415515422877
C,H,u_times_u_x_absolute_error,10,7,0,0.019582217931747435,0.014948070049285889,0.019246608018875122,0.014106452465057373
C,H,full_grid_mse_to_clean,10,4,0,9.9948645985717527e-05,0.00015555860259021674,6.0815176437943391e-05,0.00012285987135068964
C,H,observed_mse_to_clean,10,4,0,2.5434417774116246e-05,2.6192240963806945e-05,2.4261184416704032e-05,2.6656539732755807e-05
C,H,unobserved_mse_to_clean,10,2,0,0.00015578442649903047,0.00029179705340628357,9.2692569159842059e-05,0.00020669752219917744
C,HT,coefficient_relative_l2_error,10,6,0,0.019637742360080854,0.017873922560188733,0.019444778423385746,0.013685393939271002
C,HT,u_xx_absolute_error,10,3,0,0.0016263931989669855,0.0027262099087238369,0.001214119046926504,0.0026337899267673548
C,HT,u_times_u_x_absolute_error,10,6,0,0.019582217931747435,0.017587441205978393,0.019246608018875122,0.013369888067245483
C,HT,full_grid_mse_to_clean,10,2,0,9.9948645985717527e-05,0.00013062464803314947,6.0815176437943391e-05,0.00012874888298506683
C,HT,observed_mse_to_clean,10,4,0,2.5434417774116246e-05,2.6520742765000158e-05,2.4261184416704032e-05,2.6620714304793618e-05
C,HT,unobserved_mse_to_clean,10,2,0,0.00015578442649903047,0.00022928140367346788,9.2692569159842059e-05,0.00023175092324908327
D,H,coefficient_relative_l2_error,10,6,0,0.016145052892875066,0.0136744387199377,0.014092538609691041,0.012821849367710372
D,H,u_xx_absolute_error,10,3,0,0.0011941084265708946,0.0017979104816913615,0.00074632465839385986,0.0018791072070598602
D,H,u_times_u_x_absolute_error,10,6,0,0.016059195995330809,0.013593238592147828,0.013894706964492798,0.012853562831878662
D,H,full_grid_mse_to_clean,10,2,0,7.6049754820657994e-05,0.00012516847677026399,7.5342733236484494e-05,7.9927808966781227e-05
D,H,observed_mse_to_clean,10,6,0,2.3829223357845059e-05,2.3734681985202964e-05,2.2814157764123809e-05,2.3988590994740039e-05
D,H,unobserved_mse_to_clean,10,4,0,0.00013922804023416726,0.00022876874003836326,0.00014016183285105893,0.000148814637081767


==> anc/tables/S_CD_summary.md <==
**Block-specific summaries of every archived primary and secondary continuous endpoint.**

| Block / cand. | Endpoint | Better | M1 mean | Cand. mean | M1 median | Cand. median |
| --- | --- | --- | --- | --- | --- | --- |
| C / H | Two-target coefficient relative L2 | 7/10 | 0.0196377 | 0.0153417 | 0.0194448 | 0.0142209 |
| C / H | Diffusion absolute error | 3/10 | 0.00162639 | 0.00202919 | 0.00121412 | 0.00187634 |
| C / H | Advection absolute error | 7/10 | 0.0195822 | 0.0149481 | 0.0192466 | 0.0141065 |
| C / H | Full-grid clean-field MSE | 4/10 | 9.99486e-05 | 0.000155559 | 6.08152e-05 | 0.00012286 |
| C / H | Observed-row clean-field MSE | 4/10 | 2.54344e-05 | 2.61922e-05 | 2.42612e-05 | 2.66565e-05 |
| C / H | Unobserved-row clean-field MSE | 2/10 | 0.000155784 | 0.000291797 | 9.26926e-05 | 0.000206698 |
| C / HT | Two-target coefficient relative L2 | 6/10 | 0.0196377 | 0.0178739 | 0.0194448 | 0.0136854 |
| C / HT | Diffusion absolute error | 3/10 | 0.00162639 | 0.00272621 | 0.00121412 | 0.00263379 |
| C / HT | Advection absolute error | 6/10 | 0.0195822 | 0.0175874 | 0.0192466 | 0.0133699 |
| C / HT | Full-grid clean-field MSE | 2/10 | 9.99486e-05 | 0.000130625 | 6.08152e-05 | 0.000128749 |
| C / HT | Observed-row clean-field MSE | 4/10 | 2.54344e-05 | 2.65207e-05 | 2.42612e-05 | 2.66207e-05 |
| C / HT | Unobserved-row clean-field MSE | 2/10 | 0.000155784 | 0.000229281 | 9.26926e-05 | 0.000231751 |
| D / H | Two-target coefficient relative L2 | 6/10 | 0.0161451 | 0.0136744 | 0.0140925 | 0.0128218 |
| D / H | Diffusion absolute error | 3/10 | 0.00119411 | 0.00179791 | 0.000746325 | 0.00187911 |
| D / H | Advection absolute error | 6/10 | 0.0160592 | 0.0135932 | 0.0138947 | 0.0128536 |
| D / H | Full-grid clean-field MSE | 2/10 | 7.60498e-05 | 0.000125168 | 7.53427e-05 | 7.99278e-05 |
| D / H | Observed-row clean-field MSE | 6/10 | 2.38292e-05 | 2.37347e-05 | 2.28142e-05 | 2.39886e-05 |
| D / H | Unobserved-row clean-field MSE | 4/10 | 0.000139228 | 0.000228769 | 0.000140162 | 0.000148815 |

Better counts use archived 1e-6 relative tolerance. The field endpoints are diagnostics. No pooled result changes the D gate.


==> anc/tables/S_C_HT_coefficients.md <==
**Block C: every HT/M1 paired mask, coefficients.**

| Mask | Coeff. M1 | Coeff. HT | Diff. M1 | Diff. HT | Adv. M1 | Adv. HT |
| --- | --- | --- | --- | --- | --- | --- |
| 7401 | 0.0150905 | 0.00390115 | 0.000793247 | 0.00142566 | 0.015145 | 0.00365222 |
| 7402 | 0.0164298 | 0.0245462 | 0.00227796 | 0.00326887 | 0.0163538 | 0.0244511 |
| 7403 | 0.0194193 | 0.0111709 | 0.00392407 | 0.00385067 | 0.0191175 | 0.0105456 |
| 7404 | 0.040291 | 0.0225681 | 0.00308653 | 0.00208129 | 0.0403741 | 0.0225849 |
| 7405 | 0.0215176 | 0.0329701 | 0.000478184 | 0.00182976 | 0.0216197 | 0.033084 |
| 7406 | 0.00243253 | 0.00776716 | 0.00163499 | 0.00462195 | 0.00181746 | 0.00629044 |
| 7407 | 0.0194703 | 0.0138228 | 0.00273251 | 0.00235446 | 0.0193757 | 0.0136908 |
| 7408 | 0.0255349 | 0.0364662 | 0.000726773 | 0.00291312 | 0.0256519 | 0.0365322 |
| 7409 | 0.0149167 | 0.013548 | 0.000225051 | 0.00388674 | 0.0149894 | 0.013049 |
| 7410 | 0.0212749 | 0.0119787 | 0.000384612 | 0.00102959 | 0.0213775 | 0.0119943 |

Coefficient columns: two-target relative L2 and absolute diffusion/advection error. Field columns: clean-field MSE. All M1/H masks have exact support. C HT is secondary; it does not replace the primary H comparison.


==> anc/tables/S_C_HT_fields.md <==
**Block C: every HT/M1 paired mask, fields.**

| Mask | Full M1 | Full HT | Obs. M1 | Obs. HT | Unobs. M1 | Unobs. HT |
| --- | --- | --- | --- | --- | --- | --- |
| 7401 | 3.39519e-05 | 4.68627e-05 | 1.57748e-05 | 1.47189e-05 | 5.89646e-05 | 9.08368e-05 |
| 7402 | 5.7827e-05 | 0.000129628 | 2.6254e-05 | 2.83832e-05 | 8.74762e-05 | 0.000249332 |
| 7403 | 5.35147e-05 | 0.000214011 | 2.34789e-05 | 2.73428e-05 | 8.93424e-05 | 0.000413773 |
| 7404 | 0.000111626 | 0.000139597 | 2.06341e-05 | 1.95881e-05 | 0.000163487 | 0.000237015 |
| 7405 | 6.38034e-05 | 0.000156683 | 3.42818e-05 | 3.03425e-05 | 9.60427e-05 | 0.000216259 |
| 7406 | 4.23475e-05 | 0.00017913 | 2.43813e-05 | 2.07701e-05 | 5.50084e-05 | 0.000266373 |
| 7407 | 9.28665e-05 | 0.000112233 | 2.41411e-05 | 2.49176e-05 | 0.000190917 | 0.000226487 |
| 7408 | 4.86863e-05 | 0.000103252 | 2.75033e-05 | 3.58809e-05 | 7.44081e-05 | 0.000198146 |
| 7409 | 0.000177006 | 0.00012787 | 3.69451e-05 | 3.73647e-05 | 0.000303595 | 0.000243229 |
| 7410 | 0.000317857 | 9.69794e-05 | 2.095e-05 | 2.58987e-05 | 0.000438603 | 0.000151364 |

Coefficient columns: two-target relative L2 and absolute diffusion/advection error. Field columns: clean-field MSE. All M1/H masks have exact support. C HT is secondary; it does not replace the primary H comparison.


==> anc/tables/S_C_H_coefficients.md <==
**Block C: every H/M1 paired mask, coefficients.**

| Mask | Coeff. M1 | Coeff. H | Diff. M1 | Diff. H | Adv. M1 | Adv. H |
| --- | --- | --- | --- | --- | --- | --- |
| 7401 | 0.0150905 | 0.00181253 | 0.000793247 | 0.00182098 | 0.015145 | 4.63724e-05 |
| 7402 | 0.0164298 | 0.0102627 | 0.00227796 | 0.00229249 | 0.0163538 | 0.0100559 |
| 7403 | 0.0194193 | 0.0138013 | 0.00392407 | 0.0029927 | 0.0191175 | 0.0135434 |
| 7404 | 0.040291 | 0.0294561 | 0.00308653 | 0.00192064 | 0.0403741 | 0.0295407 |
| 7405 | 0.0215176 | 0.0291509 | 0.000478184 | 0.00183204 | 0.0216197 | 0.0292389 |
| 7406 | 0.00243253 | 0.00379023 | 0.00163499 | 0.00320539 | 0.00181746 | 0.00205791 |
| 7407 | 0.0194703 | 0.0183432 | 0.00273251 | 0.00382364 | 0.0193757 | 0.0180338 |
| 7408 | 0.0255349 | 0.0105598 | 0.000726773 | 0.000541596 | 0.0256519 | 0.0105987 |
| 7409 | 0.0149167 | 0.0146405 | 0.000225051 | 0.00113731 | 0.0149894 | 0.0146695 |
| 7410 | 0.0212749 | 0.0215999 | 0.000384612 | 0.000725119 | 0.0213775 | 0.0216956 |

Coefficient columns: two-target relative L2 and absolute diffusion/advection error. Field columns: clean-field MSE. All M1/H masks have exact support. C HT is secondary; it does not replace the primary H comparison.


==> anc/tables/S_C_H_fields.md <==
**Block C: every H/M1 paired mask, fields.**

| Mask | Full M1 | Full H | Obs. M1 | Obs. H | Unobs. M1 | Unobs. H |
| --- | --- | --- | --- | --- | --- | --- |
| 7401 | 3.39519e-05 | 2.59913e-05 | 1.57748e-05 | 1.38688e-05 | 5.89646e-05 | 4.83177e-05 |
| 7402 | 5.7827e-05 | 5.30716e-05 | 2.6254e-05 | 1.95431e-05 | 8.74762e-05 | 9.79584e-05 |
| 7403 | 5.35147e-05 | 0.000196036 | 2.34789e-05 | 2.67659e-05 | 8.93424e-05 | 0.000368918 |
| 7404 | 0.000111626 | 0.000108218 | 2.06341e-05 | 2.24194e-05 | 0.000163487 | 0.000186569 |
| 7405 | 6.38034e-05 | 0.000114074 | 3.42818e-05 | 3.13964e-05 | 9.60427e-05 | 0.000198816 |
| 7406 | 4.23475e-05 | 0.000131645 | 2.43813e-05 | 2.65472e-05 | 5.50084e-05 | 0.000214579 |
| 7407 | 9.28665e-05 | 0.000168493 | 2.41411e-05 | 2.99472e-05 | 0.000190917 | 0.000349591 |
| 7408 | 4.86863e-05 | 0.000472645 | 2.75033e-05 | 2.69733e-05 | 7.44081e-05 | 0.000965525 |
| 7409 | 0.000177006 | 0.000193661 | 3.69451e-05 | 3.80243e-05 | 0.000303595 | 0.000326117 |
| 7410 | 0.000317857 | 9.1749e-05 | 2.095e-05 | 2.64369e-05 | 0.000438603 | 0.000161579 |

Coefficient columns: two-target relative L2 and absolute diffusion/advection error. Field columns: clean-field MSE. All M1/H masks have exact support. C HT is secondary; it does not replace the primary H comparison.


==> anc/tables/S_D_H_coefficients.md <==
**Block D: every H/M1 paired mask, coefficients.**

| Mask | Coeff. M1 | Coeff. H | Diff. M1 | Diff. H | Adv. M1 | Adv. H |
| --- | --- | --- | --- | --- | --- | --- |
| 7501 | 0.0149548 | 0.025746 | 0.00397716 | 0.00426005 | 0.0144936 | 0.0255213 |
| 7502 | 0.015102 | 0.0150185 | 0.000785811 | 0.00186165 | 0.015157 | 0.0149782 |
| 7503 | 0.0063699 | 0.000675706 | 0.00118787 | 0.000418676 | 0.0062905 | 0.000534654 |
| 7504 | 0.00649458 | 0.0124203 | 0.00332362 | 0.00311154 | 0.00561738 | 0.0120882 |
| 7505 | 0.0132303 | 0.012813 | 0.000110289 | 0.001087 | 0.0132958 | 0.0128309 |
| 7506 | 0.00814849 | 0.0163475 | 0.000706838 | 0.00216193 | 0.00815856 | 0.0162861 |
| 7507 | 0.0351315 | 0.0266757 | 9.34511e-05 | 0.00227124 | 0.0353066 | 0.0267124 |
| 7508 | 0.0289606 | 0.00404929 | 0.00049392 | 0.000219764 | 0.0291008 | 0.00406355 |
| 7509 | 0.0262917 | 0.0128307 | 0.000459036 | 0.000690685 | 0.0264189 | 0.0128762 |
| 7510 | 0.00676663 | 0.0101678 | 0.000803085 | 0.00189656 | 0.00675279 | 0.0100409 |

Coefficient columns: two-target relative L2 and absolute diffusion/advection error. Field columns: clean-field MSE. All M1/H masks have exact support. C HT is secondary; it does not replace the primary H comparison.


==> anc/tables/S_D_H_fields.md <==
**Block D: every H/M1 paired mask, fields.**

| Mask | Full M1 | Full H | Obs. M1 | Obs. H | Unobs. M1 | Unobs. H |
| --- | --- | --- | --- | --- | --- | --- |
| 7501 | 7.43286e-05 | 0.00012135 | 2.83203e-05 | 3.36729e-05 | 0.000116551 | 0.000229238 |
| 7502 | 7.63569e-05 | 0.000261952 | 1.72181e-05 | 2.82612e-05 | 0.000165239 | 0.000462799 |
| 7503 | 4.23075e-05 | 6.34076e-05 | 1.94745e-05 | 1.79291e-05 | 6.73663e-05 | 0.000134613 |
| 7504 | 3.80173e-05 | 5.51563e-05 | 2.10705e-05 | 2.31197e-05 | 5.97809e-05 | 0.0001029 |
| 7505 | 9.07184e-05 | 9.31819e-05 | 2.0907e-05 | 1.55855e-05 | 0.000182964 | 0.000145555 |
| 7506 | 0.00010482 | 0.000367408 | 2.24615e-05 | 2.8081e-05 | 0.000188195 | 0.000713381 |
| 7507 | 9.18868e-05 | 5.27902e-05 | 2.81789e-05 | 2.50126e-05 | 0.000163773 | 7.26617e-05 |
| 7508 | 0.000131811 | 0.000135341 | 2.71752e-05 | 2.47975e-05 | 0.000266365 | 0.000215173 |
| 7509 | 4.66375e-05 | 3.44238e-05 | 2.31668e-05 | 1.77076e-05 | 8.59583e-05 | 5.92917e-05 |
| 7510 | 6.3613e-05 | 6.66737e-05 | 3.03194e-05 | 2.31797e-05 | 9.60879e-05 | 0.000152074 |

Coefficient columns: two-target relative L2 and absolute diffusion/advection error. Field columns: clean-field MSE. All M1/H masks have exact support. C HT is secondary; it does not replace the primary H comparison.


==> anc/tables/S_E_Q1_U_by_mask.csv <==
block,mask,n_Q1_U,PRE_M1_MSE,PRE_H_MSE,FINAL_M1_MSE,FINAL_H_MSE
C,7401,321,2.5186826872817049e-05,3.8333538974002243e-05,3.7591650037395269e-05,7.4089462661729838e-05
C,7402,330,6.6087076699178658e-05,0.00022859748319264403,0.0001580635402790675,0.00021161299765617349
C,7403,330,0.00013883672340659663,0.0001770242454293943,0.00014857237256922081,0.00091242133207814272
C,7404,334,4.8333097591644841e-05,6.7697234213022809e-05,8.1249302605584912e-05,9.3914101961372771e-05
C,7405,318,5.0603723959518666e-05,8.8783715024272233e-05,8.7200582911943993e-05,0.00046101056625014251
C,7406,337,1.2793911574954097e-05,0.00018863049340710669,5.4301241622869676e-05,0.00052460932320333724
C,7407,325,5.6027542248291662e-05,0.00015667572294830097,8.8392385118985398e-05,0.00062979350266525438
C,7408,319,7.758151362625191e-05,0.00020465751345978507,9.9283839532757391e-05,0.0025842982631840879
C,7409,337,7.752582918732827e-05,0.00011562112757368368,0.0004107176267893053,0.00043887087143615951
C,7410,328,1.6232899750928083e-05,6.0297271303186604e-05,5.5750696604381037e-05,0.0001810298143016334
D,7501,324,0.00012979997150816081,0.00026424613909386239,0.00022008957247381678,0.00025876715335402303
D,7502,317,3.2739977996756441e-05,9.2749227844254832e-05,4.0442804458966011e-05,0.0011449559454657298
D,7503,329,5.9252687441891668e-05,0.00015691311029379491,0.00012719660117378406,0.00033047340711594563
D,7504,321,4.8416702628489149e-05,6.348240900257672e-05,8.4288593145494814e-05,0.00010301702921664778
D,7505,321,0.00011904628077054332,0.00010327524625206257,0.00043309592382272675,0.00036993873688983197
D,7506,329,9.1238739126429667e-05,0.00025643511473861331,0.00039500192798295781,0.0017937267241910891
D,7507,340,2.1070774695654255e-05,5.9799291204706983e-05,3.3149422963074528e-05,9.2948419586943429e-05
D,7508,317,0.00011731199151105244,0.00021592427076117933,0.00025042317111239118,0.00045384470794959382
D,7509,325,4.2011011204142413e-05,8.3736266110874926e-05,4.0778229697361461e-05,0.00011533236814553798
D,7510,327,8.0189205142106699e-05,0.00011692915993288016,0.00015305864136169866,0.00020517341266698965


==> anc/tables/S_E_Q1_U_by_mask.md <==
**Every E low-propensity unobserved-subset MSE, by block and snapshot.**

| Block | Mask | n Q1-U | Pre M1 | Pre H | Final M1 | Final H |
| --- | --- | --- | --- | --- | --- | --- |
| C | 7401 | 321 | 2.51868e-05 | 3.83335e-05 | 3.75917e-05 | 7.40895e-05 |
| C | 7402 | 330 | 6.60871e-05 | 0.000228597 | 0.000158064 | 0.000211613 |
| C | 7403 | 330 | 0.000138837 | 0.000177024 | 0.000148572 | 0.000912421 |
| C | 7404 | 334 | 4.83331e-05 | 6.76972e-05 | 8.12493e-05 | 9.39141e-05 |
| C | 7405 | 318 | 5.06037e-05 | 8.87837e-05 | 8.72006e-05 | 0.000461011 |
| C | 7406 | 337 | 1.27939e-05 | 0.00018863 | 5.43012e-05 | 0.000524609 |
| C | 7407 | 325 | 5.60275e-05 | 0.000156676 | 8.83924e-05 | 0.000629794 |
| C | 7408 | 319 | 7.75815e-05 | 0.000204658 | 9.92838e-05 | 0.0025843 |
| C | 7409 | 337 | 7.75258e-05 | 0.000115621 | 0.000410718 | 0.000438871 |
| C | 7410 | 328 | 1.62329e-05 | 6.02973e-05 | 5.57507e-05 | 0.00018103 |
| D | 7501 | 324 | 0.0001298 | 0.000264246 | 0.00022009 | 0.000258767 |
| D | 7502 | 317 | 3.274e-05 | 9.27492e-05 | 4.04428e-05 | 0.00114496 |
| D | 7503 | 329 | 5.92527e-05 | 0.000156913 | 0.000127197 | 0.000330473 |
| D | 7504 | 321 | 4.84167e-05 | 6.34824e-05 | 8.42886e-05 | 0.000103017 |
| D | 7505 | 321 | 0.000119046 | 0.000103275 | 0.000433096 | 0.000369939 |
| D | 7506 | 329 | 9.12387e-05 | 0.000256435 | 0.000395002 | 0.00179373 |
| D | 7507 | 340 | 2.10708e-05 | 5.97993e-05 | 3.31494e-05 | 9.29484e-05 |
| D | 7508 | 317 | 0.000117312 | 0.000215924 | 0.000250423 | 0.000453845 |
| D | 7509 | 325 | 4.2011e-05 | 8.37363e-05 | 4.07782e-05 | 0.000115332 |
| D | 7510 | 327 | 8.01892e-05 | 0.000116929 | 0.000153059 | 0.000205173 |

Q1 is the first 400 candidates under the frozen propensity/rank ordering; Q1-U excludes observed rows. MSE is averaged over the listed row count against clean field. Pre = PRE_THRESHOLD; final = FINAL_REFIT. These are MSE, whereas F uses relative L2.


==> anc/tables/S_E_amplification.md <==
**Archived derivative-amplification diagnostic uses ordinary medians of paired ratios.**

| Block | Field u | u_x / M0 | u_xx / M0 |
| --- | --- | --- | --- |
| C | 1.25113 | 1.05963 | 0.832504 |
| D | 1.19962 | 1.05723 | 0.909787 |

These ordinary medians differ from the geometric median ratios in the stability summary. The archived derivative-amplification diagnostic remains unsupported. M0 discrepancies are not analytic derivative errors.


==> anc/tables/S_E_archived_negative_cases.csv <==
case_type,archived_records
coefficient_improves_while_final_unobserved_field_worsens,"[{""seed"":7402,""stage"":""stage2c""},{""seed"":7403,""stage"":""stage2c""},{""seed"":7404,""stage"":""stage2c""},{""seed"":7407,""stage"":""stage2c""},{""seed"":7408,""stage"":""stage2c""},{""seed"":7409,""stage"":""stage2c""},{""seed"":7502,""stage"":""stage2d""},{""seed"":7503,""stage"":""stage2d""}]"
combined_coefficient_improves_while_u_xx_worsens,"[{""seed"":7401,""stage"":""stage2c""},{""seed"":7402,""stage"":""stage2c""},{""seed"":7407,""stage"":""stage2c""},{""seed"":7409,""stage"":""stage2c""},{""seed"":7502,""stage"":""stage2d""},{""seed"":7505,""stage"":""stage2d""},{""seed"":7507,""stage"":""stage2d""},{""seed"":7509,""stage"":""stage2d""}]"
field_worsens_without_mask_level_derivative_amplification,"[{""seed"":7401,""stage"":""stage2c""},{""seed"":7402,""stage"":""stage2c""},{""seed"":7403,""stage"":""stage2c""},{""seed"":7404,""stage"":""stage2c""},{""seed"":7406,""stage"":""stage2c""},{""seed"":7501,""stage"":""stage2d""},{""seed"":7502,""stage"":""stage2d""},{""seed"":7503,""stage"":""stage2d""},{""seed"":7506,""stage"":""stage2d""},{""seed"":7508,""stage"":""stage2d""},{""seed"":7509,""stage"":""stage2d""},{""seed"":7510,""stage"":""stage2d""}]"
fixed_support_sparse_disagreement,"[{""fixed"":""ADVERSE"",""seed"":7401,""sparse"":""IMPROVED"",""stage"":""stage2c""},{""fixed"":""ADVERSE"",""seed"":7402,""sparse"":""IMPROVED"",""stage"":""stage2c""},{""fixed"":""ADVERSE"",""seed"":7409,""sparse"":""IMPROVED"",""stage"":""stage2c""},{""fixed"":""ADVERSE"",""seed"":7501,""sparse"":""IMPROVED"",""stage"":""stage2d""},{""fixed"":""IMPROVED"",""seed"":7504,""sparse"":""ADVERSE"",""stage"":""stage2d""},{""fixed"":""IMPROVED"",""seed"":7505,""sparse"":""ADVERSE"",""stage"":""stage2d""},{""fixed"":""ADVERSE"",""seed"":7510,""sparse"":""IMPROVED"",""stage"":""stage2d""}]"
lower_effective_delta_with_worse_combined_coefficient,"[{""seed"":7405,""stage"":""stage2c""},{""seed"":7406,""stage"":""stage2c""},{""seed"":7410,""stage"":""stage2c""},{""seed"":7501,""stage"":""stage2d""},{""seed"":7504,""stage"":""stage2d""},{""seed"":7506,""stage"":""stage2d""},{""seed"":7510,""stage"":""stage2d""}]"
new_counterexample_registry_entry_created,False
refit_reversals,"[{""endpoint"":""u_xx"",""seed"":7401,""stage"":""stage2c""},{""endpoint"":""u_xx"",""seed"":7402,""stage"":""stage2c""},{""endpoint"":""u_xx"",""seed"":7404,""stage"":""stage2c""},{""endpoint"":""combined"",""seed"":7404,""stage"":""stage2c""},{""endpoint"":""combined"",""seed"":7405,""stage"":""stage2c""},{""endpoint"":""u_xx"",""seed"":7406,""stage"":""stage2c""},{""endpoint"":""combined"",""seed"":7406,""stage"":""stage2c""},{""endpoint"":""combined"",""seed"":7407,""stage"":""stage2c""},{""endpoint"":""u_xx"",""seed"":7408,""stage"":""stage2c""},{""endpoint"":""u_xx"",""seed"":7409,""stage"":""stage2c""},{""endpoint"":""u_xx"",""seed"":7410,""stage"":""stage2c""},{""endpoint"":""combined"",""seed"":7410,""stage"":""stage2c""},{""endpoint"":""u_xx"",""seed"":7501,""stage"":""stage2d""},{""endpoint"":""combined"",""seed"":7501,""stage"":""stage2d""},{""endpoint"":""u_xx"",""seed"":7504,""stage"":""stage2d""},{""endpoint"":""combined"",""seed"":7505,""stage"":""stage2d""},{""endpoint"":""u_xx"",""seed"":7506,""stage"":""stage2d""},{""endpoint"":""combined"",""seed"":7506,""stage"":""stage2d""},{""endpoint"":""u_xx"",""seed"":7507,""stage"":""stage2d""},{""endpoint"":""combined"",""seed"":7508,""stage"":""stage2d""},{""endpoint"":""u_xx"",""seed"":7509,""stage"":""stage2d""},{""endpoint"":""u_xx"",""seed"":7510,""stage"":""stage2d""},{""endpoint"":""combined"",""seed"":7510,""stage"":""stage2d""}]"
u_xx_derivative_worsens_while_field_not_adverse,[]
weight_rank_context_without_cutoff,"[{""ess"":732.2359819981524,""q1_coverage"":0.2075,""seed"":7508,""stage"":""stage2d"",""u_xx_status"":""IMPROVED""},{""ess"":737.4434537241397,""q1_coverage"":0.15,""seed"":7507,""stage"":""stage2d"",""u_xx_status"":""ADVERSE""},{""ess"":740.9739618488428,""q1_coverage"":0.1775,""seed"":7503,""stage"":""stage2d"",""u_xx_status"":""IMPROVED""},{""ess"":743.3043502955237,""q1_coverage"":0.1975,""seed"":7504,""stage"":""stage2d"",""u_xx_status"":""IMPROVED""},{""ess"":743.3748839153299,""q1_coverage"":0.1575,""seed"":7406,""stage"":""stage2c"",""u_xx_status"":""ADVERSE""},{""ess"":752.9790976680343,""q1_coverage"":0.205,""seed"":7405,""stage"":""stage2c"",""u_xx_status"":""ADVERSE""},{""ess"":758.9922575765574,""q1_coverage"":0.175,""seed"":7402,""stage"":""stage2c"",""u_xx_status"":""ADVERSE""},{""ess"":759.2466388100663,""q1_coverage"":0.18,""seed"":7410,""stage"":""stage2c"",""u_xx_status"":""ADVERSE""},{""ess"":759.3784698400032,""q1_coverage"":0.1825,""seed"":7510,""stage"":""stage2d"",""u_xx_status"":""ADVERSE""},{""ess"":763.1195482987982,""q1_coverage"":0.1875,""seed"":7509,""stage"":""stage2d"",""u_xx_status"":""ADVERSE""},{""ess"":765.9446560113187,""q1_coverage"":0.2025,""seed"":7408,""stage"":""stage2c"",""u_xx_status"":""IMPROVED""},{""ess"":767.0740065496605,""q1_coverage"":0.175,""seed"":7403,""stage"":""stage2c"",""u_xx_status"":""IMPROVED""},{""ess"":767.3784651772805,""q1_coverage"":0.1875,""seed"":7407,""stage"":""stage2c"",""u_xx_status"":""ADVERSE""},{""ess"":768.3623804540504,""q1_coverage"":0.1975,""seed"":7401,""stage"":""stage2c"",""u_xx_status"":""ADVERSE""},{""ess"":771.9293313634631,""q1_coverage"":0.1575,""seed"":7409,""stage"":""stage2c"",""u_xx_status"":""ADVERSE""},{""ess"":779.4532639058091,""q1_coverage"":0.2075,""seed"":7502,""stage"":""stage2d"",""u_xx_status"":""ADVERSE""},{""ess"":780.7198440014124,""q1_coverage"":0.19,""seed"":7501,""stage"":""stage2d"",""u_xx_status"":""ADVERSE""},{""ess"":785.9044935634017,""q1_coverage"":0.165,""seed"":7404,""stage"":""stage2c"",""u_xx_status"":""IMPROVED""},{""ess"":794.247981228321,""q1_coverage"":0.1975,""seed"":7505,""stage"":""stage2d"",""u_xx_status"":""ADVERSE""},{""ess"":828.2176939663016,""q1_coverage"":0.1775,""seed"":7506,""stage"":""stage2d"",""u_xx_status"":""ADVERSE""}]"


==> anc/tables/S_E_diagnostic_reversals.csv <==
block,mask,fixed_diffusion_ratio,sparse_diffusion_ratio,refit_diffusion_ratio,diffusion_transition,combined_transition,derivative_amplification_mask_pattern
C,7401,1.086315752932224,0.58174197156470275,2.2956029898241441,reverses,widens,False
C,7402,1.3362013748690584,0.72372164149120455,1.0063779097986936,reverses,narrows,False
C,7403,0.4311716239166154,0.78646877749061572,0.76265085541537792,widens,narrows,False
C,7404,13.014440039386828,1.0403831007003375,0.62226516824423361,reverses,reverses,False
C,7405,1.0046646527847869,1.9972647744867826,3.8312517139081765,widens,reverses,True
C,7406,0.79253333965236772,0.77702350387940256,1.9604921146456844,reverses,reverses,False
C,7407,2.6780309904370783,1.3441287126607975,1.3993136502670189,widens,reverses,True
C,7408,10.336793767899454,5.4043209529062803,0.74520686692815263,reverses,widens,True
C,7409,1.0575376626986557,0.24174923462612663,5.0535923564347565,reverses,narrows,False
C,7410,0.51391988800891264,0.78718283686111301,1.8853236423371393,reverses,reverses,False
D,7501,1.5038321010787652,0.95374379303211898,1.0711288637178538,reverses,reverses,False
D,7502,1.2159158244277797,1.1858196369962231,2.3690838514911281,widens,narrows,False
D,7503,0.97424096314340181,0.6397844211213064,0.35245851256132943,widens,widens,False
D,7504,0.46531887820748474,1.4982896833324237,0.93619199073187753,reverses,widens,True
D,7505,0.66801178080465473,1.2292911794045611,9.8558921285157801,widens,reverses,False
D,7506,0.4427408952350152,0.24786752523014086,3.0585874173344529,reverses,reverses,False
D,7507,0.6059675741177255,0.25046316082051379,24.304046943264872,reverses,narrows,False
D,7508,0.041202225781630006,0.49705119994700159,0.44493821350129914,widens,reverses,False
D,7509,0.85657705539155582,0.7863884576401724,1.5046420432780963,reverses,widens,False
D,7510,1.6346916810424466,0.61130319791100307,2.3615961672984707,reverses,reverses,False


==> anc/tables/S_E_diagnostic_reversals.md <==
**All E fixed-support, sparse-phase and refit comparisons; adverse cases are retained.**

| Block | Mask | Fixed diff. H/M1 | Sparse diff. H/M1 | Refit diff. H/M1 | Diff. transition | Combined transition |
| --- | --- | --- | --- | --- | --- | --- |
| C | 7401 | 1.08632 | 0.581742 | 2.2956 | reverses | widens |
| C | 7402 | 1.3362 | 0.723722 | 1.00638 | reverses | narrows |
| C | 7403 | 0.431172 | 0.786469 | 0.762651 | widens | narrows |
| C | 7404 | 13.0144 | 1.04038 | 0.622265 | reverses | reverses |
| C | 7405 | 1.00466 | 1.99726 | 3.83125 | widens | reverses |
| C | 7406 | 0.792533 | 0.777024 | 1.96049 | reverses | reverses |
| C | 7407 | 2.67803 | 1.34413 | 1.39931 | widens | reverses |
| C | 7408 | 10.3368 | 5.40432 | 0.745207 | reverses | widens |
| C | 7409 | 1.05754 | 0.241749 | 5.05359 | reverses | narrows |
| C | 7410 | 0.51392 | 0.787183 | 1.88532 | reverses | reverses |
| D | 7501 | 1.50383 | 0.953744 | 1.07113 | reverses | reverses |
| D | 7502 | 1.21592 | 1.18582 | 2.36908 | widens | narrows |
| D | 7503 | 0.974241 | 0.639784 | 0.352459 | widens | widens |
| D | 7504 | 0.465319 | 1.49829 | 0.936192 | reverses | widens |
| D | 7505 | 0.668012 | 1.22929 | 9.85589 | widens | reverses |
| D | 7506 | 0.442741 | 0.247868 | 3.05859 | reverses | reverses |
| D | 7507 | 0.605968 | 0.250463 | 24.304 | reverses | narrows |
| D | 7508 | 0.0412022 | 0.497051 | 0.444938 | widens | reverses |
| D | 7509 | 0.856577 | 0.786388 | 1.50464 | reverses | widens |
| D | 7510 | 1.63469 | 0.611303 | 2.3616 | reverses | reverses |

Ratios use absolute diffusion coefficient error. Transition labels are archived classifications. Fixed-support fitting is an auxiliary diagnostic, not a replacement for the actual sparse pathway.


==> anc/tables/S_E_negative_cases.md <==
**Complete archived diagnostic discordance cases, by mask block.**

| Archived pattern | Block | Count | Masks |
| --- | --- | --- | --- |
| Combined improves; final unobserved MSE worsens | C | 6 | 7402, 7403, 7404, 7407, 7408, 7409 |
| Combined improves; final unobserved MSE worsens | D | 2 | 7502, 7503 |
| Combined improves; diffusion worsens | C | 4 | 7401, 7402, 7407, 7409 |
| Combined improves; diffusion worsens | D | 4 | 7502, 7505, 7507, 7509 |
| Field worsens without mask-level derivative amplification | C | 5 | 7401, 7402, 7403, 7404, 7406 |
| Field worsens without mask-level derivative amplification | D | 7 | 7501, 7502, 7503, 7506, 7508, 7509, 7510 |
| Fixed-support and sparse diffusion disagree | C | 3 | 7401, 7402, 7409 |
| Fixed-support and sparse diffusion disagree | D | 4 | 7501, 7504, 7505, 7510 |
| Effective Delta lower; combined coefficient worsens | C | 3 | 7405, 7406, 7410 |
| Effective Delta lower; combined coefficient worsens | D | 4 | 7501, 7504, 7506, 7510 |
| u_xx discrepancy worsens; field not adverse | C | 0 | none |
| u_xx discrepancy worsens; field not adverse | D | 0 | none |

These are existing diagnostic cases, not new counterexamples, inference or an endpoint-selection rule. All refit transitions are separately listed in S_E_diagnostic_reversals.


==> anc/tables/S_E_ordered_summary.csv <==
block,metric,adverse,improved,ties,median_log_ratio,exp_median_log_ratio,median_difference,classification
C,final_unobserved_field,8,2,0,0.36849727323616582,1.4455606989207175,,NOT_CROSS_STAGE_STABLE
D,final_unobserved_field,6,4,0,0.50108899715742661,1.6505177014537671,,NOT_CROSS_STAGE_STABLE
C,fixed_uxx,7,3,0,0.069367586979057913,1.0718301275429212,,NOT_CROSS_STAGE_STABLE
D,fixed_uxx,3,7,0,-0.27913023474980581,0.75644138184562626,,NOT_CROSS_STAGE_STABLE
C,layer1,8,2,0,0.22404278019515095,1.2511245416355583,,CROSS_STAGE_STABLE_ADVERSE
D,layer1,8,2,0,0.181667518377991,1.1992154105046473,,CROSS_STAGE_STABLE_ADVERSE
C,layer2_ux,6,4,0,0.057909115465187705,1.0596186883823584,,NOT_CROSS_STAGE_STABLE
D,layer2_ux,6,4,0,0.055442839351569281,1.0570085960488398,,NOT_CROSS_STAGE_STABLE
C,layer2_uxx,4,6,0,-0.19349842559292679,0.82407113361751105,,NOT_CROSS_STAGE_STABLE
D,layer2_uxx,5,5,0,-0.10209554489892168,0.9029432759233087,,NOT_CROSS_STAGE_STABLE
C,layer3_condition,4,6,0,-0.02146896359774254,0.97875985418230105,,NOT_CROSS_STAGE_STABLE
D,layer3_condition,6,4,0,0.0032027926137911489,1.0032079270340857,,NOT_CROSS_STAGE_STABLE
C,layer3_frob,4,6,0,-0.19146620793341124,0.82574752835048959,,NOT_CROSS_STAGE_STABLE
D,layer3_frob,5,5,0,-0.10368855984330337,0.90150601888075121,,NOT_CROSS_STAGE_STABLE
C,layer4_pre_combined,2,8,0,-0.85812080046571548,0.42395803594937886,,CROSS_STAGE_STABLE_IMPROVED
D,layer4_pre_combined,3,7,0,-0.33936031301534914,0.71222577863320691,,CROSS_STAGE_STABLE_IMPROVED
C,layer4_pre_uxx,4,6,0,-0.23974849578132001,0.78682572617305435,,NOT_CROSS_STAGE_STABLE
D,layer4_pre_uxx,3,7,0,-0.3434641945470005,0.70930887781543706,,NOT_CROSS_STAGE_STABLE
C,layer5_fn,0,0,10,,,0,NOT_CROSS_STAGE_STABLE
D,layer5_fn,0,0,10,,,0,NOT_CROSS_STAGE_STABLE
C,layer5_support,0,0,10,,,0,NOT_CROSS_STAGE_STABLE
D,layer5_support,0,0,10,,,0,NOT_CROSS_STAGE_STABLE
C,layer6_final_combined,3,7,0,-0.18642807330889866,0.82991825307845613,,NOT_CROSS_STAGE_STABLE
D,layer6_final_combined,4,6,0,-0.018798212418136961,0.98137737203097319,,NOT_CROSS_STAGE_STABLE
C,layer6_final_uxx,7,3,0,0.485040683155045,1.6242410867520543,,CROSS_STAGE_STABLE_ADVERSE
D,layer6_final_uxx,7,3,0,0.63394637870510262,1.8850349817872589,,CROSS_STAGE_STABLE_ADVERSE
C,pre_unobserved_field,8,2,0,0.55939700870414144,1.7496171782235117,,CROSS_STAGE_STABLE_ADVERSE
D,pre_unobserved_field,8,2,0,0.43911415247223079,1.5513323657053548,,CROSS_STAGE_STABLE_ADVERSE
C,q1_unobserved_final,10,0,0,1.421490889772602,4.1432930309866398,,CROSS_STAGE_STABLE_ADVERSE
D,q1_unobserved_final,9,1,0,0.77469758923527654,2.1699358160011433,,CROSS_STAGE_STABLE_ADVERSE
C,q1_unobserved_pre,10,0,0,0.76609340890874744,2.1513453893252805,,CROSS_STAGE_STABLE_ADVERSE
D,q1_unobserved_pre,9,1,0,0.70031342207165481,2.0143839609350693,,CROSS_STAGE_STABLE_ADVERSE


==> anc/tables/S_E_ordered_summary.md <==
**All archived E stability summaries, keeping the two mask blocks separate.**

| Endpoint | Block | Adverse | Better | Ties | Geometric median ratio |
| --- | --- | --- | --- | --- | --- |
| Unobserved MSE, final | C | 8 | 2 | 0 | 1.44556 |
| Unobserved MSE, final | D | 6 | 4 | 0 | 1.65052 |
| Fixed-support diffusion / 0.1 | C | 7 | 3 | 0 | 1.07183 |
| Fixed-support diffusion / 0.1 | D | 3 | 7 | 0 | 0.756441 |
| L1 candidate field / clean truth | C | 8 | 2 | 0 | 1.25112 |
| L1 candidate field / clean truth | D | 8 | 2 | 0 | 1.19922 |
| L2 u_x / M0 | C | 6 | 4 | 0 | 1.05962 |
| L2 u_x / M0 | D | 6 | 4 | 0 | 1.05701 |
| L2 u_xx / M0 | C | 4 | 6 | 0 | 0.824071 |
| L2 u_xx / M0 | D | 5 | 5 | 0 | 0.902943 |
| L3 active-library condition | C | 4 | 6 | 0 | 0.97876 |
| L3 active-library condition | D | 6 | 4 | 0 | 1.00321 |
| L3 active-library Frobenius / M0 | C | 4 | 6 | 0 | 0.825748 |
| L3 active-library Frobenius / M0 | D | 5 | 5 | 0 | 0.901506 |
| L4 sparse two-target coefficient | C | 2 | 8 | 0 | 0.423958 |
| L4 sparse two-target coefficient | D | 3 | 7 | 0 | 0.712226 |
| L4 sparse diffusion / 0.1 | C | 4 | 6 | 0 | 0.786826 |
| L4 sparse diffusion / 0.1 | D | 3 | 7 | 0 | 0.709309 |
| L5 false negatives | C | 0 | 0 | 10 | -- |
| L5 false negatives | D | 0 | 0 | 10 | -- |
| L5 support error | C | 0 | 0 | 10 | -- |
| L5 support error | D | 0 | 0 | 10 | -- |
| L6 refit two-target coefficient | C | 3 | 7 | 0 | 0.829918 |
| L6 refit two-target coefficient | D | 4 | 6 | 0 | 0.981377 |
| L6 refit diffusion / 0.1 | C | 7 | 3 | 0 | 1.62424 |
| L6 refit diffusion / 0.1 | D | 7 | 3 | 0 | 1.88503 |
| Unobserved MSE, pre | C | 8 | 2 | 0 | 1.74962 |
| Unobserved MSE, pre | D | 8 | 2 | 0 | 1.55133 |
| Q1-U MSE, final | C | 10 | 0 | 0 | 4.14329 |
| Q1-U MSE, final | D | 9 | 1 | 0 | 2.16994 |
| Q1-U MSE, pre | C | 10 | 0 | 0 | 2.15135 |
| Q1-U MSE, pre | D | 9 | 1 | 0 | 2.01438 |

Geometric median ratio means exp(median(log(H/M1))), not median(H/M1) or a ratio of group moments. All block denominators are 10. L5 has differences and ties, not zero-over-zero ratios. L1 uses clean field; derivatives/library use learned M0; coefficients use physical targets.


==> anc/tables/S_F_K_candidates.csv <==
admissible,bandwidth,lambda,preflight_packet_sha256,status
False,"[0.05,0.1]",1e-08,a707196ce79553370fa7bab21b4f2e9e1d159d2cd0240bd2e79c9b97151d2845,NOT_REACHED_FROZEN_P3B_STRICT_PSD_FAILURE
False,"[0.05,0.1]",9.9999999999999995e-07,a707196ce79553370fa7bab21b4f2e9e1d159d2cd0240bd2e79c9b97151d2845,NOT_REACHED_FROZEN_P3B_STRICT_PSD_FAILURE
False,"[0.05,0.1]",0.0001,a707196ce79553370fa7bab21b4f2e9e1d159d2cd0240bd2e79c9b97151d2845,NOT_REACHED_FROZEN_P3B_STRICT_PSD_FAILURE
False,"[0.1,0.1]",1e-08,a707196ce79553370fa7bab21b4f2e9e1d159d2cd0240bd2e79c9b97151d2845,NOT_REACHED_FROZEN_P3B_STRICT_PSD_FAILURE
False,"[0.1,0.1]",9.9999999999999995e-07,a707196ce79553370fa7bab21b4f2e9e1d159d2cd0240bd2e79c9b97151d2845,NOT_REACHED_FROZEN_P3B_STRICT_PSD_FAILURE
False,"[0.1,0.1]",0.0001,a707196ce79553370fa7bab21b4f2e9e1d159d2cd0240bd2e79c9b97151d2845,NOT_REACHED_FROZEN_P3B_STRICT_PSD_FAILURE
False,"[0.1,0.2]",1e-08,a707196ce79553370fa7bab21b4f2e9e1d159d2cd0240bd2e79c9b97151d2845,NOT_REACHED_FROZEN_P3B_STRICT_PSD_FAILURE
False,"[0.1,0.2]",9.9999999999999995e-07,a707196ce79553370fa7bab21b4f2e9e1d159d2cd0240bd2e79c9b97151d2845,NOT_REACHED_FROZEN_P3B_STRICT_PSD_FAILURE
False,"[0.1,0.2]",0.0001,a707196ce79553370fa7bab21b4f2e9e1d159d2cd0240bd2e79c9b97151d2845,NOT_REACHED_FROZEN_P3B_STRICT_PSD_FAILURE
False,"[0.2,0.2]",1e-08,a707196ce79553370fa7bab21b4f2e9e1d159d2cd0240bd2e79c9b97151d2845,NOT_REACHED_FROZEN_P3B_STRICT_PSD_FAILURE
False,"[0.2,0.2]",9.9999999999999995e-07,a707196ce79553370fa7bab21b4f2e9e1d159d2cd0240bd2e79c9b97151d2845,NOT_REACHED_FROZEN_P3B_STRICT_PSD_FAILURE
False,"[0.2,0.2]",0.0001,a707196ce79553370fa7bab21b4f2e9e1d159d2cd0240bd2e79c9b97151d2845,NOT_REACHED_FROZEN_P3B_STRICT_PSD_FAILURE


==> anc/tables/S_F_K_missing.md <==
**K eligibility and absence of statistical measurements.**

| Quantity | Archived state |
| --- | --- |
| Bandwidth pairs | (0.05,0.1), (0.1,0.1), (0.1,0.2), (0.2,0.2) |
| Ridge parameters | 1e-8, 1e-6, 1e-4; 12 configurations |
| Preflight numerical work | 8 Gram constructions and 8 eigensolves; strict computed-PSD failure |
| K fits / common applications | 0 / 0 |
| Confirmation records | 20 slots with null scientific values; no error/support counts |
| Frozen label | E / REMEDIATION_EFFECT_MIXED_OR_UNSTABLE; numerical nonexecution |
| Statistical inference | NOT MEASURED; no K-versus-H/S performance ordering |

Existing preflight records only; no Gram or eigenvalue calculation was repeated. A failed numerical admissibility rule does not imply theoretical non-PSD kernels or poor KRR statistical performance.


==> anc/tables/S_F_all_methods.csv <==
block,mask,method,status,candidate,q1_unobserved,q1_unobserved_count,uxx_error,uux_error,combined_coefficient_error,full_grid_relative_L2,full_grid_MSE,unobserved_relative_L2,exact_support,FP,FN
1,s7601,M,COMMON_OPERATOR_SUCCESS,0.019288452997484131,0.91166001039191402,322,0.00052238277978902681,0.00014485406167374926,0.00053940420726514531,0.019826297527889083,1.7758868226164129e-05,0.021174870631377827,True,0,0
1,s7601,H,COMMON_OPERATOR_SUCCESS,0.023829482471993842,1.3998223091604438,322,3.3659847839692669e-05,0.0062794216502161104,0.0062483478407630074,0.024186468619548242,2.6428771288981025e-05,0.028341054670571728,True,0,0
1,s7601,S,COMMON_OPERATOR_SUCCESS,0.12832814503121387,1.8787592676923668,322,0.10000000000000001,1,1,0.13037076681262164,0.00076787846165730304,0.14768644196696826,False,4,2
1,s7601,K,NOT_REACHED_FROZEN_P3B_KRR_GRAM_PSD_FAILURE,,,322,,,,,,,,,
1,s7602,M,COMMON_OPERATOR_SUCCESS,0.025504483664258223,1.4509416205436099,347,0.0029063941632502532,0.0035276654339196911,0.0045480439104882931,0.026302853854390119,3.1256316081377997e-05,0.030236526775183518,True,0,0
1,s7602,H,COMMON_OPERATOR_SUCCESS,0.041030310471602188,2.7400983538129657,347,0.00077863486339316279,0.0014563369512636815,0.0016432247835324093,0.044002859202681086,8.7476991805820578e-05,0.052881514873261225,True,0,0
1,s7602,S,COMMON_OPERATOR_SUCCESS,0.13618241709071827,2.2401245059250581,347,0.10000000000000001,1,1,0.1364130585083691,0.00084070559728598258,0.14698393191195674,False,3,2
1,s7602,K,NOT_REACHED_FROZEN_P3B_KRR_GRAM_PSD_FAILURE,,,347,,,,,,,,,
1,s7603,M,COMMON_OPERATOR_SUCCESS,0.019355145440468485,0.78574911692324467,330,0.0014794463102274086,0.014585098952660469,0.014587186593602525,0.019555030551257648,1.7276232650311493e-05,0.022742714234556708,True,0,0
1,s7603,H,COMMON_OPERATOR_SUCCESS,0.019775096376584828,1.3009807159778444,330,0.0017079127731760707,0.011515153512283605,0.011583349540887201,0.01935888211436565,1.6931389346135994e-05,0.023584199205333275,True,0,0
1,s7603,S,COMMON_OPERATOR_SUCCESS,0.13194537224955574,2.5652115364558763,330,0.10000000000000001,0.010462633906445085,0.10004685391593052,0.12721275325939543,0.00073112788909488618,0.14545257432945502,False,2,1
1,s7603,K,NOT_REACHED_FROZEN_P3B_KRR_GRAM_PSD_FAILURE,,,330,,,,,,,,,
1,s7604,M,COMMON_OPERATOR_SUCCESS,0.028005787209601812,0.81087980411072136,326,0.0019742876914543989,0.032218774319198507,0.032119011835780434,0.031359550145556449,4.4429527477786158e-05,0.03528954679192256,True,0,0
1,s7604,H,COMMON_OPERATOR_SUCCESS,0.023934415449188222,0.95247941671600622,326,0.0019491197769266055,0.032313931455706268,0.032212002468007178,0.025787931778085554,3.0044506266924246e-05,0.028257679889260829,True,0,0
1,s7604,S,COMMON_OPERATOR_SUCCESS,0.15977420560829292,2.6876101269045818,326,0.10000000000000001,0.16296763547082438,0.19025373940445356,0.14620739081142561,0.00096576330488554348,0.18981463724361455,False,2,1
1,s7604,K,NOT_REACHED_FROZEN_P3B_KRR_GRAM_PSD_FAILURE,,,326,,,,,,,,,
1,s7605,M,COMMON_OPERATOR_SUCCESS,0.023973115507255241,1.0617474464653911,327,0.00089971965808628707,0.017878713709487015,0.017812496986109063,0.024789164662202282,2.7762324797942999e-05,0.027879421010894911,True,0,0
1,s7605,H,COMMON_OPERATOR_SUCCESS,0.025767192160437564,1.5471943678509807,327,0.00053186254261156085,0.021371626885969386,0.021272147771422389,0.026048781728631832,3.0655392395999886e-05,0.030380387026940667,True,0,0
1,s7605,S,COMMON_OPERATOR_SUCCESS,0.15213222461077333,1.8853594052979312,327,0.10000000000000001,2.0121603153827867,2.0046453810496554,0.14619524172312506,0.00096560281154631472,0.17518057786048663,False,2,1
1,s7605,K,NOT_REACHED_FROZEN_P3B_KRR_GRAM_PSD_FAILURE,,,327,,,,,,,,,
1,s7606,M,COMMON_OPERATOR_SUCCESS,0.024895658409546582,1.3500478361920316,315,0.0033019784407143926,0.028747515315792005,0.028792922302322201,0.025657666590412437,2.9741739196481418e-05,0.030473688828427117,True,0,0
1,s7606,H,COMMON_OPERATOR_SUCCESS,0.022858426688109737,1.5460722324183724,315,0.0011263258246126673,0.014990969626176076,0.014958615524573225,0.022403397673349573,2.2675654025152838e-05,0.02795016185711157,True,0,0
1,s7606,S,COMMON_OPERATOR_SUCCESS,0.12887158175563107,1.8901036601923094,315,0.10000000000000001,1.3262889134252589,1.3234526858778075,0.12575778777965657,0.00071449932743019044,0.1342981318877032,False,2,1
1,s7606,K,NOT_REACHED_FROZEN_P3B_KRR_GRAM_PSD_FAILURE,,,315,,,,,,,,,
1,s7607,M,COMMON_OPERATOR_SUCCESS,0.02650344433572939,1.195221403934176,332,0.00078569608619132036,0.017335824748721751,0.017267497598812631,0.026643022809627787,3.2070005870346089e-05,0.032883546012519756,True,0,0
1,s7607,H,COMMON_OPERATOR_SUCCESS,0.020646804133960694,0.992203276036838,332,0.00049876987988344001,0.0031454899169478523,0.0031689830662153988,0.020435866536218008,1.8867665217874313e-05,0.023700308299673286,True,0,0
1,s7607,S,COMMON_OPERATOR_SUCCESS,0.14496208709909725,2.1472362339516695,332,0.045969795706922389,0.15753443720904592,0.16329018397406556,0.13926458036484776,0.0008762204723682111,0.16820812324734627,False,3,0
1,s7607,K,NOT_REACHED_FROZEN_P3B_KRR_GRAM_PSD_FAILURE,,,332,,,,,,,,,
1,s7608,M,COMMON_OPERATOR_SUCCESS,0.020290243456662919,0.86321826716338668,333,0.0031409752682604458,0.01120184522629597,0.011576138915365316,0.022459725363157216,2.2789821787364119e-05,0.022570479487150845,True,0,0
1,s7608,H,COMMON_OPERATOR_SUCCESS,0.029518722998338409,2.0781680922528616,333,0.003244672594607409,0.020653956180383015,0.02080350803784238,0.030708855101027319,4.260487512039761e-05,0.036554637992796173,True,0,0
1,s7608,S,COMMON_OPERATOR_SUCCESS,0.13015107592895489,3.9397974615630478,333,0.11174337245703858,0.18827573200718173,0.21785255380399685,0.13007811565508448,0.00076443492436350906,0.14413561683185375,False,2,0
1,s7608,K,NOT_REACHED_FROZEN_P3B_KRR_GRAM_PSD_FAILURE,,,333,,,,,,,,,
1,s7609,M,COMMON_OPERATOR_SUCCESS,0.021597086416641278,0.93596908636760345,323,0.0029586785631411094,0.019159793065837261,0.019290675148599862,0.023051279776636586,2.4006128692876634e-05,0.024429170613690879,True,0,0
1,s7609,H,COMMON_OPERATOR_SUCCESS,0.023424445412139529,1.2052356341375141,323,0.0036769837096064933,0.025896443743950726,0.026026376715458623,0.024617889486750456,2.7380015000717382e-05,0.027830820313104979,True,0,0
1,s7609,S,COMMON_OPERATOR_SUCCESS,0.12354988294127749,1.6572500598729198,323,0.10000000000000001,1,1,0.12604966493153449,0.00071781980633695583,0.13862444795527887,False,2,2
1,s7609,K,NOT_REACHED_FROZEN_P3B_KRR_GRAM_PSD_FAILURE,,,323,,,,,,,,,
1,s7610,M,COMMON_OPERATOR_SUCCESS,0.016697028143650195,0.81684847520555603,336,0.00255168979171988,0.0087840354937107623,0.0091017570030468738,0.017230975662605886,1.341379868992822e-05,0.01814138522940266,True,0,0
1,s7610,H,COMMON_OPERATOR_SUCCESS,0.028614272876261077,1.6767756771371078,336,0.0029211008793328525,0.0072277662861662817,0.0077570431640025771,0.029029407525586536,3.8072236594686155e-05,0.03605338989485582,True,0,0
1,s7610,S,COMMON_OPERATOR_SUCCESS,0.14603836621374353,2.6246012532766176,336,0.10000000000000001,1,1,0.14667347251537069,0.00097193046320227642,0.16728688039447651,False,5,2
1,s7610,K,NOT_REACHED_FROZEN_P3B_KRR_GRAM_PSD_FAILURE,,,336,,,,,,,,,
2,s7611,M,COMMON_OPERATOR_SUCCESS,0.020924680083949709,1.1228782123016514,331,0.0015482126104529176,0.018794033393914389,0.018764107656303857,0.022030510688735409,2.1927098903582378e-05,0.024133901073293575,True,0,0
2,s7611,H,COMMON_OPERATOR_SUCCESS,0.02190098001072727,1.249571379693212,331,0.0013606149816848684,0.019300608521991669,0.019252485051056426,0.022960296386315134,2.3816998322600132e-05,0.025381123438065485,True,0,0
2,s7611,S,COMMON_OPERATOR_SUCCESS,0.15220090879231887,1.659950390587964,331,0.10000000000000001,1,1,0.14470280268463573,0.00094598866352300708,0.17414472785409543,False,3,2
2,s7611,K,NOT_REACHED_FROZEN_P3B_KRR_GRAM_PSD_FAILURE,,,331,,,,,,,,,
2,s7612,M,COMMON_OPERATOR_SUCCESS,0.01957502201304687,1.1541784297660251,325,0.0029756399771912745,0.019859243449846242,0.01998127796173901,0.019147351470280845,1.6563399039418374e-05,0.021618090686433972,True,0,0
2,s7612,H,COMMON_OPERATOR_SUCCESS,0.02342400273190719,1.4536109951794789,325,0.0033034198920136038,0.017957060040087791,0.018167771166946255,0.022318104461248586,2.2503323227273558e-05,0.027526672608635144,True,0,0
2,s7612,S,COMMON_OPERATOR_SUCCESS,0.18164081282533773,1.8016895847204315,325,0.10000000000000001,0.097778567614586698,0.13916529200832614,0.16631787211606397,0.0012497118450091669,0.21512153364034917,False,2,1
2,s7612,K,NOT_REACHED_FROZEN_P3B_KRR_GRAM_PSD_FAILURE,,,325,,,,,,,,,
2,s7613,M,COMMON_OPERATOR_SUCCESS,0.026469241259994763,1.4625783771111167,330,0.00063684792094081955,0.029558638315016483,0.029418770096192683,0.027140560137141188,3.3278953382607651e-05,0.033259720100040156,True,0,0
2,s7613,H,COMMON_OPERATOR_SUCCESS,0.026129318987091057,1.6748170859190408,330,0.00018103630966266604,0.023095233055659969,0.022981321818283433,0.028238510056827107,3.6025963362776021e-05,0.032607848880243678,True,0,0
2,s7613,S,COMMON_OPERATOR_SUCCESS,0.12859838803119805,1.5178939595403294,330,0.10000000000000001,0.44001630685365911,0.44899706750804647,0.1266867649215776,0.00072509437907812709,0.13605751409919414,False,2,1
2,s7613,K,NOT_REACHED_FROZEN_P3B_KRR_GRAM_PSD_FAILURE,,,330,,,,,,,,,
2,s7614,M,COMMON_OPERATOR_SUCCESS,0.024490428069529519,1.7342195786795576,323,0.00036198016702329583,0.025886747370428287,0.025760794508796689,0.026828973392017369,3.2519222666909865e-05,0.031167250998149237,True,0,0
2,s7614,H,COMMON_OPERATOR_SUCCESS,0.025127068506466919,1.8683050639938925,323,0.00012774054133010693,0.024115507113765755,0.023996163080256056,0.027665636869517143,3.457907652133916e-05,0.032067397841924972,True,0,0
2,s7614,S,COMMON_OPERATOR_SUCCESS,0.14283917347292599,3.0127113475324236,323,0.10000000000000001,0.74709646763925708,0.75001856872000672,0.13770741271046957,0.00085673534377148054,0.16312116051554107,False,2,1
2,s7614,K,NOT_REACHED_FROZEN_P3B_KRR_GRAM_PSD_FAILURE,,,323,,,,,,,,,
2,s7615,M,COMMON_OPERATOR_SUCCESS,0.026953782204349162,2.0934005967757336,340,0.00078592753608480725,0.027643940800292199,0.027517863596091631,0.026998221948286664,3.2930806938862774e-05,0.034925502799476975,True,0,0
2,s7615,H,COMMON_OPERATOR_SUCCESS,0.033203589685137751,2.8290281350234951,340,0.0013433843311055627,0.019990004127812599,0.019935662519468059,0.03323345024602483,4.9897973618196197e-05,0.044644392315871584,True,0,0
2,s7615,S,COMMON_OPERATOR_SUCCESS,0.15920084993942293,3.8366841295922902,340,0.10000000000000001,0.1450805734604601,0.1753310102747834,0.1502763308334025,0.0010202655243263408,0.20057254814711367,False,2,1
2,s7615,K,NOT_REACHED_FROZEN_P3B_KRR_GRAM_PSD_FAILURE,,,340,,,,,,,,,
2,s7616,M,COMMON_OPERATOR_SUCCESS,0.029020348714862237,0.65962858002911695,325,0.0011138071138540595,0.038517487447291443,0.038342353150116436,0.030824290131034743,4.2925781817630478e-05,0.035244980468062397,True,0,0
2,s7616,H,COMMON_OPERATOR_SUCCESS,0.022561910855719014,0.91096484429338909,325,0.0013608860273449375,0.031169811191626984,0.031044668241724062,0.02247984684613296,2.2830674506264451e-05,0.024262214722279872,True,0,0
2,s7616,S,COMMON_OPERATOR_SUCCESS,0.14229610048220423,1.8713722483895638,325,0.0011648097281466707,0.64960142289330225,0.64637861372717698,0.1331158833265626,0.00080055615889849355,0.15429062109599509,False,3,0
2,s7616,K,NOT_REACHED_FROZEN_P3B_KRR_GRAM_PSD_FAILURE,,,325,,,,,,,,,
2,s7617,M,COMMON_OPERATOR_SUCCESS,0.024809334167204499,1.5276228253875781,314,0.0025731449962192315,0.022266006997754828,0.022302957731207641,0.02725853405653654,3.3568894442756373e-05,0.032448562989601651,True,0,0
2,s7617,H,COMMON_OPERATOR_SUCCESS,0.029180255595643873,2.0119882441948747,314,0.0015301137782620516,0.0097386128685401641,0.0098091606395854045,0.030806438855933784,4.2876076987511825e-05,0.040005741938929751,True,0,0
2,s7617,S,COMMON_OPERATOR_SUCCESS,0.11685488846086321,3.1712046554993809,314,0.075059447397233497,0.61446988599207497,0.6159651216777271,0.11498255731279351,0.00059730475663040677,0.12101408659559081,False,1,0
2,s7617,K,NOT_REACHED_FROZEN_P3B_KRR_GRAM_PSD_FAILURE,,,314,,,,,,,,,
2,s7618,M,COMMON_OPERATOR_SUCCESS,0.019699278266565864,0.95927875819603825,329,0.00045856293323146002,0.025054823810787052,0.024934656707127387,0.020266165042779321,1.8555608312425786e-05,0.022653080505314029,True,0,0
2,s7618,H,COMMON_OPERATOR_SUCCESS,0.02069506564997509,1.0938751184378437,329,0.0009800715164584306,0.019282132008566322,0.019211206377228538,0.02146393903202827,2.0813777056079789e-05,0.024355670422547611,True,0,0
2,s7618,S,COMMON_OPERATOR_SUCCESS,0.1347367223909656,2.1523150947564402,329,0.10000000000000001,0.85472652761128998,0.8562856913150797,0.13260737159920186,0.00079445148340642399,0.14564894278902185,False,1,1
2,s7618,K,NOT_REACHED_FROZEN_P3B_KRR_GRAM_PSD_FAILURE,,,329,,,,,,,,,
2,s7619,M,COMMON_OPERATOR_SUCCESS,0.033726587258394301,1.5223590446522139,323,0.0017562085473377675,0.0090056978855352909,0.0091298044651329444,0.034290161804227143,5.3121596055942656e-05,0.043449644566777343,True,0,0
2,s7619,H,COMMON_OPERATOR_SUCCESS,0.030081633603327648,1.597408951989425,323,0.0016231255639692771,0.014278427635538549,0.014299069842341493,0.031244673149193027,4.410461323462257e-05,0.037067892689954834,True,0,0
2,s7619,S,COMMON_OPERATOR_SUCCESS,0.16411647430323184,1.6347535860918785,323,0.10000000000000001,0.65290228572119813,0.65723799108896508,0.15690036953784525,0.0011121925436479903,0.19744166268515145,False,3,1
2,s7619,K,NOT_REACHED_FROZEN_P3B_KRR_GRAM_PSD_FAILURE,,,323,,,,,,,,,
2,s7620,M,COMMON_OPERATOR_SUCCESS,0.023238134959187081,1.1500937482613225,326,0.0010370130785577053,0.029034830064082917,0.02890915701609887,0.031348274974974256,4.4397584389206211e-05,0.028531280686470144,True,0,0
2,s7620,H,COMMON_OPERATOR_SUCCESS,0.020701908852696675,1.3109770290336213,326,0.00084893320962849128,0.016790101065980667,0.016728116528004888,0.022310720970137751,2.2488436156275642e-05,0.024453909182578219,True,0,0
2,s7620,S,COMMON_OPERATOR_SUCCESS,0.13712014903767025,4.899059323143975,326,0.087930414535031698,0.12825525238113999,0.15473121877314291,0.13265719022335293,0.00079504852283046406,0.14768034738477118,True,0,0
2,s7620,K,NOT_REACHED_FROZEN_P3B_KRR_GRAM_PSD_FAILURE,,,326,,,,,,,,,


==> anc/tables/S_F_block1_downstream.md <==
**F confirmation block 1: all measured common-operator coefficient and support endpoints.**

| Mask | Method | Diff. abs. | Adv. abs. | Two-target rel. L2 | Exact | FP | FN |
| --- | --- | --- | --- | --- | --- | --- | --- |
| s7601 | M | 0.000522383 | 0.000144854 | 0.000539404 | yes | 0 | 0 |
| s7601 | H | 3.36598e-05 | 0.00627942 | 0.00624835 | yes | 0 | 0 |
| s7601 | S | 0.1 | 1 | 1 | no | 4 | 2 |
| s7602 | M | 0.00290639 | 0.00352767 | 0.00454804 | yes | 0 | 0 |
| s7602 | H | 0.000778635 | 0.00145634 | 0.00164322 | yes | 0 | 0 |
| s7602 | S | 0.1 | 1 | 1 | no | 3 | 2 |
| s7603 | M | 0.00147945 | 0.0145851 | 0.0145872 | yes | 0 | 0 |
| s7603 | H | 0.00170791 | 0.0115152 | 0.0115833 | yes | 0 | 0 |
| s7603 | S | 0.1 | 0.0104626 | 0.100047 | no | 2 | 1 |
| s7604 | M | 0.00197429 | 0.0322188 | 0.032119 | yes | 0 | 0 |
| s7604 | H | 0.00194912 | 0.0323139 | 0.032212 | yes | 0 | 0 |
| s7604 | S | 0.1 | 0.162968 | 0.190254 | no | 2 | 1 |
| s7605 | M | 0.00089972 | 0.0178787 | 0.0178125 | yes | 0 | 0 |
| s7605 | H | 0.000531863 | 0.0213716 | 0.0212721 | yes | 0 | 0 |
| s7605 | S | 0.1 | 2.01216 | 2.00465 | no | 2 | 1 |
| s7606 | M | 0.00330198 | 0.0287475 | 0.0287929 | yes | 0 | 0 |
| s7606 | H | 0.00112633 | 0.014991 | 0.0149586 | yes | 0 | 0 |
| s7606 | S | 0.1 | 1.32629 | 1.32345 | no | 2 | 1 |
| s7607 | M | 0.000785696 | 0.0173358 | 0.0172675 | yes | 0 | 0 |
| s7607 | H | 0.00049877 | 0.00314549 | 0.00316898 | yes | 0 | 0 |
| s7607 | S | 0.0459698 | 0.157534 | 0.16329 | no | 3 | 0 |
| s7608 | M | 0.00314098 | 0.0112018 | 0.0115761 | yes | 0 | 0 |
| s7608 | H | 0.00324467 | 0.020654 | 0.0208035 | yes | 0 | 0 |
| s7608 | S | 0.111743 | 0.188276 | 0.217853 | no | 2 | 0 |
| s7609 | M | 0.00295868 | 0.0191598 | 0.0192907 | yes | 0 | 0 |
| s7609 | H | 0.00367698 | 0.0258964 | 0.0260264 | yes | 0 | 0 |
| s7609 | S | 0.1 | 1 | 1 | no | 2 | 2 |
| s7610 | M | 0.00255169 | 0.00878404 | 0.00910176 | yes | 0 | 0 |
| s7610 | H | 0.0029211 | 0.00722777 | 0.00775704 | yes | 0 | 0 |
| s7610 | S | 0.1 | 1 | 1 | no | 5 | 2 |

The two-target coefficient metric excludes spurious coefficient magnitudes. FP/FN and exact support therefore remain separate mandatory guardrails. The common offline sparse/threshold/OLS estimator differs from C/D FINAL_REFIT.


==> anc/tables/S_F_block1_upstream.md <==
**F confirmation block 1: all measured upstream endpoints.**

| Mask | Method | Candidate | Q1-U | Full rel. L2 | Full MSE | Unobs. rel. L2 |
| --- | --- | --- | --- | --- | --- | --- |
| s7601 | M | 0.0192885 | 0.91166 | 0.0198263 | 1.77589e-05 | 0.0211749 |
| s7601 | H | 0.0238295 | 1.39982 | 0.0241865 | 2.64288e-05 | 0.0283411 |
| s7601 | S | 0.128328 | 1.87876 | 0.130371 | 0.000767878 | 0.147686 |
| s7602 | M | 0.0255045 | 1.45094 | 0.0263029 | 3.12563e-05 | 0.0302365 |
| s7602 | H | 0.0410303 | 2.7401 | 0.0440029 | 8.7477e-05 | 0.0528815 |
| s7602 | S | 0.136182 | 2.24012 | 0.136413 | 0.000840706 | 0.146984 |
| s7603 | M | 0.0193551 | 0.785749 | 0.019555 | 1.72762e-05 | 0.0227427 |
| s7603 | H | 0.0197751 | 1.30098 | 0.0193589 | 1.69314e-05 | 0.0235842 |
| s7603 | S | 0.131945 | 2.56521 | 0.127213 | 0.000731128 | 0.145453 |
| s7604 | M | 0.0280058 | 0.81088 | 0.0313596 | 4.44295e-05 | 0.0352895 |
| s7604 | H | 0.0239344 | 0.952479 | 0.0257879 | 3.00445e-05 | 0.0282577 |
| s7604 | S | 0.159774 | 2.68761 | 0.146207 | 0.000965763 | 0.189815 |
| s7605 | M | 0.0239731 | 1.06175 | 0.0247892 | 2.77623e-05 | 0.0278794 |
| s7605 | H | 0.0257672 | 1.54719 | 0.0260488 | 3.06554e-05 | 0.0303804 |
| s7605 | S | 0.152132 | 1.88536 | 0.146195 | 0.000965603 | 0.175181 |
| s7606 | M | 0.0248957 | 1.35005 | 0.0256577 | 2.97417e-05 | 0.0304737 |
| s7606 | H | 0.0228584 | 1.54607 | 0.0224034 | 2.26757e-05 | 0.0279502 |
| s7606 | S | 0.128872 | 1.8901 | 0.125758 | 0.000714499 | 0.134298 |
| s7607 | M | 0.0265034 | 1.19522 | 0.026643 | 3.207e-05 | 0.0328835 |
| s7607 | H | 0.0206468 | 0.992203 | 0.0204359 | 1.88677e-05 | 0.0237003 |
| s7607 | S | 0.144962 | 2.14724 | 0.139265 | 0.00087622 | 0.168208 |
| s7608 | M | 0.0202902 | 0.863218 | 0.0224597 | 2.27898e-05 | 0.0225705 |
| s7608 | H | 0.0295187 | 2.07817 | 0.0307089 | 4.26049e-05 | 0.0365546 |
| s7608 | S | 0.130151 | 3.9398 | 0.130078 | 0.000764435 | 0.144136 |
| s7609 | M | 0.0215971 | 0.935969 | 0.0230513 | 2.40061e-05 | 0.0244292 |
| s7609 | H | 0.0234244 | 1.20524 | 0.0246179 | 2.738e-05 | 0.0278308 |
| s7609 | S | 0.12355 | 1.65725 | 0.12605 | 0.00071782 | 0.138624 |
| s7610 | M | 0.016697 | 0.816848 | 0.017231 | 1.34138e-05 | 0.0181414 |
| s7610 | H | 0.0286143 | 1.67678 | 0.0290294 | 3.80722e-05 | 0.0360534 |
| s7610 | S | 0.146038 | 2.6246 | 0.146673 | 0.00097193 | 0.167287 |

Candidate, Q1-U, full and unobserved relative L2 use the clean-field L2 norm on the corresponding row set. Full MSE is in field units squared. M/H source is PRE_THRESHOLD; S is the selected local-polynomial field.


==> anc/tables/S_F_block2_downstream.md <==
**F confirmation block 2: all measured common-operator coefficient and support endpoints.**

| Mask | Method | Diff. abs. | Adv. abs. | Two-target rel. L2 | Exact | FP | FN |
| --- | --- | --- | --- | --- | --- | --- | --- |
| s7611 | M | 0.00154821 | 0.018794 | 0.0187641 | yes | 0 | 0 |
| s7611 | H | 0.00136061 | 0.0193006 | 0.0192525 | yes | 0 | 0 |
| s7611 | S | 0.1 | 1 | 1 | no | 3 | 2 |
| s7612 | M | 0.00297564 | 0.0198592 | 0.0199813 | yes | 0 | 0 |
| s7612 | H | 0.00330342 | 0.0179571 | 0.0181678 | yes | 0 | 0 |
| s7612 | S | 0.1 | 0.0977786 | 0.139165 | no | 2 | 1 |
| s7613 | M | 0.000636848 | 0.0295586 | 0.0294188 | yes | 0 | 0 |
| s7613 | H | 0.000181036 | 0.0230952 | 0.0229813 | yes | 0 | 0 |
| s7613 | S | 0.1 | 0.440016 | 0.448997 | no | 2 | 1 |
| s7614 | M | 0.00036198 | 0.0258867 | 0.0257608 | yes | 0 | 0 |
| s7614 | H | 0.000127741 | 0.0241155 | 0.0239962 | yes | 0 | 0 |
| s7614 | S | 0.1 | 0.747096 | 0.750019 | no | 2 | 1 |
| s7615 | M | 0.000785928 | 0.0276439 | 0.0275179 | yes | 0 | 0 |
| s7615 | H | 0.00134338 | 0.01999 | 0.0199357 | yes | 0 | 0 |
| s7615 | S | 0.1 | 0.145081 | 0.175331 | no | 2 | 1 |
| s7616 | M | 0.00111381 | 0.0385175 | 0.0383424 | yes | 0 | 0 |
| s7616 | H | 0.00136089 | 0.0311698 | 0.0310447 | yes | 0 | 0 |
| s7616 | S | 0.00116481 | 0.649601 | 0.646379 | no | 3 | 0 |
| s7617 | M | 0.00257314 | 0.022266 | 0.022303 | yes | 0 | 0 |
| s7617 | H | 0.00153011 | 0.00973861 | 0.00980916 | yes | 0 | 0 |
| s7617 | S | 0.0750594 | 0.61447 | 0.615965 | no | 1 | 0 |
| s7618 | M | 0.000458563 | 0.0250548 | 0.0249347 | yes | 0 | 0 |
| s7618 | H | 0.000980072 | 0.0192821 | 0.0192112 | yes | 0 | 0 |
| s7618 | S | 0.1 | 0.854727 | 0.856286 | no | 1 | 1 |
| s7619 | M | 0.00175621 | 0.0090057 | 0.0091298 | yes | 0 | 0 |
| s7619 | H | 0.00162313 | 0.0142784 | 0.0142991 | yes | 0 | 0 |
| s7619 | S | 0.1 | 0.652902 | 0.657238 | no | 3 | 1 |
| s7620 | M | 0.00103701 | 0.0290348 | 0.0289092 | yes | 0 | 0 |
| s7620 | H | 0.000848933 | 0.0167901 | 0.0167281 | yes | 0 | 0 |
| s7620 | S | 0.0879304 | 0.128255 | 0.154731 | yes | 0 | 0 |

The two-target coefficient metric excludes spurious coefficient magnitudes. FP/FN and exact support therefore remain separate mandatory guardrails. The common offline sparse/threshold/OLS estimator differs from C/D FINAL_REFIT.


==> anc/tables/S_F_block2_upstream.md <==
**F confirmation block 2: all measured upstream endpoints.**

| Mask | Method | Candidate | Q1-U | Full rel. L2 | Full MSE | Unobs. rel. L2 |
| --- | --- | --- | --- | --- | --- | --- |
| s7611 | M | 0.0209247 | 1.12288 | 0.0220305 | 2.19271e-05 | 0.0241339 |
| s7611 | H | 0.021901 | 1.24957 | 0.0229603 | 2.3817e-05 | 0.0253811 |
| s7611 | S | 0.152201 | 1.65995 | 0.144703 | 0.000945989 | 0.174145 |
| s7612 | M | 0.019575 | 1.15418 | 0.0191474 | 1.65634e-05 | 0.0216181 |
| s7612 | H | 0.023424 | 1.45361 | 0.0223181 | 2.25033e-05 | 0.0275267 |
| s7612 | S | 0.181641 | 1.80169 | 0.166318 | 0.00124971 | 0.215122 |
| s7613 | M | 0.0264692 | 1.46258 | 0.0271406 | 3.3279e-05 | 0.0332597 |
| s7613 | H | 0.0261293 | 1.67482 | 0.0282385 | 3.6026e-05 | 0.0326078 |
| s7613 | S | 0.128598 | 1.51789 | 0.126687 | 0.000725094 | 0.136058 |
| s7614 | M | 0.0244904 | 1.73422 | 0.026829 | 3.25192e-05 | 0.0311673 |
| s7614 | H | 0.0251271 | 1.86831 | 0.0276656 | 3.45791e-05 | 0.0320674 |
| s7614 | S | 0.142839 | 3.01271 | 0.137707 | 0.000856735 | 0.163121 |
| s7615 | M | 0.0269538 | 2.0934 | 0.0269982 | 3.29308e-05 | 0.0349255 |
| s7615 | H | 0.0332036 | 2.82903 | 0.0332335 | 4.9898e-05 | 0.0446444 |
| s7615 | S | 0.159201 | 3.83668 | 0.150276 | 0.00102027 | 0.200573 |
| s7616 | M | 0.0290203 | 0.659629 | 0.0308243 | 4.29258e-05 | 0.035245 |
| s7616 | H | 0.0225619 | 0.910965 | 0.0224798 | 2.28307e-05 | 0.0242622 |
| s7616 | S | 0.142296 | 1.87137 | 0.133116 | 0.000800556 | 0.154291 |
| s7617 | M | 0.0248093 | 1.52762 | 0.0272585 | 3.35689e-05 | 0.0324486 |
| s7617 | H | 0.0291803 | 2.01199 | 0.0308064 | 4.28761e-05 | 0.0400057 |
| s7617 | S | 0.116855 | 3.1712 | 0.114983 | 0.000597305 | 0.121014 |
| s7618 | M | 0.0196993 | 0.959279 | 0.0202662 | 1.85556e-05 | 0.0226531 |
| s7618 | H | 0.0206951 | 1.09388 | 0.0214639 | 2.08138e-05 | 0.0243557 |
| s7618 | S | 0.134737 | 2.15232 | 0.132607 | 0.000794451 | 0.145649 |
| s7619 | M | 0.0337266 | 1.52236 | 0.0342902 | 5.31216e-05 | 0.0434496 |
| s7619 | H | 0.0300816 | 1.59741 | 0.0312447 | 4.41046e-05 | 0.0370679 |
| s7619 | S | 0.164116 | 1.63475 | 0.1569 | 0.00111219 | 0.197442 |
| s7620 | M | 0.0232381 | 1.15009 | 0.0313483 | 4.43976e-05 | 0.0285313 |
| s7620 | H | 0.0207019 | 1.31098 | 0.0223107 | 2.24884e-05 | 0.0244539 |
| s7620 | S | 0.13712 | 4.89906 | 0.132657 | 0.000795049 | 0.14768 |

Candidate, Q1-U, full and unobserved relative L2 use the clean-field L2 norm on the corresponding row set. Full MSE is in field units squared. M/H source is PRE_THRESHOLD; S is the selected local-polynomial field.


==> anc/tables/S_F_guardrails.csv <==
method,block,metric,valid,improved_count,worsening_gt_10pct_count,ratio_of_means,ratio_of_medians,pass
S,1,candidate,True,0,10,5.3274471296534234,5.6136077876794523,False
S,1,q1_unobserved,True,1,9,1.5231561436264238,1.4893135779142235,False
S,1,uxx_error,True,0,10,58.15232773850078,70.565689196399774,False
S,1,combined_coefficient_error,True,0,10,54.914146816813883,75.352371049671788,False
S,1,uux_error,True,1,9,54.246670360440845,75.454263513099477,False
S,2,candidate,True,0,10,5.7690568585079358,5.8728935671714515,False
S,2,q1_unobserved,True,1,8,1.5972975525792972,1.3188007331383249,False
S,2,uxx_error,True,0,9,68.26229621714495,73.964515839172734,False
S,2,combined_coefficient_error,True,0,10,27.857710920529982,32.819100001322731,False
S,2,uux_error,True,0,10,27.23275820874629,32.762610729640052,False
K,1,candidate,False,,,,,False
K,1,q1_unobserved,False,,,,,False
K,1,uxx_error,False,,,,,False
K,1,combined_coefficient_error,False,,,,,False
K,1,uux_error,False,,,,,False
K,2,candidate,False,,,,,False
K,2,q1_unobserved,False,,,,,False
K,2,uxx_error,False,,,,,False
K,2,combined_coefficient_error,False,,,,,False
K,2,uux_error,False,,,,,False


==> anc/tables/S_F_guardrails.md <==
**F original endpoint gates and guardrails; ratios of means and medians are kept distinct.**

| Method / block | Endpoint | Valid | Gains | >10% worse | Mean ratio | Median ratio | Pass |
| --- | --- | --- | --- | --- | --- | --- | --- |
| S / 1 | candidate | yes | 0 | 10 | 5.32745 | 5.61361 | no |
| S / 1 | q1 unobserved | yes | 1 | 9 | 1.52316 | 1.48931 | no |
| S / 1 | uxx error | yes | 0 | 10 | 58.1523 | 70.5657 | no |
| S / 1 | combined coefficient error | yes | 0 | 10 | 54.9141 | 75.3524 | no |
| S / 1 | uux error | yes | 1 | 9 | 54.2467 | 75.4543 | no |
| S / 2 | candidate | yes | 0 | 10 | 5.76906 | 5.87289 | no |
| S / 2 | q1 unobserved | yes | 1 | 8 | 1.5973 | 1.3188 | no |
| S / 2 | uxx error | yes | 0 | 9 | 68.2623 | 73.9645 | no |
| S / 2 | combined coefficient error | yes | 0 | 10 | 27.8577 | 32.8191 | no |
| S / 2 | uux error | yes | 0 | 10 | 27.2328 | 32.7626 | no |
| K / 1 | candidate | no | -- | -- | -- | -- | no |
| K / 1 | q1 unobserved | no | -- | -- | -- | -- | no |
| K / 1 | uxx error | no | -- | -- | -- | -- | no |
| K / 1 | combined coefficient error | no | -- | -- | -- | -- | no |
| K / 1 | uux error | no | -- | -- | -- | -- | no |
| K / 2 | candidate | no | -- | -- | -- | -- | no |
| K / 2 | q1 unobserved | no | -- | -- | -- | -- | no |
| K / 2 | uxx error | no | -- | -- | -- | -- | no |
| K / 2 | combined coefficient error | no | -- | -- | -- | -- | no |
| K / 2 | uux error | no | -- | -- | -- | -- | no |

For candidate and Q1-U, gains require at least 5% reduction beyond the numeric tie rule. For diffusion, gains additionally require at least 0.005 absolute reduction. Guardrails permit at most two >10% worsenings and require both aggregate ratios <=1.05. K counts are omitted because valid=false denotes missing performance, not measured zero improvement.


==> anc/tables/S_F_selection.csv <==
degree,k,admissible,frozen_minimax_score,worst_condition,median_runtime_seconds,selected
3,80,True,4.7343525674076501,39304.726658684158,0.7936696000106167,True
3,160,True,8.5115186186198066,10793.478512749654,0.84518815000774339,False
3,320,True,12.897056530712184,2913.8728942178609,0.88849599999957718,False
3,640,True,17.127535838371312,965.65230343835572,0.99483660000259988,False


==> anc/tables/S_F_selection.md <==
**F local-polynomial development candidates and the frozen upstream selector.**

| Degree | k | Admissible | Score | Worst cond. | Median sec. | Selected |
| --- | --- | --- | --- | --- | --- | --- |
| 3 | 80 | yes | 4.73435 | 39304.7 | 0.79367 | yes |
| 3 | 160 | yes | 8.51152 | 10793.5 | 0.845188 | no |
| 3 | 320 | yes | 12.8971 | 2913.87 | 0.888496 | no |
| 3 | 640 | yes | 17.1275 | 965.652 | 0.994837 | no |

Score is the already archived maximum of eight S/H ratios: means and medians of candidate and Q1-U relative L2 in each C/D development block. The minimum selects k=80. This is oracle-controlled simulation development using clean-field truth. No downstream endpoint entered selection.


==> anc/tables/S_F_selector_all_eight_ratios.csv <==
k,denominator,endpoint,numerator,ratio,stage,statistic
80,0.030937150558481025,candidate,0.13364812218800703,4.3199880976552674,stage2c,mean
80,0.032317124692284115,candidate,0.13180881013150147,4.0786057357067884,stage2c,median
80,1.947667887379001,q1_unobserved,2.343737111264093,1.2033556267224219,stage2c,mean
80,2.0284206717424431,q1_unobserved,2.2345607239376273,1.1016258880945573,stage2c,median
80,0.029906176524778873,candidate,0.14158638361143325,4.7343525674076501,stage2d,mean
80,0.02854521932646991,candidate,0.13461035973026131,4.71568840269647,stage2d,median
80,2.0061064289830197,q1_unobserved,3.3053589486357948,1.6476488489752865,stage2d,mean
80,1.8561104552675125,q1_unobserved,2.4852210361806133,1.3389402711071039,stage2d,median
160,0.030937150558481025,candidate,0.24047039231991008,7.772868152978238,stage2c,mean
160,0.032317124692284115,candidate,0.23737657458036776,7.3452256919701364,stage2c,median
160,1.947667887379001,q1_unobserved,4.7565869813360973,2.4421961321840611,stage2c,mean
160,2.0284206717424431,q1_unobserved,4.6922836164517161,2.3132694720671405,stage2c,median
160,0.029906176524778873,candidate,0.24528945518971926,8.2019664060527351,stage2d,mean
160,0.02854521932646991,candidate,0.24296316576983457,8.5115186186198066,stage2d,median
160,2.0061064289830197,q1_unobserved,5.1997834233428666,2.5919778473462434,stage2d,mean
160,1.8561104552675125,q1_unobserved,4.6112698190508414,2.4843725253334887,stage2d,median
320,0.030937150558481025,candidate,0.3690589163801748,11.929311837641169,stage2c,mean
320,0.032317124692284115,candidate,0.37172193947743049,11.502320921705669,stage2c,median
320,1.947667887379001,q1_unobserved,6.1636294897633741,3.1646203799446737,stage2c,mean
320,2.0284206717424431,q1_unobserved,5.8671218705780444,2.8924581337154787,stage2c,median
320,0.029906176524778873,candidate,0.37059553299120346,12.391939594288997,stage2d,mean
320,0.02854521932646991,candidate,0.36814930733506041,12.897056530712184,stage2d,median
320,2.0061064289830197,q1_unobserved,6.5355278432921722,3.2578171072435613,stage2d,mean
320,1.8561104552675125,q1_unobserved,6.6545285852562639,3.5852007440457943,stage2d,median
640,0.030937150558481025,candidate,0.4895744463504007,15.824807311356931,stage2c,mean
640,0.032317124692284115,candidate,0.48962464962235552,15.150625381572267,stage2c,median
640,1.947667887379001,q1_unobserved,8.4700996144192313,4.3488418478868809,stage2c,mean
640,2.0284206717424431,q1_unobserved,8.1213172677915715,4.003763805471003,stage2c,median
640,0.029906176524778873,candidate,0.49069286851373928,16.407743333795075,stage2d,mean
640,0.02854521932646991,candidate,0.48890926702828275,17.127535838371312,stage2d,median
640,2.0061064289830197,q1_unobserved,8.314276993453797,4.1444844966020353,stage2d,mean
640,1.8561104552675125,q1_unobserved,7.7399225027560377,4.1699687002951116,stage2d,median


==> anc/tables/S_F_selector_all_eight_ratios.md <==
**Every stored ratio entering the frozen S minimax selector.**

| k | Block | Endpoint | Statistic | S | H | S/H |
| --- | --- | --- | --- | --- | --- | --- |
| 80 | C | candidate | mean | 0.133648 | 0.0309372 | 4.31999 |
| 80 | C | candidate | median | 0.131809 | 0.0323171 | 4.07861 |
| 80 | C | q1 unobserved | mean | 2.34374 | 1.94767 | 1.20336 |
| 80 | C | q1 unobserved | median | 2.23456 | 2.02842 | 1.10163 |
| 80 | D | candidate | mean | 0.141586 | 0.0299062 | 4.73435 |
| 80 | D | candidate | median | 0.13461 | 0.0285452 | 4.71569 |
| 80 | D | q1 unobserved | mean | 3.30536 | 2.00611 | 1.64765 |
| 80 | D | q1 unobserved | median | 2.48522 | 1.85611 | 1.33894 |
| 160 | C | candidate | mean | 0.24047 | 0.0309372 | 7.77287 |
| 160 | C | candidate | median | 0.237377 | 0.0323171 | 7.34523 |
| 160 | C | q1 unobserved | mean | 4.75659 | 1.94767 | 2.4422 |
| 160 | C | q1 unobserved | median | 4.69228 | 2.02842 | 2.31327 |
| 160 | D | candidate | mean | 0.245289 | 0.0299062 | 8.20197 |
| 160 | D | candidate | median | 0.242963 | 0.0285452 | 8.51152 |
| 160 | D | q1 unobserved | mean | 5.19978 | 2.00611 | 2.59198 |
| 160 | D | q1 unobserved | median | 4.61127 | 1.85611 | 2.48437 |
| 320 | C | candidate | mean | 0.369059 | 0.0309372 | 11.9293 |
| 320 | C | candidate | median | 0.371722 | 0.0323171 | 11.5023 |
| 320 | C | q1 unobserved | mean | 6.16363 | 1.94767 | 3.16462 |
| 320 | C | q1 unobserved | median | 5.86712 | 2.02842 | 2.89246 |
| 320 | D | candidate | mean | 0.370596 | 0.0299062 | 12.3919 |
| 320 | D | candidate | median | 0.368149 | 0.0285452 | 12.8971 |
| 320 | D | q1 unobserved | mean | 6.53553 | 2.00611 | 3.25782 |
| 320 | D | q1 unobserved | median | 6.65453 | 1.85611 | 3.5852 |
| 640 | C | candidate | mean | 0.489574 | 0.0309372 | 15.8248 |
| 640 | C | candidate | median | 0.489625 | 0.0323171 | 15.1506 |
| 640 | C | q1 unobserved | mean | 8.4701 | 1.94767 | 4.34884 |
| 640 | C | q1 unobserved | median | 8.12132 | 2.02842 | 4.00376 |
| 640 | D | candidate | mean | 0.490693 | 0.0299062 | 16.4077 |
| 640 | D | candidate | median | 0.488909 | 0.0285452 | 17.1275 |
| 640 | D | q1 unobserved | mean | 8.31428 | 2.00611 | 4.14448 |
| 640 | D | q1 unobserved | median | 7.73992 | 1.85611 | 4.16997 |


==> anc/tables/S_ORACLE_exact.md <==
Exact-data recovery and threshold omission on every observed design.

| Seed | Ratio | Margin | I error | IPW error | Retained |
| --- | --- | --- | --- | --- | --- |
| 17010 | 0.229026 | -0.070170 | 4.44e-16 | 7.77e-16 | ux only |
| 17011 | 0.235949 | -0.063996 | 6.66e-16 | 1.27e-15 | ux only |
| 17012 | 0.235649 | -0.064622 | 7.77e-16 | 7.44e-16 | ux only |
| 17013 | 0.241197 | -0.059098 | 5.55e-16 | 4.85e-16 | ux only |
| 17014 | 0.236109 | -0.064017 | 8.19e-16 | 8.88e-16 | ux only |
| 17015 | 0.236190 | -0.063878 | 7.79e-16 | 1.02e-15 | ux only |
| 17016 | 0.239918 | -0.060639 | 9.31e-16 | 5.56e-16 | ux only |
| 17017 | 0.234929 | -0.065116 | 9.38e-16 | 1.03e-15 | ux only |
| 17018 | 0.233780 | -0.065604 | 4.70e-16 | 4.44e-16 | ux only |
| 17019 | 0.234312 | -0.065809 | 9.34e-16 | 4.44e-16 | ux only |


==> anc/tables/S_ORACLE_phases.md <==
All twenty saved phase pairs; relative derivative errors use identical observed rows.

| Seed | Loss | Diff. S | $u_{xx}$ S | $u_{xx}$ F | $u_{xxx}$ S | $u_{xxx}$ F |
| --- | --- | --- | --- | --- | --- | --- |
| 17010 | data | 0.10547 | 0.1905 | 4.132 | 0.398 | 50.76 |
| 17010 | both | 0.10398 | 0.1532 | 2.274 | 0.2491 | 52.86 |
| 17011 | data | 0.09902 | 0.2178 | 4.722 | 0.5356 | 65.04 |
| 17011 | both | 0.10310 | 0.1895 | 1.134 | 0.3114 | 7.403 |
| 17012 | data | 0.08074 | 0.6408 | 1.125 | 2.12 | 7.502 |
| 17012 | both | 0.09083 | 0.1419 | 6.285 | 0.2721 | 146.4 |
| 17013 | data | 0.09862 | 0.1971 | 8.464 | 0.3943 | 301 |
| 17013 | both | 0.09875 | 0.1335 | 1.455 | 0.2359 | 11.8 |
| 17014 | data | 0.05086 | 0.9775 | 5.482 | 3.576 | 108.9 |
| 17014 | both | 0.08469 | 0.1756 | 10.8 | 0.3649 | 2816 |
| 17015 | data | 0.09989 | 0.3388 | 106.1 | 0.8472 | 2.523e+04 |
| 17015 | both | 0.10370 | 0.162 | 4.57 | 0.2883 | 83.97 |
| 17016 | data | 0.10283 | 0.1501 | 6.922 | 0.2724 | 221.9 |
| 17016 | both | 0.10310 | 0.1425 | 10.3 | 0.2585 | 508.9 |
| 17017 | data | 0.08234 | 0.5021 | 14.61 | 1.275 | 837.4 |
| 17017 | both | 0.09096 | 0.1682 | 44.1 | 0.3066 | 1516 |
| 17018 | data | 0.06874 | 1.027 | 6.001 | 5.861 | 119.7 |
| 17018 | both | 0.09869 | 0.1754 | 1.273 | 0.2982 | 7.049 |
| 17019 | data | 0.09881 | 0.1884 | 70.65 | 0.3857 | 1.253e+04 |
| 17019 | both | 0.10057 | 0.1673 | 3.371 | 0.2943 | 3053 |


==> anc/tables/S_RB_coefficients.csv <==
Cell,Mask,Method,Diffusion,Advection,Rel. L2,Exact,FP,FN
n42-i0,full,M0,0.09978582710027695,-0.9955206513404846,0.004462210352746322,True,0,0
n42-i0,7621,M1,0.09860547631978989,-0.9859057664871216,0.014092766019114796,True,0,0
n42-i0,7621,H_data,0.09752123802900314,-0.9688861966133118,0.031057484582758303,True,0,0
n42-i0,7622,M1,0.0976528525352478,-0.9849228858947754,0.015182991753191488,True,0,0
n42-i0,7622,H_data,0.09784555435180664,-0.9828790426254272,0.017170341037945718,True,0,0
n42-i0,7623,M1,0.10211820155382156,-0.9672015309333801,0.03270368542735389,True,0,0
n42-i0,7623,H_data,0.10238455981016159,-0.9657274484634399,0.03418490655179351,True,0,0
n42-i0,7624,M1,0.09466441720724106,-0.986469566822052,0.0144722700266427,True,0,0
n42-i0,7624,H_data,0.09670508652925491,-0.9961891174316406,0.005012783729855081,True,0,0
n42-i0,7625,M1,0.10049806535243988,-0.9998811483383179,0.0005095084145922002,True,0,0
n42-i0,7625,H_data,0.09982120990753174,-0.9916718006134033,0.008288777509025852,True,0,0
n42-i1,full,M0,0.0996956080198288,-0.9891350865364075,0.01081523490216723,True,0,0
n42-i1,7621,M1,0.09316842257976532,-0.9572611451148987,0.04306660932268618,True,0,0
n42-i1,7621,H_data,0.09646399319171906,-0.9784256815910339,0.021753674071375278,True,0,0
n42-i1,7622,M1,0.09917168319225311,-0.9879938960075378,0.011974917755843651,True,0,0
n42-i1,7622,H_data,0.0982879027724266,-0.9855839610099792,0.014445303360836598,True,0,0
n42-i1,7623,M1,0.09796419739723206,-0.9738913774490356,0.026057907025710175,True,0,0
n42-i1,7623,H_data,0.10168149322271347,-0.9923547506332397,0.007789130363511806,True,0,0
n42-i1,7624,M1,0.09504643827676773,-0.9913507103919983,0.009917879867107411,True,0,0
n42-i1,7624,H_data,0.09715436398983002,-0.9933876991271973,0.0071628971912985635,True,0,0
n42-i1,7625,M1,0.0941850021481514,-0.9776685833930969,0.022961577197874082,True,0,0
n42-i1,7625,H_data,0.09823831170797348,-0.9848471283912659,0.0151792283693916,True,0,0
n43-i0,full,M0,0.10109362751245499,-1.0009121894836426,0.001417049923331722,True,0,0
n43-i0,7621,M1,0.10433407127857208,-1.004201889038086,0.006006600769823949,True,0,0
n43-i0,7621,H_data,0.10239200294017792,-1.0039149522781372,0.004565098917292465,True,0,0
n43-i0,7622,M1,0.10183630883693695,-1.024711012840271,0.024656174005123772,True,0,0
n43-i0,7622,H_data,0.10224208235740662,-1.0135999917984009,0.013715161452829973,True,0,0
n43-i0,7623,M1,0.10123247653245926,-1.016951560974121,0.016911956572534567,True,0,0
n43-i0,7623,H_data,0.10156609863042831,-1.009292721748352,0.009376996416474671,True,0,0
n43-i0,7624,M1,0.10176530480384827,-1.0118777751922607,0.01194864607966126,True,0,0
n43-i0,7624,H_data,0.1027912124991417,-1.0090973377227783,0.00946867795604525,True,0,0
n43-i0,7625,M1,0.10118265450000763,-0.9928748607635498,0.007186778344671275,True,0,0
n43-i0,7625,H_data,0.09970320761203766,-0.9738687872886658,0.02600320550473219,True,0,0
n43-i1,full,M0,0.10209226608276367,-1.004028558731079,0.0045169496860353806,True,0,0
n43-i1,7621,M1,0.10259043425321579,-1.0049254894256592,0.005537522384686582,True,0,0
n43-i1,7621,H_data,0.10269393771886826,-1.0239819288253784,0.0240129958753497,True,0,0
n43-i1,7622,M1,0.10218531638383865,-1.013023853302002,0.013140383018421969,True,0,0
n43-i1,7622,H_data,0.10165900737047195,-1.0018341541290283,0.0024608673558083245,True,0,0
n43-i1,7623,M1,0.1023264229297638,-1.0114717483520508,0.011647175066538859,True,0,0
n43-i1,7623,H_data,0.10122483223676682,-1.0090056657791138,0.009043472025202368,True,0,0
n43-i1,7624,M1,0.10147594660520554,-1.0219523906707764,0.02189276010677681,True,0,0
n43-i1,7624,H_data,0.10338984429836273,-1.0105578899383545,0.011033705530788277,True,0,0
n43-i1,7625,M1,0.10488513112068176,-1.010190725326538,0.011245038014507597,True,0,0
n43-i1,7625,H_data,0.09860585629940033,-0.9870938658714294,0.012916791389680726,True,0,0


==> anc/tables/S_RB_coefficients.md <==
**All 44 R1-RB fits. Coefficients are physical unscaled values; the relative L2 endpoint uses only the two true terms.**

| Cell | Mask | Method | Diffusion | Advection | Rel. L2 | Exact | FP | FN |
| --- | --- | --- | --- | --- | --- | --- | --- | --- |
| n42-i0 | full | M0 | 0.0997858 | -0.995521 | 0.00446221 | yes | 0 | 0 |
| n42-i0 | 7621 | M1 | 0.0986055 | -0.985906 | 0.0140928 | yes | 0 | 0 |
| n42-i0 | 7621 | H_data | 0.0975212 | -0.968886 | 0.0310575 | yes | 0 | 0 |
| n42-i0 | 7622 | M1 | 0.0976529 | -0.984923 | 0.015183 | yes | 0 | 0 |
| n42-i0 | 7622 | H_data | 0.0978456 | -0.982879 | 0.0171703 | yes | 0 | 0 |
| n42-i0 | 7623 | M1 | 0.102118 | -0.967202 | 0.0327037 | yes | 0 | 0 |
| n42-i0 | 7623 | H_data | 0.102385 | -0.965727 | 0.0341849 | yes | 0 | 0 |
| n42-i0 | 7624 | M1 | 0.0946644 | -0.98647 | 0.0144723 | yes | 0 | 0 |
| n42-i0 | 7624 | H_data | 0.0967051 | -0.996189 | 0.00501278 | yes | 0 | 0 |
| n42-i0 | 7625 | M1 | 0.100498 | -0.999881 | 0.000509508 | yes | 0 | 0 |
| n42-i0 | 7625 | H_data | 0.0998212 | -0.991672 | 0.00828878 | yes | 0 | 0 |
| n42-i1 | full | M0 | 0.0996956 | -0.989135 | 0.0108152 | yes | 0 | 0 |
| n42-i1 | 7621 | M1 | 0.0931684 | -0.957261 | 0.0430666 | yes | 0 | 0 |
| n42-i1 | 7621 | H_data | 0.096464 | -0.978426 | 0.0217537 | yes | 0 | 0 |
| n42-i1 | 7622 | M1 | 0.0991717 | -0.987994 | 0.0119749 | yes | 0 | 0 |
| n42-i1 | 7622 | H_data | 0.0982879 | -0.985584 | 0.0144453 | yes | 0 | 0 |
| n42-i1 | 7623 | M1 | 0.0979642 | -0.973891 | 0.0260579 | yes | 0 | 0 |
| n42-i1 | 7623 | H_data | 0.101681 | -0.992355 | 0.00778913 | yes | 0 | 0 |
| n42-i1 | 7624 | M1 | 0.0950464 | -0.991351 | 0.00991788 | yes | 0 | 0 |
| n42-i1 | 7624 | H_data | 0.0971544 | -0.993388 | 0.0071629 | yes | 0 | 0 |
| n42-i1 | 7625 | M1 | 0.094185 | -0.977669 | 0.0229616 | yes | 0 | 0 |
| n42-i1 | 7625 | H_data | 0.0982383 | -0.984847 | 0.0151792 | yes | 0 | 0 |
| n43-i0 | full | M0 | 0.101094 | -1.00091 | 0.00141705 | yes | 0 | 0 |
| n43-i0 | 7621 | M1 | 0.104334 | -1.0042 | 0.0060066 | yes | 0 | 0 |
| n43-i0 | 7621 | H_data | 0.102392 | -1.00391 | 0.0045651 | yes | 0 | 0 |
| n43-i0 | 7622 | M1 | 0.101836 | -1.02471 | 0.0246562 | yes | 0 | 0 |
| n43-i0 | 7622 | H_data | 0.102242 | -1.0136 | 0.0137152 | yes | 0 | 0 |
| n43-i0 | 7623 | M1 | 0.101232 | -1.01695 | 0.016912 | yes | 0 | 0 |
| n43-i0 | 7623 | H_data | 0.101566 | -1.00929 | 0.009377 | yes | 0 | 0 |
| n43-i0 | 7624 | M1 | 0.101765 | -1.01188 | 0.0119486 | yes | 0 | 0 |
| n43-i0 | 7624 | H_data | 0.102791 | -1.0091 | 0.00946868 | yes | 0 | 0 |
| n43-i0 | 7625 | M1 | 0.101183 | -0.992875 | 0.00718678 | yes | 0 | 0 |
| n43-i0 | 7625 | H_data | 0.0997032 | -0.973869 | 0.0260032 | yes | 0 | 0 |
| n43-i1 | full | M0 | 0.102092 | -1.00403 | 0.00451695 | yes | 0 | 0 |
| n43-i1 | 7621 | M1 | 0.10259 | -1.00493 | 0.00553752 | yes | 0 | 0 |
| n43-i1 | 7621 | H_data | 0.102694 | -1.02398 | 0.024013 | yes | 0 | 0 |
| n43-i1 | 7622 | M1 | 0.102185 | -1.01302 | 0.0131404 | yes | 0 | 0 |
| n43-i1 | 7622 | H_data | 0.101659 | -1.00183 | 0.00246087 | yes | 0 | 0 |
| n43-i1 | 7623 | M1 | 0.102326 | -1.01147 | 0.0116472 | yes | 0 | 0 |
| n43-i1 | 7623 | H_data | 0.101225 | -1.00901 | 0.00904347 | yes | 0 | 0 |
| n43-i1 | 7624 | M1 | 0.101476 | -1.02195 | 0.0218928 | yes | 0 | 0 |
| n43-i1 | 7624 | H_data | 0.10339 | -1.01056 | 0.0110337 | yes | 0 | 0 |
| n43-i1 | 7625 | M1 | 0.104885 | -1.01019 | 0.011245 | yes | 0 | 0 |
| n43-i1 | 7625 | H_data | 0.0986059 | -0.987094 | 0.0129168 | yes | 0 | 0 |



==> anc/tables/S_RB_fields.csv <==
Cell,Mask,Method,n,Full grid,Observed,Unobserved,ESS,Max w
n42-i0,full,M0,2000,9.496865609095368e-06,9.678019339066657e-06,,2000.0,1.0
n42-i0,7621,M1,1117,2.1020675238590806e-05,1.5351080932529486e-05,2.7851886307000578e-05,816.3934337442566,5.373006110626212
n42-i0,7621,H_data,1117,0.00016816355963546894,3.014959104861076e-05,0.0002993736184572924,816.3934337442566,5.373006110626212
n42-i0,7622,M1,1112,0.0001854784950531442,2.8355438215451202e-05,0.0003119331825214205,748.3337196920089,5.41980529367
n42-i0,7622,H_data,1112,9.839613479763648e-05,2.6681436331442024e-05,0.00013169981156097526,748.3337196920089,5.41980529367
n42-i0,7623,M1,1094,4.381257229468619e-05,1.8954489872601148e-05,5.326087269806789e-05,727.7954330265677,5.424479583929381
n42-i0,7623,H_data,1094,0.00010917549951239167,2.6298012192436268e-05,0.00017829168371861535,727.7954330265677,5.424479583929381
n42-i0,7624,M1,1084,6.654955075392078e-05,1.933300153494426e-05,0.00013402268315919436,770.239277870513,5.1565533192105395
n42-i0,7624,H_data,1084,0.00028692934856636306,2.7605816479046906e-05,0.0006239239317215329,770.239277870513,5.1565533192105395
n42-i0,7625,M1,1074,3.1885503111900865e-05,1.3399297529560424e-05,4.839812384714527e-05,781.0083807597,5.414132559021558
n42-i0,7625,H_data,1074,0.00013414205224402894,2.4509546145099118e-05,0.000296909468463369,781.0083807597,5.414132559021558
n42-i1,full,M0,2000,8.04748569603479e-06,8.199434144015241e-06,,2000.0,1.0
n42-i1,7621,M1,1117,5.168869420005319e-05,2.6954888545170163e-05,8.501777768172642e-05,816.3934337442566,5.373006110626212
n42-i1,7621,H_data,1117,8.610882434269898e-05,3.510189281150781e-05,0.00014791673430351873,816.3934337442566,5.373006110626212
n42-i1,7622,M1,1112,4.244517605023137e-05,2.2716581463745758e-05,5.355691034850001e-05,748.3337196920089,5.41980529367
n42-i1,7622,H_data,1112,4.521643104007708e-05,2.2145087446202713e-05,5.4774162916728625e-05,748.3337196920089,5.41980529367
n42-i1,7623,M1,1094,3.8212654756765576e-05,1.6386187803684034e-05,6.381413134134586e-05,727.7954330265677,5.424479583929381
n42-i1,7623,H_data,1094,2.0351130554774574e-05,1.1465026461254123e-05,2.9804687763961855e-05,727.7954330265677,5.424479583929381
n42-i1,7624,M1,1084,3.8549114535067336e-05,1.6930351909447016e-05,5.6535291955622215e-05,770.239277870513,5.1565533192105395
n42-i1,7624,H_data,1084,7.860565149678841e-05,1.6630122757361935e-05,0.00019127104473961476,770.239277870513,5.1565533192105395
n42-i1,7625,M1,1074,9.618435258552219e-05,2.0619746741635907e-05,0.00010170208222349677,781.0083807597,5.414132559021558
n42-i1,7625,H_data,1074,0.0002409698800094449,2.8937958218857357e-05,0.00043211457968095145,781.0083807597,5.414132559021558
n43-i0,full,M0,2000,1.011583071827575e-05,7.795761974194464e-06,,2000.0,1.0
n43-i0,7621,M1,1117,2.6588557684464967e-05,2.108991710069464e-05,3.2712514994866855e-05,816.3934337442566,5.373006110626212
n43-i0,7621,H_data,1117,0.00010040994892766662,2.1987471307881636e-05,0.00016964793183159998,816.3934337442566,5.373006110626212
n43-i0,7622,M1,1112,2.4986123444339058e-05,1.9470792727987052e-05,2.526394582573474e-05,748.3337196920089,5.41980529367
n43-i0,7622,H_data,1112,0.00013100407191364458,1.8535279084276818e-05,0.00018579475953785918,748.3337196920089,5.41980529367
n43-i0,7623,M1,1094,5.158607494644975e-05,2.2061723427430337e-05,6.994756030050849e-05,727.7954330265677,5.424479583929381
n43-i0,7623,H_data,1094,7.39039509750024e-05,1.7815920233139908e-05,0.00014099631404818682,727.7954330265677,5.424479583929381
n43-i0,7624,M1,1084,8.70374043307079e-05,2.765030500127562e-05,0.00012642192040732505,770.239277870513,5.1565533192105395
n43-i0,7624,H_data,1084,8.920001347251688e-05,2.200378219328997e-05,0.00016745422546073836,770.239277870513,5.1565533192105395
n43-i0,7625,M1,1074,3.82729245399862e-05,2.256951341752446e-05,5.205563055723025e-05,781.0083807597,5.414132559021558
n43-i0,7625,H_data,1074,0.0001446965245141322,3.358361208097096e-05,0.00035200629530995285,781.0083807597,5.414132559021558
n43-i1,full,M0,2000,5.953830358966507e-06,5.778676183276216e-06,,2000.0,1.0
n43-i1,7621,M1,1117,2.5819975340349126e-05,2.0196602967615454e-05,4.027190872496696e-05,816.3934337442566,5.373006110626212
n43-i1,7621,H_data,1117,0.00010774397958323017,3.0809518997219844e-05,0.00021528936848045588,816.3934337442566,5.373006110626212
n43-i1,7622,M1,1112,2.63119211560433e-05,1.7799782469922386e-05,3.221541245121055e-05,748.3337196920089,5.41980529367
n43-i1,7622,H_data,1112,4.553654802940755e-05,1.2867367918502073e-05,4.5069435844406835e-05,748.3337196920089,5.41980529367
n43-i1,7623,M1,1094,1.981494337026951e-05,1.0549436933523933e-05,2.8422751356020983e-05,727.7954330265677,5.424479583929381
n43-i1,7623,H_data,1094,2.4766415881570148e-05,1.1275799371996056e-05,3.684033761536159e-05,727.7954330265677,5.424479583929381
n43-i1,7624,M1,1084,9.728324143812406e-05,3.0888291232027514e-05,0.00014478902433957163,770.239277870513,5.1565533192105395
n43-i1,7624,H_data,1084,4.404056143885523e-05,1.5469076260443483e-05,5.169154204364448e-05,770.239277870513,5.1565533192105395
n43-i1,7625,M1,1074,4.777363933337077e-05,2.1287818156589696e-05,6.829063631018713e-05,781.0083807597,5.414132559021558
n43-i1,7625,H_data,1074,5.5707411205927585e-05,1.94961445329591e-05,8.92882349280896e-05,781.0083807597,5.414132559021558


==> anc/tables/S_RB_fields.md <==
**All R1-RB clean-field MSEs, observed counts, observation-weight ESS and maximum mean-one weights. M0 has an empty unobserved set. Candidate and dense-grid row sets remain distinct.**

| Cell | Mask | Method | n | Full grid | Observed | Unobserved | ESS | Max w |
| --- | --- | --- | --- | --- | --- | --- | --- | --- |
| n42-i0 | full | M0 | 2000 | 9.49687e-06 | 9.67802e-06 | -- | 2000 | 1 |
| n42-i0 | 7621 | M1 | 1117 | 2.10207e-05 | 1.53511e-05 | 2.78519e-05 | 816.393 | 5.37301 |
| n42-i0 | 7621 | H_data | 1117 | 0.000168164 | 3.01496e-05 | 0.000299374 | 816.393 | 5.37301 |
| n42-i0 | 7622 | M1 | 1112 | 0.000185478 | 2.83554e-05 | 0.000311933 | 748.334 | 5.41981 |
| n42-i0 | 7622 | H_data | 1112 | 9.83961e-05 | 2.66814e-05 | 0.0001317 | 748.334 | 5.41981 |
| n42-i0 | 7623 | M1 | 1094 | 4.38126e-05 | 1.89545e-05 | 5.32609e-05 | 727.795 | 5.42448 |
| n42-i0 | 7623 | H_data | 1094 | 0.000109175 | 2.6298e-05 | 0.000178292 | 727.795 | 5.42448 |
| n42-i0 | 7624 | M1 | 1084 | 6.65496e-05 | 1.9333e-05 | 0.000134023 | 770.239 | 5.15655 |
| n42-i0 | 7624 | H_data | 1084 | 0.000286929 | 2.76058e-05 | 0.000623924 | 770.239 | 5.15655 |
| n42-i0 | 7625 | M1 | 1074 | 3.18855e-05 | 1.33993e-05 | 4.83981e-05 | 781.008 | 5.41413 |
| n42-i0 | 7625 | H_data | 1074 | 0.000134142 | 2.45095e-05 | 0.000296909 | 781.008 | 5.41413 |
| n42-i1 | full | M0 | 2000 | 8.04749e-06 | 8.19943e-06 | -- | 2000 | 1 |
| n42-i1 | 7621 | M1 | 1117 | 5.16887e-05 | 2.69549e-05 | 8.50178e-05 | 816.393 | 5.37301 |
| n42-i1 | 7621 | H_data | 1117 | 8.61088e-05 | 3.51019e-05 | 0.000147917 | 816.393 | 5.37301 |
| n42-i1 | 7622 | M1 | 1112 | 4.24452e-05 | 2.27166e-05 | 5.35569e-05 | 748.334 | 5.41981 |
| n42-i1 | 7622 | H_data | 1112 | 4.52164e-05 | 2.21451e-05 | 5.47742e-05 | 748.334 | 5.41981 |
| n42-i1 | 7623 | M1 | 1094 | 3.82127e-05 | 1.63862e-05 | 6.38141e-05 | 727.795 | 5.42448 |
| n42-i1 | 7623 | H_data | 1094 | 2.03511e-05 | 1.1465e-05 | 2.98047e-05 | 727.795 | 5.42448 |
| n42-i1 | 7624 | M1 | 1084 | 3.85491e-05 | 1.69304e-05 | 5.65353e-05 | 770.239 | 5.15655 |
| n42-i1 | 7624 | H_data | 1084 | 7.86057e-05 | 1.66301e-05 | 0.000191271 | 770.239 | 5.15655 |
| n42-i1 | 7625 | M1 | 1074 | 9.61844e-05 | 2.06197e-05 | 0.000101702 | 781.008 | 5.41413 |
| n42-i1 | 7625 | H_data | 1074 | 0.00024097 | 2.8938e-05 | 0.000432115 | 781.008 | 5.41413 |
| n43-i0 | full | M0 | 2000 | 1.01158e-05 | 7.79576e-06 | -- | 2000 | 1 |
| n43-i0 | 7621 | M1 | 1117 | 2.65886e-05 | 2.10899e-05 | 3.27125e-05 | 816.393 | 5.37301 |
| n43-i0 | 7621 | H_data | 1117 | 0.00010041 | 2.19875e-05 | 0.000169648 | 816.393 | 5.37301 |
| n43-i0 | 7622 | M1 | 1112 | 2.49861e-05 | 1.94708e-05 | 2.52639e-05 | 748.334 | 5.41981 |
| n43-i0 | 7622 | H_data | 1112 | 0.000131004 | 1.85353e-05 | 0.000185795 | 748.334 | 5.41981 |
| n43-i0 | 7623 | M1 | 1094 | 5.15861e-05 | 2.20617e-05 | 6.99476e-05 | 727.795 | 5.42448 |
| n43-i0 | 7623 | H_data | 1094 | 7.3904e-05 | 1.78159e-05 | 0.000140996 | 727.795 | 5.42448 |
| n43-i0 | 7624 | M1 | 1084 | 8.70374e-05 | 2.76503e-05 | 0.000126422 | 770.239 | 5.15655 |
| n43-i0 | 7624 | H_data | 1084 | 8.92e-05 | 2.20038e-05 | 0.000167454 | 770.239 | 5.15655 |
| n43-i0 | 7625 | M1 | 1074 | 3.82729e-05 | 2.25695e-05 | 5.20556e-05 | 781.008 | 5.41413 |
| n43-i0 | 7625 | H_data | 1074 | 0.000144697 | 3.35836e-05 | 0.000352006 | 781.008 | 5.41413 |
| n43-i1 | full | M0 | 2000 | 5.95383e-06 | 5.77868e-06 | -- | 2000 | 1 |
| n43-i1 | 7621 | M1 | 1117 | 2.582e-05 | 2.01966e-05 | 4.02719e-05 | 816.393 | 5.37301 |
| n43-i1 | 7621 | H_data | 1117 | 0.000107744 | 3.08095e-05 | 0.000215289 | 816.393 | 5.37301 |
| n43-i1 | 7622 | M1 | 1112 | 2.63119e-05 | 1.77998e-05 | 3.22154e-05 | 748.334 | 5.41981 |
| n43-i1 | 7622 | H_data | 1112 | 4.55365e-05 | 1.28674e-05 | 4.50694e-05 | 748.334 | 5.41981 |
| n43-i1 | 7623 | M1 | 1094 | 1.98149e-05 | 1.05494e-05 | 2.84228e-05 | 727.795 | 5.42448 |
| n43-i1 | 7623 | H_data | 1094 | 2.47664e-05 | 1.12758e-05 | 3.68403e-05 | 727.795 | 5.42448 |
| n43-i1 | 7624 | M1 | 1084 | 9.72832e-05 | 3.08883e-05 | 0.000144789 | 770.239 | 5.15655 |
| n43-i1 | 7624 | H_data | 1084 | 4.40406e-05 | 1.54691e-05 | 5.16915e-05 | 770.239 | 5.15655 |
| n43-i1 | 7625 | M1 | 1074 | 4.77736e-05 | 2.12878e-05 | 6.82906e-05 | 781.008 | 5.41413 |
| n43-i1 | 7625 | H_data | 1074 | 5.57074e-05 | 1.94961e-05 | 8.92882e-05 | 781.008 | 5.41413 |



==> anc/tables/S_RB_moments.csv <==
Cell,Method,Endpoint,Mean,Median
n42-i0,M1,Combined,0.015392244328179015,0.0144722700266427
n42-i0,M1,Diffusion,0.0023387041687965406,0.002118201553821558
n42-i0,M1,Advection,0.015123820304870606,0.014094233512878418
n42-i0,M1,Full grid,6.974935929044856e-05,4.381257229468619e-05
n42-i0,M1,Observed,1.9078661617017306e-05,1.8954489872601148e-05
n42-i0,M1,Unobserved,0.00011509334970656571,5.326087269806789e-05
n42-i0,H_data,Combined,0.019142858682275693,0.017170341037945718
n42-i0,H_data,Diffusion,0.0020982941985130342,0.002384559810161585
n42-i0,H_data,Advection,0.01892927885055542,0.017120957374572754
n42-i0,H_data,Full grid,0.00015936131895117781,0.00013414205224402894
n42-i0,H_data,Observed,2.7048880439327014e-05,2.6681436331442024e-05
n42-i0,H_data,Unobserved,0.000306039702784357,0.000296909468463369
n42-i1,M1,Combined,0.0227957782338443,0.022961577197874082
n42-i1,M1,Diffusion,0.004092851281166082,0.004953561723232275
n42-i1,M1,Advection,0.022366857528686522,0.022331416606903076
n42-i1,M1,Full grid,5.341599842552793e-05,4.244517605023137e-05
n42-i1,M1,Observed,2.0721551292736576e-05,2.0619746741635907e-05
n42-i1,M1,Unobserved,7.212523871013825e-05,6.381413134134586e-05
n42-i1,H_data,Combined,0.013266046671282769,0.014445303360836598
n42-i1,H_data,Diffusion,0.002307384312152866,0.0017616882920265253
n42-i1,H_data,Advection,0.013080155849456787,0.014416038990020752
n42-i1,H_data,Full grid,9.42503834887568e-05,7.860565149678841e-05
n42-i1,H_data,Observed,2.2856017539036788e-05,2.2145087446202713e-05
n42-i1,H_data,Unobserved,0.0001711762418809551,0.00014791673430351873
n43-i0,M1,Combined,0.013342031154362964,0.01194864607966126
n43-i0,M1,Diffusion,0.0020701631903648323,0.001765304803848261
n43-i0,M1,Advection,0.012973475456237792,0.011877775192260742
n43-i0,M1,Full grid,4.5694216989189576e-05,3.82729245399862e-05
n43-i0,M1,Observed,2.256845033498242e-05,2.2061723427430337e-05
n43-i0,M1,Unobserved,6.128031441713307e-05,5.205563055723025e-05
n43-i0,H_data,Combined,0.01262582804947491,0.00946867795604525
n43-i0,H_data,Diffusion,0.001857637763023373,0.0022420823574066107
n43-i0,H_data,Advection,0.012407243251800537,0.00929272174835205
n43-i0,H_data,Full grid,0.00010784290196059253,0.00010040994892766662
n43-i0,H_data,Observed,2.2785212979911857e-05,2.1987471307881636e-05
n43-i0,H_data,Unobserved,0.00020317990523766743,0.00016964793183159998
n43-i1,M1,Combined,0.012692575718186364,0.011647175066538859
n43-i1,M1,Diffusion,0.0026926502585411017,0.0023264229297637884
n43-i1,M1,Advection,0.012312841415405274,0.011471748352050781
n43-i1,M1,Full grid,4.340074412763135e-05,2.63119211560433e-05
n43-i1,M1,Observed,2.0144386351935798e-05,2.0196602967615454e-05
n43-i1,M1,Unobserved,6.279794663639146e-05,4.027190872496696e-05
n43-i1,H_data,Combined,0.01189356643536588,0.011033705530788277
n43-i1,H_data,Diffusion,0.002072353065013882,0.0016590073704719488
n43-i1,H_data,Advection,0.011657154560089112,0.010557889938354492
n43-i1,H_data,Full grid,5.5558983227798135e-05,4.553654802940755e-05
n43-i1,H_data,Observed,1.7983581416224113e-05,1.5469076260443483e-05
n43-i1,H_data,Unobserved,8.763578378239167e-05,5.169154204364448e-05


==> anc/tables/S_RB_moments.md <==
**Per-cell summaries over the five repeated masks. No averaging across these cells is treated as independent-mask inference.**

| Cell | Method | Endpoint | Mean | Median |
| --- | --- | --- | --- | --- |
| n42-i0 | M1 | Combined | 0.0153922 | 0.0144723 |
| n42-i0 | M1 | Diffusion | 0.0023387 | 0.0021182 |
| n42-i0 | M1 | Advection | 0.0151238 | 0.0140942 |
| n42-i0 | M1 | Full grid | 6.97494e-05 | 4.38126e-05 |
| n42-i0 | M1 | Observed | 1.90787e-05 | 1.89545e-05 |
| n42-i0 | M1 | Unobserved | 0.000115093 | 5.32609e-05 |
| n42-i0 | H_data | Combined | 0.0191429 | 0.0171703 |
| n42-i0 | H_data | Diffusion | 0.00209829 | 0.00238456 |
| n42-i0 | H_data | Advection | 0.0189293 | 0.017121 |
| n42-i0 | H_data | Full grid | 0.000159361 | 0.000134142 |
| n42-i0 | H_data | Observed | 2.70489e-05 | 2.66814e-05 |
| n42-i0 | H_data | Unobserved | 0.00030604 | 0.000296909 |
| n42-i1 | M1 | Combined | 0.0227958 | 0.0229616 |
| n42-i1 | M1 | Diffusion | 0.00409285 | 0.00495356 |
| n42-i1 | M1 | Advection | 0.0223669 | 0.0223314 |
| n42-i1 | M1 | Full grid | 5.3416e-05 | 4.24452e-05 |
| n42-i1 | M1 | Observed | 2.07216e-05 | 2.06197e-05 |
| n42-i1 | M1 | Unobserved | 7.21252e-05 | 6.38141e-05 |
| n42-i1 | H_data | Combined | 0.013266 | 0.0144453 |
| n42-i1 | H_data | Diffusion | 0.00230738 | 0.00176169 |
| n42-i1 | H_data | Advection | 0.0130802 | 0.014416 |
| n42-i1 | H_data | Full grid | 9.42504e-05 | 7.86057e-05 |
| n42-i1 | H_data | Observed | 2.2856e-05 | 2.21451e-05 |
| n42-i1 | H_data | Unobserved | 0.000171176 | 0.000147917 |
| n43-i0 | M1 | Combined | 0.013342 | 0.0119486 |
| n43-i0 | M1 | Diffusion | 0.00207016 | 0.0017653 |
| n43-i0 | M1 | Advection | 0.0129735 | 0.0118778 |
| n43-i0 | M1 | Full grid | 4.56942e-05 | 3.82729e-05 |
| n43-i0 | M1 | Observed | 2.25685e-05 | 2.20617e-05 |
| n43-i0 | M1 | Unobserved | 6.12803e-05 | 5.20556e-05 |
| n43-i0 | H_data | Combined | 0.0126258 | 0.00946868 |
| n43-i0 | H_data | Diffusion | 0.00185764 | 0.00224208 |
| n43-i0 | H_data | Advection | 0.0124072 | 0.00929272 |
| n43-i0 | H_data | Full grid | 0.000107843 | 0.00010041 |
| n43-i0 | H_data | Observed | 2.27852e-05 | 2.19875e-05 |
| n43-i0 | H_data | Unobserved | 0.00020318 | 0.000169648 |
| n43-i1 | M1 | Combined | 0.0126926 | 0.0116472 |
| n43-i1 | M1 | Diffusion | 0.00269265 | 0.00232642 |
| n43-i1 | M1 | Advection | 0.0123128 | 0.0114717 |
| n43-i1 | M1 | Full grid | 4.34007e-05 | 2.63119e-05 |
| n43-i1 | M1 | Observed | 2.01444e-05 | 2.01966e-05 |
| n43-i1 | M1 | Unobserved | 6.27979e-05 | 4.02719e-05 |
| n43-i1 | H_data | Combined | 0.0118936 | 0.0110337 |
| n43-i1 | H_data | Diffusion | 0.00207235 | 0.00165901 |
| n43-i1 | H_data | Advection | 0.0116572 | 0.0105579 |
| n43-i1 | H_data | Full grid | 5.5559e-05 | 4.55365e-05 |
| n43-i1 | H_data | Observed | 1.79836e-05 | 1.54691e-05 |
| n43-i1 | H_data | Unobserved | 8.76358e-05 | 5.16915e-05 |



==> anc/tables/S_SI_endpoints_1.csv <==
Placement,Mask,Oracle ed,Orig. MSE,Oracle MSE,Orig. uxx,Oracle uxx
H_data,17010,2.829730510717221e-06,0.0014765063219898931,0.00031890815859396485,4.131853183880209,0.582917993410258
H_data,17011,0.0017922207713127192,0.0013992473263543352,0.00021810294950703189,4.722121724450438,0.6310680917947937
H_data,17012,0.002160912752151495,0.0015495933180034779,0.00022984105176986324,1.1254070785087553,0.5342837776170517
H_data,17013,0.0039228409528732355,0.001603166640384728,9.542586187715716e-05,8.463597821975311,0.3565077392499411
H_data,17014,0.004614262282848364,0.0013814489959777256,0.000768576146980155,5.482017900838052,0.7633216580586566
H_data,17015,0.0010423868894577082,0.0014135840593773887,0.00023909300274949286,106.14109560072232,0.8814508240937705
H_data,17016,4.106163978576105e-05,0.0011644030194311492,0.00011598643248564717,6.922275704563474,0.4235972846210963
H_data,17017,0.0034463018178939875,0.0010710792501269844,0.0002471627582150486,14.609038917789443,0.3763486213000194
H_data,17018,0.005623570084571844,0.0014633369257875694,0.00030702852925691205,6.001397886627074,0.6421317270467441
H_data,17019,0.0001976251602172907,0.001163510437501387,7.74550280543425e-05,70.65404394391608,0.29896774104923396
H_both,17010,0.00042559355497359674,0.0009951083840088453,0.00019387504063853755,2.273791548656714,0.18227969707785938
H_both,17011,7.560849189763852e-06,0.001113946443502395,6.814586027373644e-05,1.1339691531183065,0.1703169295850781
H_both,17012,0.0011154055595397894,0.0008849107134348555,6.152056882274469e-05,6.28508728746321,0.15936091910492506
H_both,17013,0.002654245495796209,0.0011409077646108874,0.00011317795278512164,1.4554938739449128,0.2484829352607113
H_both,17014,0.0024387523531913813,0.0010103407257452466,0.00012336380842021847,10.801257858502844,0.16039429873301683
H_both,17015,0.001310782134532923,0.001217963040385853,4.663878107321547e-05,4.570129641930925,0.1411405927747587
H_both,17016,0.0017404347658157293,0.0010004756651069795,6.277987295264458e-05,10.296041229372404,0.15055851423927818
H_both,17017,0.0015922248363494929,0.001094895073305294,0.0002118220599136233,44.095059071376106,0.19852446007105373
H_both,17018,0.003616949915885931,0.0014185885276365613,0.00014478073055924047,1.272653883762084,0.18339150503467505
H_both,17019,7.31885433196966e-05,0.0012239230803920195,8.779161714097831e-05,3.3714103715109913,0.1938343439926548


==> anc/tables/S_SI_endpoints_1.md <==
**Block 1: all matched support endpoints.**

| Placement | Mask | Oracle ed | Orig. MSE | Oracle MSE | Orig. uxx | Oracle uxx |
| --- | --- | --- | --- | --- | --- | --- |
| H_data | 17010 | 2.82973e-06 | 0.00147651 | 0.000318908 | 4.13185 | 0.582918 |
| H_data | 17011 | 0.00179222 | 0.00139925 | 0.000218103 | 4.72212 | 0.631068 |
| H_data | 17012 | 0.00216091 | 0.00154959 | 0.000229841 | 1.12541 | 0.534284 |
| H_data | 17013 | 0.00392284 | 0.00160317 | 9.54259e-05 | 8.4636 | 0.356508 |
| H_data | 17014 | 0.00461426 | 0.00138145 | 0.000768576 | 5.48202 | 0.763322 |
| H_data | 17015 | 0.00104239 | 0.00141358 | 0.000239093 | 106.141 | 0.881451 |
| H_data | 17016 | 4.10616e-05 | 0.0011644 | 0.000115986 | 6.92228 | 0.423597 |
| H_data | 17017 | 0.0034463 | 0.00107108 | 0.000247163 | 14.609 | 0.376349 |
| H_data | 17018 | 0.00562357 | 0.00146334 | 0.000307029 | 6.0014 | 0.642132 |
| H_data | 17019 | 0.000197625 | 0.00116351 | 7.7455e-05 | 70.654 | 0.298968 |
| H_both | 17010 | 0.000425594 | 0.000995108 | 0.000193875 | 2.27379 | 0.18228 |
| H_both | 17011 | 7.56085e-06 | 0.00111395 | 6.81459e-05 | 1.13397 | 0.170317 |
| H_both | 17012 | 0.00111541 | 0.000884911 | 6.15206e-05 | 6.28509 | 0.159361 |
| H_both | 17013 | 0.00265425 | 0.00114091 | 0.000113178 | 1.45549 | 0.248483 |
| H_both | 17014 | 0.00243875 | 0.00101034 | 0.000123364 | 10.8013 | 0.160394 |
| H_both | 17015 | 0.00131078 | 0.00121796 | 4.66388e-05 | 4.57013 | 0.141141 |
| H_both | 17016 | 0.00174043 | 0.00100048 | 6.27799e-05 | 10.296 | 0.150559 |
| H_both | 17017 | 0.00159222 | 0.0010949 | 0.000211822 | 44.0951 | 0.198524 |
| H_both | 17018 | 0.00361695 | 0.00141859 | 0.000144781 | 1.27265 | 0.183392 |
| H_both | 17019 | 7.31885e-05 | 0.00122392 | 8.77916e-05 | 3.37141 | 0.193834 |

Original diffusion error is 0.1 in every row. MSE uses the full grid; uxx is observed relative L2. All original supports are {ux}, and all supplied supports are {ux,uxx}. ed is diffusion absolute error. Full-precision CSV is included.


==> anc/tables/S_SI_endpoints_2.csv <==
Placement,Mask,Oracle ed,Orig. MSE,Oracle MSE,Orig. uxx,Oracle uxx
H_data,17110,0.0013260453939437922,0.001530418629726276,0.00011047180737210555,10.23383320286466,0.14224306263712247
H_data,17111,0.00025756061077117365,0.0013578073502396961,4.194755938629668e-05,2.3485939023161553,0.11965379113819904
H_data,17112,0.0011507630348205622,0.001814149696984631,0.0003126339677283703,2.7337882297599156,0.2790043289306021
H_data,17113,0.0006754904985427912,0.001259239260176899,7.263856629860915e-05,1.3681939124539815,0.11366545744641683
H_data,17114,0.0022087603807449396,0.0012164340439745228,9.063370308866692e-05,14.465753501385652,0.37093217884476676
H_data,17115,0.0007089436054229792,0.0006799036362563003,0.0010239301587428233,4.864710421720439,0.2011817589881013
H_data,17116,0.0022279530763626154,0.001179860030208878,9.961513968249845e-05,1.4489481851780546,0.14445502698663182
H_data,17117,0.003389091789722437,0.0012764198091837547,0.00026657003603884036,532.4196399596159,0.32244801444257437
H_data,17118,0.0009849756956100408,0.0008813864699111841,8.796419728495955e-05,35.699417273823165,0.17819499103559455
H_data,17119,0.003839550912380224,0.001247125327235746,2.9893257527652462e-05,1.5199173125784822,0.10935836502551274
H_both,17110,0.0013822749257087763,0.0012911660059681718,0.00011189482905031593,0.6433945633613486,0.14623516761297708
H_both,17111,0.0006479337811469976,0.0013602786437493322,4.348301720261227e-05,1.4583163850758152,0.10047193064733523
H_both,17112,0.0014711752533912714,0.0021213426249058346,0.000161324698689345,5.424359056341715,0.1685620997860031
H_both,17113,0.001803687214851385,0.0011983808014809855,0.00010913215250010999,2.1111573642481276,0.2059783570764864
H_both,17114,0.002117289602756506,0.0011605295721123872,4.489049434302025e-05,8.822872408354973,0.22812704345547316
H_both,17115,0.0018421545624733027,0.0010627067253006159,0.0008959811163818279,0.36182096050501544,0.17929900806160914
H_both,17116,0.0024672657251358088,0.0012076673193423403,0.00011195169922067236,1.1979336421325224,0.22433799902515675
H_both,17117,0.0018503680825233404,0.001433065186139983,7.126645380194199e-05,25.569853429214167,0.13942738779513478
H_both,17118,0.0010618880391120855,0.0011702857651847381,7.489555034254476e-05,1.8925159129671085,0.1642966483738549
H_both,17119,0.0033443033695221003,0.0012374345671203033,4.494969444642133e-05,5.7656941376104545,0.14027722176923002


==> anc/tables/S_SI_endpoints_2.md <==
**Block 2: all matched support endpoints.**

| Placement | Mask | Oracle ed | Orig. MSE | Oracle MSE | Orig. uxx | Oracle uxx |
| --- | --- | --- | --- | --- | --- | --- |
| H_data | 17110 | 0.00132605 | 0.00153042 | 0.000110472 | 10.2338 | 0.142243 |
| H_data | 17111 | 0.000257561 | 0.00135781 | 4.19476e-05 | 2.34859 | 0.119654 |
| H_data | 17112 | 0.00115076 | 0.00181415 | 0.000312634 | 2.73379 | 0.279004 |
| H_data | 17113 | 0.00067549 | 0.00125924 | 7.26386e-05 | 1.36819 | 0.113665 |
| H_data | 17114 | 0.00220876 | 0.00121643 | 9.06337e-05 | 14.4658 | 0.370932 |
| H_data | 17115 | 0.000708944 | 0.000679904 | 0.00102393 | 4.86471 | 0.201182 |
| H_data | 17116 | 0.00222795 | 0.00117986 | 9.96151e-05 | 1.44895 | 0.144455 |
| H_data | 17117 | 0.00338909 | 0.00127642 | 0.00026657 | 532.42 | 0.322448 |
| H_data | 17118 | 0.000984976 | 0.000881386 | 8.79642e-05 | 35.6994 | 0.178195 |
| H_data | 17119 | 0.00383955 | 0.00124713 | 2.98933e-05 | 1.51992 | 0.109358 |
| H_both | 17110 | 0.00138227 | 0.00129117 | 0.000111895 | 0.643395 | 0.146235 |
| H_both | 17111 | 0.000647934 | 0.00136028 | 4.3483e-05 | 1.45832 | 0.100472 |
| H_both | 17112 | 0.00147118 | 0.00212134 | 0.000161325 | 5.42436 | 0.168562 |
| H_both | 17113 | 0.00180369 | 0.00119838 | 0.000109132 | 2.11116 | 0.205978 |
| H_both | 17114 | 0.00211729 | 0.00116053 | 4.48905e-05 | 8.82287 | 0.228127 |
| H_both | 17115 | 0.00184215 | 0.00106271 | 0.000895981 | 0.361821 | 0.179299 |
| H_both | 17116 | 0.00246727 | 0.00120767 | 0.000111952 | 1.19793 | 0.224338 |
| H_both | 17117 | 0.00185037 | 0.00143307 | 7.12665e-05 | 25.5699 | 0.139427 |
| H_both | 17118 | 0.00106189 | 0.00117029 | 7.48956e-05 | 1.89252 | 0.164297 |
| H_both | 17119 | 0.0033443 | 0.00123743 | 4.49497e-05 | 5.76569 | 0.140277 |

Original diffusion error is 0.1 in every row. MSE uses the full grid; uxx is observed relative L2. All original supports are {ux}, and all supplied supports are {ux,uxx}. ed is diffusion absolute error. Full-precision CSV is included.


==> anc/tables/S_SI_guards_1.csv <==
Placement,Metric,Orig. mean,Oracle mean,Orig. med.,Oracle med.,Better/worse
H_data,Grid MSE,0.001368587629493464,0.0002617579919489615,0.001406415692865862,0.00023446702725967805,10/0
H_data,Obs. uxx,22.82528497632712,0.5490595458241565,6.461836795595274,0.5586008855136548,10/0
H_both,Grid MSE,0.0011101059418128936,0.0001113896292580061,0.0011044207584038446,0.00010048478496304997,10/0
H_both,Obs. uxx,8.555489391963851,0.17882841958740112,3.970770006720958,0.17629831333146873,10/0


==> anc/tables/S_SI_guards_1.md <==
**Block 1: aggregate support-intervention guardrails.**

| Placement | Metric | Orig. mean | Oracle mean | Orig. med. | Oracle med. | Better/worse |
| --- | --- | --- | --- | --- | --- | --- |
| H_data | Grid MSE | 0.00136859 | 0.000261758 | 0.00140642 | 0.000234467 | 10/0 |
| H_data | Obs. uxx | 22.8253 | 0.54906 | 6.46184 | 0.558601 | 10/0 |
| H_both | Grid MSE | 0.00111011 | 0.00011139 | 0.00110442 | 0.000100485 | 10/0 |
| H_both | Obs. uxx | 8.55549 | 0.178828 | 3.97077 | 0.176298 | 10/0 |

Each row has ten paired comparisons, no ties. Both oracle/original mean and median ratios meet the frozen 1.10 limit. These are aggregate, not per-pair, guardrails.


==> anc/tables/S_SI_guards_2.csv <==
Placement,Metric,Orig. mean,Oracle mean,Orig. med.,Oracle med.,Better/worse
H_data,Grid MSE,0.001244274425389789,0.00021362983931508226,0.0012531822937063225,9.512442138558268e-05,9/1
H_data,Obs. uxx,60.71027959016965,0.1981136975475522,3.799249325740177,0.16132500901111319,10/0
H_both,Grid MSE,0.001324285721130469,0.00016697697059788117,0.0012225509432313218,9.201385142132738e-05,10/0
H_both,Obs. uxx,5.324791785981125,0.16970128636032605,2.0018366386076183,0.166429374079929,10/0


==> anc/tables/S_SI_guards_2.md <==
**Block 2: aggregate support-intervention guardrails.**

| Placement | Metric | Orig. mean | Oracle mean | Orig. med. | Oracle med. | Better/worse |
| --- | --- | --- | --- | --- | --- | --- |
| H_data | Grid MSE | 0.00124427 | 0.00021363 | 0.00125318 | 9.51244e-05 | 9/1 |
| H_data | Obs. uxx | 60.7103 | 0.198114 | 3.79925 | 0.161325 | 10/0 |
| H_both | Grid MSE | 0.00132429 | 0.000166977 | 0.00122255 | 9.20139e-05 | 10/0 |
| H_both | Obs. uxx | 5.32479 | 0.169701 | 2.00184 | 0.166429 | 10/0 |

Each row has ten paired comparisons, no ties. Both oracle/original mean and median ratios meet the frozen 1.10 limit. These are aggregate, not per-pair, guardrails.


==> anc/tables/S_SI_phase_1.csv <==
Placement,Area,Field,S mean,O mean,S median,O median,Better/worse
H_data,Grid,u,0.02283401603048569,0.030077548828557833,0.01991851433948122,0.02999141188175484,2/8
H_data,Grid,ut,0.10915925723840594,0.34838401162182464,0.10182696495392746,0.24101080436615058,0/10
H_data,Grid,ux,0.1033602408255569,0.18523806343826182,0.091483642457939,0.1877644503617683,1/9
H_data,Grid,uxx,0.4630528830167102,1.5836961604861806,0.3089753428534186,1.0383503582034095,1/9
H_data,Grid,uxxx,1.7231025706008558,18.479522913911836,0.8350036774512376,6.139619724385298,1/9
H_data,Obs.,u,0.015387779793971618,0.015757264683388353,0.014374660107227322,0.015890749094447026,4/6
H_data,Obs.,ut,0.07269865802204381,0.11727457141139368,0.06822808988011961,0.13158973896492768,0/10
H_data,Obs.,ux,0.0899019208737689,0.10560869016246943,0.07345684233025056,0.11679267676671969,3/7
H_data,Obs.,uxx,0.44301969762492643,0.5490595458241565,0.27829934062392736,0.5586008855136548,4/6
H_data,Obs.,uxxx,1.5665488868419035,3.461968330247591,0.6913922469787954,2.2315030029589384,2/8
H_both,Grid,u,0.019264409439530106,0.020072566020213234,0.01827034322635417,0.019595477486433435,5/5
H_both,Grid,ut,0.07600886671741335,0.09541151518331695,0.07068788585000801,0.08908358390143824,3/7
H_both,Grid,ux,0.0648646462466797,0.07881597909215347,0.06289060751813765,0.07429065488496756,2/8
H_both,Grid,uxx,0.18009547825432737,0.2650617229811604,0.18320591115033827,0.2288825104970331,2/8
H_both,Grid,uxxx,0.3440490315655029,1.0939372739439306,0.342533849681451,0.5134495677936288,2/8
H_both,Obs.,u,0.014078415352321025,0.012088802092080898,0.01303793595807205,0.011604394694705773,10/0
H_both,Obs.,ut,0.0550576324528451,0.05636300375666119,0.054795209146741325,0.054374940606187284,5/5
H_both,Obs.,ux,0.05409791375418499,0.05483552887895652,0.05458670726131143,0.056095671451612525,4/6
H_both,Obs.,uxx,0.16090508366360717,0.17882841958740112,0.16465031861190682,0.17629831333146873,3/7
H_both,Obs.,uxxx,0.2879364777931992,0.4352235457254432,0.2912982985901179,0.36197290715881997,2/8


==> anc/tables/S_SI_phase_1.md <==
**Block 1: sparse-to-oracle field and derivative relative errors.**

| Placement | Area | Field | S mean | O mean | S median | O median | Better/worse |
| --- | --- | --- | --- | --- | --- | --- | --- |
| H_data | Grid | u | 0.022834 | 0.0300775 | 0.0199185 | 0.0299914 | 2/8 |
| H_data | Grid | ut | 0.109159 | 0.348384 | 0.101827 | 0.241011 | 0/10 |
| H_data | Grid | ux | 0.10336 | 0.185238 | 0.0914836 | 0.187764 | 1/9 |
| H_data | Grid | uxx | 0.463053 | 1.5837 | 0.308975 | 1.03835 | 1/9 |
| H_data | Grid | uxxx | 1.7231 | 18.4795 | 0.835004 | 6.13962 | 1/9 |
| H_data | Obs. | u | 0.0153878 | 0.0157573 | 0.0143747 | 0.0158907 | 4/6 |
| H_data | Obs. | ut | 0.0726987 | 0.117275 | 0.0682281 | 0.13159 | 0/10 |
| H_data | Obs. | ux | 0.0899019 | 0.105609 | 0.0734568 | 0.116793 | 3/7 |
| H_data | Obs. | uxx | 0.44302 | 0.54906 | 0.278299 | 0.558601 | 4/6 |
| H_data | Obs. | uxxx | 1.56655 | 3.46197 | 0.691392 | 2.2315 | 2/8 |
| H_both | Grid | u | 0.0192644 | 0.0200726 | 0.0182703 | 0.0195955 | 5/5 |
| H_both | Grid | ut | 0.0760089 | 0.0954115 | 0.0706879 | 0.0890836 | 3/7 |
| H_both | Grid | ux | 0.0648646 | 0.078816 | 0.0628906 | 0.0742907 | 2/8 |
| H_both | Grid | uxx | 0.180095 | 0.265062 | 0.183206 | 0.228883 | 2/8 |
| H_both | Grid | uxxx | 0.344049 | 1.09394 | 0.342534 | 0.51345 | 2/8 |
| H_both | Obs. | u | 0.0140784 | 0.0120888 | 0.0130379 | 0.0116044 | 10/0 |
| H_both | Obs. | ut | 0.0550576 | 0.056363 | 0.0547952 | 0.0543749 | 5/5 |
| H_both | Obs. | ux | 0.0540979 | 0.0548355 | 0.0545867 | 0.0560957 | 4/6 |
| H_both | Obs. | uxx | 0.160905 | 0.178828 | 0.16465 | 0.176298 | 3/7 |
| H_both | Obs. | uxxx | 0.287936 | 0.435224 | 0.291298 | 0.361973 | 2/8 |

S denotes the sparse start, O the oracle refit. Counts use all ten paired masks per row; no ties. This secondary baseline differs from the original-support endpoint. Full grid and observed errors use separate truth norms.


==> anc/tables/S_SI_phase_2.csv <==
Placement,Area,Field,S mean,O mean,S median,O median,Better/worse
H_data,Grid,u,0.016760972182919175,0.024653647681592852,0.01610645863639484,0.01909862416322012,4/6
H_data,Grid,ut,0.0650882003841439,0.16239529053624516,0.06263069967469805,0.09478211149683147,3/7
H_data,Grid,ux,0.05301515939952141,0.09896668494332983,0.052177691699930806,0.0742415641406654,3/7
H_data,Grid,uxx,0.15287203352565398,0.3476531994445813,0.13685863055410658,0.2305924787501532,2/8
H_data,Grid,uxxx,0.3215784169246481,1.2327442771382826,0.26428027080531846,0.5817472171928102,1/9
H_data,Obs.,u,0.011658394159564944,0.01062602920909434,0.01089290162024148,0.010736513083921886,7/3
H_data,Obs.,ut,0.04415762580395916,0.06705449043510299,0.041033178000339635,0.056007733367038084,4/6
H_data,Obs.,ux,0.03879090753783007,0.053814285546134134,0.03572208164336001,0.047312615677370336,4/6
H_data,Obs.,uxx,0.1209150150377492,0.1981136975475522,0.1096610992477296,0.16132500901111319,1/9
H_data,Obs.,uxxx,0.2655594975230121,0.7374594245687051,0.22641240918132077,0.3757964917576436,2/8
H_both,Grid,u,0.016878909704854384,0.02180755702819999,0.016268070835163864,0.018706820174138158,5/5
H_both,Grid,ut,0.06590788490922928,0.11410030398625153,0.06191836475708997,0.0978475418680014,2/8
H_both,Grid,ux,0.054895160541732824,0.08880817997192297,0.051868167826672515,0.07759988275771057,2/8
H_both,Grid,uxx,0.16191867185187986,0.34036274779274234,0.1506772578846735,0.25411653537648776,1/9
H_both,Grid,uxxx,0.31999187825722963,1.612275078534853,0.2541799408608528,0.8181477799645152,1/9
H_both,Obs.,u,0.011568757801574804,0.010195465415686788,0.011467119537123517,0.0102405461672329,8/2
H_both,Obs.,ut,0.04422024656544268,0.0546817954600615,0.04472757680886856,0.05428937892619962,5/5
H_both,Obs.,ux,0.04232108574527842,0.050818480170936854,0.0410480187039515,0.04772973703807773,5/5
H_both,Obs.,uxx,0.1454178861112872,0.16970128636032605,0.13714146681892397,0.166429374079929,2/8
H_both,Obs.,uxxx,0.2944598887327913,1.201707942661582,0.2551662966478381,0.4721755920685154,1/9


==> anc/tables/S_SI_phase_2.md <==
**Block 2: sparse-to-oracle field and derivative relative errors.**

| Placement | Area | Field | S mean | O mean | S median | O median | Better/worse |
| --- | --- | --- | --- | --- | --- | --- | --- |
| H_data | Grid | u | 0.016761 | 0.0246536 | 0.0161065 | 0.0190986 | 4/6 |
| H_data | Grid | ut | 0.0650882 | 0.162395 | 0.0626307 | 0.0947821 | 3/7 |
| H_data | Grid | ux | 0.0530152 | 0.0989667 | 0.0521777 | 0.0742416 | 3/7 |
| H_data | Grid | uxx | 0.152872 | 0.347653 | 0.136859 | 0.230592 | 2/8 |
| H_data | Grid | uxxx | 0.321578 | 1.23274 | 0.26428 | 0.581747 | 1/9 |
| H_data | Obs. | u | 0.0116584 | 0.010626 | 0.0108929 | 0.0107365 | 7/3 |
| H_data | Obs. | ut | 0.0441576 | 0.0670545 | 0.0410332 | 0.0560077 | 4/6 |
| H_data | Obs. | ux | 0.0387909 | 0.0538143 | 0.0357221 | 0.0473126 | 4/6 |
| H_data | Obs. | uxx | 0.120915 | 0.198114 | 0.109661 | 0.161325 | 1/9 |
| H_data | Obs. | uxxx | 0.265559 | 0.737459 | 0.226412 | 0.375796 | 2/8 |
| H_both | Grid | u | 0.0168789 | 0.0218076 | 0.0162681 | 0.0187068 | 5/5 |
| H_both | Grid | ut | 0.0659079 | 0.1141 | 0.0619184 | 0.0978475 | 2/8 |
| H_both | Grid | ux | 0.0548952 | 0.0888082 | 0.0518682 | 0.0775999 | 2/8 |
| H_both | Grid | uxx | 0.161919 | 0.340363 | 0.150677 | 0.254117 | 1/9 |
| H_both | Grid | uxxx | 0.319992 | 1.61228 | 0.25418 | 0.818148 | 1/9 |
| H_both | Obs. | u | 0.0115688 | 0.0101955 | 0.0114671 | 0.0102405 | 8/2 |
| H_both | Obs. | ut | 0.0442202 | 0.0546818 | 0.0447276 | 0.0542894 | 5/5 |
| H_both | Obs. | ux | 0.0423211 | 0.0508185 | 0.041048 | 0.0477297 | 5/5 |
| H_both | Obs. | uxx | 0.145418 | 0.169701 | 0.137141 | 0.166429 | 2/8 |
| H_both | Obs. | uxxx | 0.29446 | 1.20171 | 0.255166 | 0.472176 | 1/9 |

S denotes the sparse start, O the oracle refit. Counts use all ten paired masks per row; no ties. This secondary baseline differs from the original-support endpoint. Full grid and observed errors use separate truth norms.


==> anc/tables/S_WL_coefficients.csv <==
Mask,Method,Diff. coef.,Adv. coef.,Diff. abs.,Adv. abs.,Rel. L2,Exact,FP,FN
7626,M1,0.10111168771982193,-0.9807320237159729,0.0011116877198219244,0.0192679762840271,0.019204237353896297,True,0,0
7626,H_data,0.1015722006559372,-0.9906117916107178,0.0015722006559371893,0.009388208389282227,0.00947170207832327,True,0,0
7626,H_both,0.10140550881624222,-0.9702792763710022,0.0014055088162422125,0.029720723628997803,0.02960627556006359,True,0,0
7627,M1,0.10252594947814941,-0.9840848445892334,0.0025259494781494085,0.0159151554107666,0.016034387320616315,True,0,0
7627,H_data,0.10105276852846146,-0.9732811450958252,0.0010527685284614507,0.026718854904174805,0.02660688381419076,True,0,0
7627,H_both,0.10271979123353958,-0.9892614483833313,0.0027197912335395757,0.010738551616668701,0.011022647935177283,True,0,0
7628,M1,0.10006457567214966,-0.9695295095443726,6.457567214965265e-05,0.03047049045562744,0.030319339294767034,True,0,0
7628,H_data,0.10118060559034348,-0.9791170358657837,0.0011806055903434698,0.02088296413421631,0.020812506250489117,True,0,0
7628,H_both,0.09973860532045364,-0.9727187752723694,0.00026139467954636175,0.027281224727630615,0.02714707922983374,True,0,0
7629,M1,0.09099496155977249,-0.987579345703125,0.009005038440227514,0.012420654296875,0.015265419747643273,True,0,0
7629,H_data,0.099334217607975,-0.9776002764701843,0.0006657823920249994,0.022399723529815674,0.022298401141584087,True,0,0
7629,H_both,0.09878327697515488,-0.965023934841156,0.0012167230248451288,0.034976065158843994,0.0348235374610603,True,0,0
7630,M1,0.1000678613781929,-0.9824451208114624,6.786137819289606e-05,0.017554879188537598,0.0174678881756675,True,0,0
7630,H_data,0.09933298081159592,-0.9849028587341309,0.0006670191884040888,0.01509714126586914,0.015036871811008469,True,0,0
7630,H_both,0.10033199936151505,-0.9941855669021606,0.0003319993615150396,0.0058144330978393555,0.005795000903415827,True,0,0
7631,M1,0.1015811488032341,-0.9975118637084961,0.0015811488032340948,0.0024881362915039062,0.002933394907987223,True,0,0
7631,H_data,0.102365642786026,-0.9997502565383911,0.0023656427860259954,0.0002497434616088867,0.0023669836232985617,True,0,0
7631,H_both,0.1011933907866478,-0.9986757040023804,0.001193390786647791,0.001324295997619629,0.0017738310776527551,True,0,0
7632,M1,0.09918243438005447,-0.9725313782691956,0.0008175656199455317,0.027468621730804443,0.027344403980385346,True,0,0
7632,H_data,0.09959187358617783,-0.972617506980896,0.0004081264138221796,0.027382493019104004,0.02724962514250187,True,0,0
7632,H_both,0.10113441944122314,-0.9768480658531189,0.001134419441223139,0.023151934146881104,0.02306467364835439,True,0,0
7633,M1,0.09891929477453232,-0.988990843296051,0.0010807052254676874,0.011009156703948975,0.011007173858576438,True,0,0
7633,H_data,0.0989222303032875,-0.997561514377594,0.0010777696967124994,0.002438485622406006,0.002652814617698308,True,0,0
7633,H_both,0.09715717285871506,-1.005681037902832,0.002842827141284948,0.005681037902832031,0.006321099181316499,True,0,0
7634,M1,0.09596142917871475,-0.9726995229721069,0.004038570821285253,0.027300477027893066,0.027460612661620247,True,0,0
7634,H_data,0.09735412895679474,-0.977523148059845,0.0026458710432052668,0.02247685194015503,0.022519727473091233,True,0,0
7634,H_both,0.09575929492712021,-0.9847700595855713,0.004240705072879797,0.015229940414428711,0.015730863418870745,True,0,0
7635,M1,0.09818632155656815,-0.968954861164093,0.0018136784434318598,0.031045138835906982,0.030943738067355377,True,0,0
7635,H_data,0.10000675916671753,-0.9801463484764099,6.759166717523746e-06,0.019853651523590088,0.019755122772308852,True,0,0
7635,H_both,0.09979637712240219,-0.9842444062232971,0.0002036228775978144,0.01575559377670288,0.01567871097237294,True,0,0


==> anc/tables/S_WL_coefficients.md <==
**Every R1-WL physical coefficient, coefficient endpoint and support result. Missing true terms, if any, are evaluated as zero in the historical endpoint.**

| Mask | Method | Diff. coef. | Adv. coef. | Diff. abs. | Adv. abs. | Rel. L2 | Exact | FP | FN |
| --- | --- | --- | --- | --- | --- | --- | --- | --- | --- |
| 7626 | M1 | 0.101112 | -0.980732 | 0.00111169 | 0.019268 | 0.0192042 | yes | 0 | 0 |
| 7626 | H_data | 0.101572 | -0.990612 | 0.0015722 | 0.00938821 | 0.0094717 | yes | 0 | 0 |
| 7626 | H_both | 0.101406 | -0.970279 | 0.00140551 | 0.0297207 | 0.0296063 | yes | 0 | 0 |
| 7627 | M1 | 0.102526 | -0.984085 | 0.00252595 | 0.0159152 | 0.0160344 | yes | 0 | 0 |
| 7627 | H_data | 0.101053 | -0.973281 | 0.00105277 | 0.0267189 | 0.0266069 | yes | 0 | 0 |
| 7627 | H_both | 0.10272 | -0.989261 | 0.00271979 | 0.0107386 | 0.0110226 | yes | 0 | 0 |
| 7628 | M1 | 0.100065 | -0.96953 | 6.45757e-05 | 0.0304705 | 0.0303193 | yes | 0 | 0 |
| 7628 | H_data | 0.101181 | -0.979117 | 0.00118061 | 0.020883 | 0.0208125 | yes | 0 | 0 |
| 7628 | H_both | 0.0997386 | -0.972719 | 0.000261395 | 0.0272812 | 0.0271471 | yes | 0 | 0 |
| 7629 | M1 | 0.090995 | -0.987579 | 0.00900504 | 0.0124207 | 0.0152654 | yes | 0 | 0 |
| 7629 | H_data | 0.0993342 | -0.9776 | 0.000665782 | 0.0223997 | 0.0222984 | yes | 0 | 0 |
| 7629 | H_both | 0.0987833 | -0.965024 | 0.00121672 | 0.0349761 | 0.0348235 | yes | 0 | 0 |
| 7630 | M1 | 0.100068 | -0.982445 | 6.78614e-05 | 0.0175549 | 0.0174679 | yes | 0 | 0 |
| 7630 | H_data | 0.099333 | -0.984903 | 0.000667019 | 0.0150971 | 0.0150369 | yes | 0 | 0 |
| 7630 | H_both | 0.100332 | -0.994186 | 0.000331999 | 0.00581443 | 0.005795 | yes | 0 | 0 |
| 7631 | M1 | 0.101581 | -0.997512 | 0.00158115 | 0.00248814 | 0.00293339 | yes | 0 | 0 |
| 7631 | H_data | 0.102366 | -0.99975 | 0.00236564 | 0.000249743 | 0.00236698 | yes | 0 | 0 |
| 7631 | H_both | 0.101193 | -0.998676 | 0.00119339 | 0.0013243 | 0.00177383 | yes | 0 | 0 |
| 7632 | M1 | 0.0991824 | -0.972531 | 0.000817566 | 0.0274686 | 0.0273444 | yes | 0 | 0 |
| 7632 | H_data | 0.0995919 | -0.972618 | 0.000408126 | 0.0273825 | 0.0272496 | yes | 0 | 0 |
| 7632 | H_both | 0.101134 | -0.976848 | 0.00113442 | 0.0231519 | 0.0230647 | yes | 0 | 0 |
| 7633 | M1 | 0.0989193 | -0.988991 | 0.00108071 | 0.0110092 | 0.0110072 | yes | 0 | 0 |
| 7633 | H_data | 0.0989222 | -0.997562 | 0.00107777 | 0.00243849 | 0.00265281 | yes | 0 | 0 |
| 7633 | H_both | 0.0971572 | -1.00568 | 0.00284283 | 0.00568104 | 0.0063211 | yes | 0 | 0 |
| 7634 | M1 | 0.0959614 | -0.9727 | 0.00403857 | 0.0273005 | 0.0274606 | yes | 0 | 0 |
| 7634 | H_data | 0.0973541 | -0.977523 | 0.00264587 | 0.0224769 | 0.0225197 | yes | 0 | 0 |
| 7634 | H_both | 0.0957593 | -0.98477 | 0.00424071 | 0.0152299 | 0.0157309 | yes | 0 | 0 |
| 7635 | M1 | 0.0981863 | -0.968955 | 0.00181368 | 0.0310451 | 0.0309437 | yes | 0 | 0 |
| 7635 | H_data | 0.100007 | -0.980146 | 6.75917e-06 | 0.0198537 | 0.0197551 | yes | 0 | 0 |
| 7635 | H_both | 0.0997964 | -0.984244 | 0.000203623 | 0.0157556 | 0.0156787 | yes | 0 | 0 |



==> anc/tables/S_WL_comparisons.csv <==
Candidate / ref.,Endpoint,Better,Ref. mean,Cand. mean,Ref. med.,Cand. med.
H_both/H_data,Combined,6,0.016877063872449454,0.01709637193881181,0.020283814511398983,0.015704787195621843
H_both/H_data,Diffusion,4,0.0011642545461654664,0.0015550382435321809,0.001065269112586975,0.00120505690574646
H_both/H_data,Advection,5,0.016688811779022216,0.016967380046844484,0.020368307828903198,0.015492767095565796
H_both/H_data,Full grid,3,6.862801187441807e-05,0.00011475428141836808,5.435430840322393e-05,6.884772192699534e-05
H_both/H_data,Observed,3,2.2098185699145294e-05,2.454608863820122e-05,2.122971567506312e-05,2.1866245723735966e-05
H_both/H_data,Unobserved,5,0.00012542199123457545,0.00018844189114586418,0.00010543342939556733,9.945977026170755e-05
H_both/M1,Combined,8,0.019798059536851504,0.01709637193881181,0.018336062764781898,0.015704787195621843
H_both/M1,Diffusion,3,0.0022106781601905824,0.0015550382435321809,0.0013464182615280096,0.00120505690574646
H_both/M1,Advection,8,0.019494068622589112,0.016967380046844484,0.01841142773628235,0.015492767095565796
H_both/M1,Full grid,5,0.0001266276886944882,0.00011475428141836808,7.134088075164846e-05,6.884772192699534e-05
H_both/M1,Observed,5,2.3296132283090537e-05,2.454608863820122e-05,2.1391942470727077e-05,2.1866245723735966e-05
H_both/M1,Unobserved,6,0.00027857976933820983,0.00018844189114586418,0.00013098981782025014,9.945977026170755e-05
H_data/M1,Combined,8,0.019798059536851504,0.016877063872449454,0.018336062764781898,0.020283814511398983
H_data/M1,Diffusion,6,0.0022106781601905824,0.0011642545461654664,0.0013464182615280096,0.001065269112586975
H_data/M1,Advection,8,0.019494068622589112,0.016688811779022216,0.01841142773628235,0.020368307828903198
H_data/M1,Full grid,6,0.0001266276886944882,6.862801187441807e-05,7.134088075164846e-05,5.435430840322393e-05
H_data/M1,Observed,5,2.3296132283090537e-05,2.2098185699145294e-05,2.1391942470727077e-05,2.122971567506312e-05
H_data/M1,Unobserved,6,0.00027857976933820983,0.00012542199123457545,0.00013098981782025014,0.00010543342939556733


==> anc/tables/S_WL_comparisons.md <==
**Required paired R1-WL comparisons. Better uses the frozen relative tie rule; means and medians are separate summaries of all ten masks.**

| Candidate / ref. | Endpoint | Better | Ref. mean | Cand. mean | Ref. med. | Cand. med. |
| --- | --- | --- | --- | --- | --- | --- |
| H_both/H_data | Combined | 6 | 0.0168771 | 0.0170964 | 0.0202838 | 0.0157048 |
| H_both/H_data | Diffusion | 4 | 0.00116425 | 0.00155504 | 0.00106527 | 0.00120506 |
| H_both/H_data | Advection | 5 | 0.0166888 | 0.0169674 | 0.0203683 | 0.0154928 |
| H_both/H_data | Full grid | 3 | 6.8628e-05 | 0.000114754 | 5.43543e-05 | 6.88477e-05 |
| H_both/H_data | Observed | 3 | 2.20982e-05 | 2.45461e-05 | 2.12297e-05 | 2.18662e-05 |
| H_both/H_data | Unobserved | 5 | 0.000125422 | 0.000188442 | 0.000105433 | 9.94598e-05 |
| H_both/M1 | Combined | 8 | 0.0197981 | 0.0170964 | 0.0183361 | 0.0157048 |
| H_both/M1 | Diffusion | 3 | 0.00221068 | 0.00155504 | 0.00134642 | 0.00120506 |
| H_both/M1 | Advection | 8 | 0.0194941 | 0.0169674 | 0.0184114 | 0.0154928 |
| H_both/M1 | Full grid | 5 | 0.000126628 | 0.000114754 | 7.13409e-05 | 6.88477e-05 |
| H_both/M1 | Observed | 5 | 2.32961e-05 | 2.45461e-05 | 2.13919e-05 | 2.18662e-05 |
| H_both/M1 | Unobserved | 6 | 0.00027858 | 0.000188442 | 0.00013099 | 9.94598e-05 |
| H_data/M1 | Combined | 8 | 0.0197981 | 0.0168771 | 0.0183361 | 0.0202838 |
| H_data/M1 | Diffusion | 6 | 0.00221068 | 0.00116425 | 0.00134642 | 0.00106527 |
| H_data/M1 | Advection | 8 | 0.0194941 | 0.0166888 | 0.0184114 | 0.0203683 |
| H_data/M1 | Full grid | 6 | 0.000126628 | 6.8628e-05 | 7.13409e-05 | 5.43543e-05 |
| H_data/M1 | Observed | 5 | 2.32961e-05 | 2.20982e-05 | 2.13919e-05 | 2.12297e-05 |
| H_data/M1 | Unobserved | 6 | 0.00027858 | 0.000125422 | 0.00013099 | 0.000105433 |



==> anc/tables/S_WL_fields.csv <==
Mask,Method,Full grid,Observed,Unobserved,ESS,Max weight
7626,M1,5.665009211092572e-05,2.1310799817240247e-05,7.148995524112515e-05,769.5106260585521,5.412783132976448
7626,H_data,4.172639844513079e-05,1.8137369706374492e-05,6.107932962568572e-05,769.5106260585521,5.412783132976448
7626,H_both,7.091930960789515e-05,2.1790085779030122e-05,6.511283643888014e-05,769.5106260585521,5.412783132976448
7627,M1,4.387502207444302e-05,1.7825192334512035e-05,7.366546045830329e-05,727.3075463346098,5.513739985816243
7627,H_data,5.220143410508073e-05,2.2262888146593726e-05,9.917143730666265e-05,727.3075463346098,5.513739985816243
7627,H_both,5.2482141523233504e-05,1.7575844743822317e-05,8.655505322376016e-05,727.3075463346098,5.513739985816243
7628,M1,9.653777989967922e-05,2.5386796503296177e-05,0.00013986457537907125,761.233859570095,5.417528987801614
7628,H_data,5.560046366479349e-05,2.585867314437102e-05,8.856648420002085e-05,761.233859570095,5.417528987801614
7628,H_both,0.0002649284791734348,3.861437317659627e-05,0.0004227054119308904,761.233859570095,5.417528987801614
7629,M1,0.00013046627394465435,3.406414254071095e-05,0.0002222639937186981,787.1359157666786,5.3351357571567934
7629,H_data,5.759471390439165e-05,1.7355694686376795e-05,0.00012484056583698675,787.1359157666786,5.3351357571567934
7629,H_both,6.677613424609555e-05,2.194240566844181e-05,0.00011236448729965494,787.1359157666786,5.3351357571567934
7630,M1,4.868494054195519e-05,2.092567678160298e-05,0.00010615602440870922,780.6783785634883,5.4720105944951865
7630,H_data,5.1455698486496244e-05,1.9324197085946267e-05,0.000111695421484472,780.6783785634883,5.4720105944951865
7630,H_both,2.4409533741150835e-05,1.3271487712946859e-05,3.712788214312074e-05,780.6783785634883,5.4720105944951865
7631,M1,6.432896659153721e-05,2.0402711964930054e-05,0.000122115060261429,783.5802678998414,5.405597761429485
7631,H_data,9.863190561598285e-05,3.169669466386363e-05,0.0001837223610837673,783.5802678998414,5.405597761429485
7631,H_both,0.0002155590033143645,4.3879809338606385e-05,0.0003542087982277783,783.5802678998414,5.405597761429485
7632,M1,0.0005960595049767284,2.1473085124213907e-05,0.0015939691984012715,777.2371483387328,5.513187822809555
7632,H_data,0.00013755214613377044,2.612569707850391e-05,0.00026329263143250306,777.2371483387328,5.513187822809555
7632,H_both,0.00027179446714410514,2.6856760530937216e-05,0.0004937020781835317,777.2371483387328,5.513187822809555
7633,M1,7.83527949117597e-05,3.0721808696790054e-05,0.00016780484279255368,788.561810517292,5.417414237876578
7633,H_data,5.310815314165436e-05,2.0900197251368098e-05,8.61814923660976e-05,788.561810517292,5.417414237876578
7633,H_both,9.395637263002764e-05,2.3704797364180314e-05,0.00017912219391953696,788.561810517292,5.417414237876578
7634,M1,4.1456208790878186e-05,1.6956998471208117e-05,7.54590841488146e-05,775.5860312144982,5.303372992487767
7634,H_data,8.750172049119583e-05,2.155923409875814e-05,0.0001495630448908585,775.5860312144982,5.303372992487767
7634,H_both,4.0939118753068945e-05,1.8564934623131435e-05,5.868906687066398e-05,775.5860312144982,5.303372992487767
7635,M1,0.00010986530310232082,2.3894110596400848e-05,0.00021300949857212223,746.1323985393823,5.426832984515316
7635,H_data,5.090748475568427e-05,1.7761211129296868e-05,8.610714411870012e-05,746.1323985393823,5.426832984515316
7635,H_both,4.5778254050304734e-05,1.926038744431946e-05,7.483110322082436e-05,746.1323985393823,5.426832984515316


==> anc/tables/S_WL_fields.md <==
**Every R1-WL clean-field MSE, ESS and maximum mean-one observation weight. Field endpoints are reported diagnostics.**

| Mask | Method | Full grid | Observed | Unobserved | ESS | Max weight |
| --- | --- | --- | --- | --- | --- | --- |
| 7626 | M1 | 5.66501e-05 | 2.13108e-05 | 7.149e-05 | 769.511 | 5.41278 |
| 7626 | H_data | 4.17264e-05 | 1.81374e-05 | 6.10793e-05 | 769.511 | 5.41278 |
| 7626 | H_both | 7.09193e-05 | 2.17901e-05 | 6.51128e-05 | 769.511 | 5.41278 |
| 7627 | M1 | 4.3875e-05 | 1.78252e-05 | 7.36655e-05 | 727.308 | 5.51374 |
| 7627 | H_data | 5.22014e-05 | 2.22629e-05 | 9.91714e-05 | 727.308 | 5.51374 |
| 7627 | H_both | 5.24821e-05 | 1.75758e-05 | 8.65551e-05 | 727.308 | 5.51374 |
| 7628 | M1 | 9.65378e-05 | 2.53868e-05 | 0.000139865 | 761.234 | 5.41753 |
| 7628 | H_data | 5.56005e-05 | 2.58587e-05 | 8.85665e-05 | 761.234 | 5.41753 |
| 7628 | H_both | 0.000264928 | 3.86144e-05 | 0.000422705 | 761.234 | 5.41753 |
| 7629 | M1 | 0.000130466 | 3.40641e-05 | 0.000222264 | 787.136 | 5.33514 |
| 7629 | H_data | 5.75947e-05 | 1.73557e-05 | 0.000124841 | 787.136 | 5.33514 |
| 7629 | H_both | 6.67761e-05 | 2.19424e-05 | 0.000112364 | 787.136 | 5.33514 |
| 7630 | M1 | 4.86849e-05 | 2.09257e-05 | 0.000106156 | 780.678 | 5.47201 |
| 7630 | H_data | 5.14557e-05 | 1.93242e-05 | 0.000111695 | 780.678 | 5.47201 |
| 7630 | H_both | 2.44095e-05 | 1.32715e-05 | 3.71279e-05 | 780.678 | 5.47201 |
| 7631 | M1 | 6.4329e-05 | 2.04027e-05 | 0.000122115 | 783.58 | 5.4056 |
| 7631 | H_data | 9.86319e-05 | 3.16967e-05 | 0.000183722 | 783.58 | 5.4056 |
| 7631 | H_both | 0.000215559 | 4.38798e-05 | 0.000354209 | 783.58 | 5.4056 |
| 7632 | M1 | 0.00059606 | 2.14731e-05 | 0.00159397 | 777.237 | 5.51319 |
| 7632 | H_data | 0.000137552 | 2.61257e-05 | 0.000263293 | 777.237 | 5.51319 |
| 7632 | H_both | 0.000271794 | 2.68568e-05 | 0.000493702 | 777.237 | 5.51319 |
| 7633 | M1 | 7.83528e-05 | 3.07218e-05 | 0.000167805 | 788.562 | 5.41741 |
| 7633 | H_data | 5.31082e-05 | 2.09002e-05 | 8.61815e-05 | 788.562 | 5.41741 |
| 7633 | H_both | 9.39564e-05 | 2.37048e-05 | 0.000179122 | 788.562 | 5.41741 |
| 7634 | M1 | 4.14562e-05 | 1.6957e-05 | 7.54591e-05 | 775.586 | 5.30337 |
| 7634 | H_data | 8.75017e-05 | 2.15592e-05 | 0.000149563 | 775.586 | 5.30337 |
| 7634 | H_both | 4.09391e-05 | 1.85649e-05 | 5.86891e-05 | 775.586 | 5.30337 |
| 7635 | M1 | 0.000109865 | 2.38941e-05 | 0.000213009 | 746.132 | 5.42683 |
| 7635 | H_data | 5.09075e-05 | 1.77612e-05 | 8.61071e-05 | 746.132 | 5.42683 |
| 7635 | H_both | 4.57783e-05 | 1.92604e-05 | 7.48311e-05 | 746.132 | 5.42683 |



==> anc/tables/S_WL_guardrails.csv <==
Endpoint,Statistic,H_data,H_both,Ratio,Breach
Combined,mean,0.016877063872449454,0.01709637193881181,1.0129944442955128,False
Combined,median,0.020283814511398983,0.015704787195621843,0.7742521598585984,False
Advection,mean,0.016688811779022216,0.016967380046844484,1.0166919174061528,False
Advection,median,0.020368307828903198,0.015492767095565796,0.7606310364958805,False


==> anc/tables/S_WL_guardrails.md <==
**Coefficient-only interpretation guardrails: a combined or advection mean/median above 1.10 times H_data is a breach. These four guards do not cover field MSE. An undefined ratio is shown as missing when its denominator is zero; the guard is evaluated on original values.**

| Endpoint | Statistic | H_data | H_both | Ratio | Breach |
| --- | --- | --- | --- | --- | --- |
| Combined | mean | 0.0168771 | 0.0170964 | 1.01299 | no |
| Combined | median | 0.0202838 | 0.0157048 | 0.774252 | no |
| Advection | mean | 0.0166888 | 0.0169674 | 1.01669 | no |
| Advection | median | 0.0203683 | 0.0154928 | 0.760631 | no |



==> anc/tables/S_WL_losses.csv <==
Mask,Method,Data objective,PDE objective,Unweighted PDE
7626,M1,0.0002915653749369085,7.346247912209947e-06,7.346247912209947e-06
7626,H_data,0.00027590090758167207,8.980952770798467e-06,8.980952770798467e-06
7626,H_both,0.000277964019915089,8.586775948060676e-06,6.344362645904766e-06
7627,M1,0.0002839769294951111,4.621767857315717e-06,4.621767857315717e-06
7627,H_data,0.00025065915542654693,7.460803317371756e-06,7.460803317371756e-06
7627,H_both,0.00025931186974048615,6.500794825115008e-06,4.583874215313699e-06
7628,M1,0.0002971235371660441,6.301338999037398e-06,6.301338999037398e-06
7628,H_data,0.0002728489344008267,8.720022378838621e-06,8.720022378838621e-06
7628,H_both,0.0002504787116777152,6.247255896596471e-06,5.173276349523803e-06
7629,M1,0.0002850797900464386,7.330866537813563e-06,7.330866537813563e-06
7629,H_data,0.00028298524557612836,7.4019185376528185e-06,7.4019185376528185e-06
7629,H_both,0.0002777730405796319,7.489673862437485e-06,6.110301910666749e-06
7630,M1,0.0002906529698520899,6.330516498564975e-06,6.330516498564975e-06
7630,H_data,0.0002745305828284472,8.229287232097704e-06,8.229287232097704e-06
7630,H_both,0.0002863984555006027,8.168852218659595e-06,5.84225472266553e-06
7631,M1,0.00030135668930597603,7.64857031754218e-06,7.64857031754218e-06
7631,H_data,0.000249556265771389,9.727206816023681e-06,9.727206816023681e-06
7631,H_both,0.0002368517016293481,8.014276318135671e-06,6.601883796975017e-06
7632,M1,0.00029333450947888196,4.977402568329126e-06,4.977402568329126e-06
7632,H_data,0.00025503558572381735,6.110675258241827e-06,6.110675258241827e-06
7632,H_both,0.00025761270080693066,6.028317784512183e-06,4.547347089101095e-06
7633,M1,0.0002866486320272088,6.388715519278776e-06,6.388715519278776e-06
7633,H_data,0.00027092438540421426,9.400603630638216e-06,9.400603630638216e-06
7633,H_both,0.00026692321989685297,7.57415591579047e-06,6.239627964532701e-06
7634,M1,0.00029061370878480375,6.03913031227421e-06,6.03913031227421e-06
7634,H_data,0.00025974484742619097,7.254718639160274e-06,7.254718639160274e-06
7634,H_both,0.0002710812841542065,8.10993333288934e-06,5.8626064856071025e-06
7635,M1,0.00027782825054600835,6.034866601112299e-06,6.034866601112299e-06
7635,H_data,0.00025862481561489403,7.27565202396363e-06,7.27565202396363e-06
7635,H_both,0.0002585558977443725,7.41086569178151e-06,6.037447292328579e-06


==> anc/tables/S_WL_losses.md <==
**Final objective diagnostics. PDE objective is weighted only for H_both; the unweighted residual is also reported for every method. Every value was rechecked from saved model parameters.**

| Mask | Method | Data objective | PDE objective | Unweighted PDE |
| --- | --- | --- | --- | --- |
| 7626 | M1 | 0.000291565 | 7.34625e-06 | 7.34625e-06 |
| 7626 | H_data | 0.000275901 | 8.98095e-06 | 8.98095e-06 |
| 7626 | H_both | 0.000277964 | 8.58678e-06 | 6.34436e-06 |
| 7627 | M1 | 0.000283977 | 4.62177e-06 | 4.62177e-06 |
| 7627 | H_data | 0.000250659 | 7.4608e-06 | 7.4608e-06 |
| 7627 | H_both | 0.000259312 | 6.50079e-06 | 4.58387e-06 |
| 7628 | M1 | 0.000297124 | 6.30134e-06 | 6.30134e-06 |
| 7628 | H_data | 0.000272849 | 8.72002e-06 | 8.72002e-06 |
| 7628 | H_both | 0.000250479 | 6.24726e-06 | 5.17328e-06 |
| 7629 | M1 | 0.00028508 | 7.33087e-06 | 7.33087e-06 |
| 7629 | H_data | 0.000282985 | 7.40192e-06 | 7.40192e-06 |
| 7629 | H_both | 0.000277773 | 7.48967e-06 | 6.1103e-06 |
| 7630 | M1 | 0.000290653 | 6.33052e-06 | 6.33052e-06 |
| 7630 | H_data | 0.000274531 | 8.22929e-06 | 8.22929e-06 |
| 7630 | H_both | 0.000286398 | 8.16885e-06 | 5.84225e-06 |
| 7631 | M1 | 0.000301357 | 7.64857e-06 | 7.64857e-06 |
| 7631 | H_data | 0.000249556 | 9.72721e-06 | 9.72721e-06 |
| 7631 | H_both | 0.000236852 | 8.01428e-06 | 6.60188e-06 |
| 7632 | M1 | 0.000293335 | 4.9774e-06 | 4.9774e-06 |
| 7632 | H_data | 0.000255036 | 6.11068e-06 | 6.11068e-06 |
| 7632 | H_both | 0.000257613 | 6.02832e-06 | 4.54735e-06 |
| 7633 | M1 | 0.000286649 | 6.38872e-06 | 6.38872e-06 |
| 7633 | H_data | 0.000270924 | 9.4006e-06 | 9.4006e-06 |
| 7633 | H_both | 0.000266923 | 7.57416e-06 | 6.23963e-06 |
| 7634 | M1 | 0.000290614 | 6.03913e-06 | 6.03913e-06 |
| 7634 | H_data | 0.000259745 | 7.25472e-06 | 7.25472e-06 |
| 7634 | H_both | 0.000271081 | 8.10993e-06 | 5.86261e-06 |
| 7635 | M1 | 0.000277828 | 6.03487e-06 | 6.03487e-06 |
| 7635 | H_data | 0.000258625 | 7.27565e-06 | 7.27565e-06 |
| 7635 | H_both | 0.000258556 | 7.41087e-06 | 6.03745e-06 |



==> anc/tables/S_external_states_1.csv <==
Mask,Loss,Selected,Oracle,Median rule,Sel./oracle
17010,H_data,0.003049372829994808,5.8626606876208626e-05,0.11404534897230617,52.0134627001973
17010,H_both,0.003896456463716824,7.03292898728952e-05,0.11384034410782,55.40304005285446
17011,H_data,0.0026402562349229436,9.549936570788418e-05,0.11382502482653648,27.6468457706727
17011,H_both,0.00292591777637328,1.4507736646273708e-05,0.11381498766466253,201.67982420088924
17012,H_data,0.004001240501261324,0.0007791442926931994,0.11389497223261748,5.135429391943036
17012,H_both,0.0028649087894281606,0.00014616110575335292,0.11382943918388809,19.60103390475643
17013,H_data,0.0011393049841527348,5.5267201202937284e-05,0.11390899602504294,20.614486700154888
17013,H_both,0.0011985018371198908,4.791218356370278e-05,0.1138138883598771,25.01455262472841
17014,H_data,0.03784659488542958,0.0040619817550423916,0.11431531396772035,9.317273480721138
17014,H_both,0.016588639996902868,0.0003813186234865385,0.11380310337752023,43.50335644565886
17015,H_data,0.004294319220299248,4.887943830495378e-05,0.11382410503799933,87.8553307733905
17015,H_both,0.002692870468136031,2.675767503011875e-05,0.11383297789906864,100.63917979065462
17016,H_data,0.005714549567688484,2.8546382157684472e-05,0.1138422790635405,200.18472169686729
17016,H_both,0.004681971853516839,2.3292165176584995e-05,0.11383874287076381,201.0105895274821
17017,H_data,0.006431732955042355,0.0005498041552481723,0.11381273104238487,11.69822543836392
17017,H_both,0.009634674643890877,0.00019178837622611377,0.11386178582505929,50.235967546499445
17018,H_data,0.026699322138014507,0.011143457409576153,0.11387837423740484,2.3959639415923455
17018,H_both,0.007227110662605063,0.0001802465929057522,0.11380500483213929,40.095685283682414
17019,H_data,0.003021100432349205,8.067354188222426e-06,0.1138014004725554,374.48466521523574
17019,H_both,0.0016048557738838412,1.4552318612282152e-05,0.11387059737346644,110.2817919702049


==> anc/tables/S_external_states_1.md <==
**Block 1: all external aggregate scores.**

| Mask | Loss | Selected | Oracle | Median rule | Sel./oracle |
| --- | --- | --- | --- | --- | --- |
| 17010 | H_data | 0.00304937 | 5.86266e-05 | 0.114045 | 52.0135 |
| 17010 | H_both | 0.00389646 | 7.03293e-05 | 0.11384 | 55.403 |
| 17011 | H_data | 0.00264026 | 9.54994e-05 | 0.113825 | 27.6468 |
| 17011 | H_both | 0.00292592 | 1.45077e-05 | 0.113815 | 201.68 |
| 17012 | H_data | 0.00400124 | 0.000779144 | 0.113895 | 5.13543 |
| 17012 | H_both | 0.00286491 | 0.000146161 | 0.113829 | 19.601 |
| 17013 | H_data | 0.0011393 | 5.52672e-05 | 0.113909 | 20.6145 |
| 17013 | H_both | 0.0011985 | 4.79122e-05 | 0.113814 | 25.0146 |
| 17014 | H_data | 0.0378466 | 0.00406198 | 0.114315 | 9.31727 |
| 17014 | H_both | 0.0165886 | 0.000381319 | 0.113803 | 43.5034 |
| 17015 | H_data | 0.00429432 | 4.88794e-05 | 0.113824 | 87.8553 |
| 17015 | H_both | 0.00269287 | 2.67577e-05 | 0.113833 | 100.639 |
| 17016 | H_data | 0.00571455 | 2.85464e-05 | 0.113842 | 200.185 |
| 17016 | H_both | 0.00468197 | 2.32922e-05 | 0.113839 | 201.011 |
| 17017 | H_data | 0.00643173 | 0.000549804 | 0.113813 | 11.6982 |
| 17017 | H_both | 0.00963467 | 0.000191788 | 0.113862 | 50.236 |
| 17018 | H_data | 0.0266993 | 0.0111435 | 0.113878 | 2.39596 |
| 17018 | H_both | 0.00722711 | 0.000180247 | 0.113805 | 40.0957 |
| 17019 | H_data | 0.0030211 | 8.06735e-06 | 0.113801 | 374.485 |
| 17019 | H_both | 0.00160486 | 1.45523e-05 | 0.113871 | 110.282 |

Scores equally average four relative squared physical residuals. No external information fits any coefficient. Full coefficients, every trajectory and precision/refinement variant are in the external experiment records.


==> anc/tables/S_external_states_2.csv <==
Mask,Loss,Selected,Oracle,Median rule,Sel./oracle
17110,H_data,0.007110361548826799,0.00012693098066229996,0.11382455372570346,56.017542066770325
17110,H_both,0.004385391966658322,0.00015409553217754482,0.11410252352474443,28.458917041187075
17111,H_data,0.012258348134557496,5.744945519992093e-05,0.11381358160541366,213.3762294507254
17111,H_both,0.01255254632468221,0.00015707458334291726,0.11409652151564456,79.91456069807377
17112,H_data,0.0026277416462653414,5.749586234255857e-05,0.11380331302015795,45.70314348203594
17112,H_both,0.005253433072552173,6.721554112435481e-05,0.11398304069568337,78.15801204118625
17113,H_data,0.004840125246941881,0.00015914448600808957,0.11381226388417612,30.413402112441705
17113,H_both,0.005352796528733568,0.00043422674260404283,0.11400811032619695,12.327192232871313
17114,H_data,0.002286979538854117,0.00022861278561209155,0.11388897612949261,10.003725437888004
17114,H_both,0.002003733784219654,0.0005784841858586283,0.11380831382532493,3.4637658784838976
17115,H_data,0.002469038117719255,8.890909023999816e-06,0.11394103940384402,277.7036758619864
17115,H_both,0.003004296181274646,4.1130381972370164e-05,0.11380687364362865,73.04323561334341
17116,H_data,0.002492901126629452,0.00014487228245777336,0.11387965614088585,17.207578180844017
17116,H_both,0.0016440170753831175,0.00018788758123075127,0.11380225857923464,8.750003936471154
17117,H_data,0.004728452151117734,0.00015182003744126013,0.11381972377944957,31.14511253461648
17117,H_both,0.0100531424862337,0.00012434113086902312,0.11388690591535415,80.85130331348967
17118,H_data,0.0009659514381599514,2.865361003583671e-05,0.11411203608031598,33.711334695762524
17118,H_both,0.001373818391080126,4.191501946372369e-05,0.1138233345890487,32.77627944964044
17119,H_data,0.001416923976599115,0.00037612974088094503,0.11388172609318292,3.7671149675122573
17119,H_both,0.001182815874225169,0.00034833677690456356,0.11380400083549551,3.3956100895692503


==> anc/tables/S_external_states_2.md <==
**Block 2: all external aggregate scores.**

| Mask | Loss | Selected | Oracle | Median rule | Sel./oracle |
| --- | --- | --- | --- | --- | --- |
| 17110 | H_data | 0.00711036 | 0.000126931 | 0.113825 | 56.0175 |
| 17110 | H_both | 0.00438539 | 0.000154096 | 0.114103 | 28.4589 |
| 17111 | H_data | 0.0122583 | 5.74495e-05 | 0.113814 | 213.376 |
| 17111 | H_both | 0.0125525 | 0.000157075 | 0.114097 | 79.9146 |
| 17112 | H_data | 0.00262774 | 5.74959e-05 | 0.113803 | 45.7031 |
| 17112 | H_both | 0.00525343 | 6.72155e-05 | 0.113983 | 78.158 |
| 17113 | H_data | 0.00484013 | 0.000159144 | 0.113812 | 30.4134 |
| 17113 | H_both | 0.0053528 | 0.000434227 | 0.114008 | 12.3272 |
| 17114 | H_data | 0.00228698 | 0.000228613 | 0.113889 | 10.0037 |
| 17114 | H_both | 0.00200373 | 0.000578484 | 0.113808 | 3.46377 |
| 17115 | H_data | 0.00246904 | 8.89091e-06 | 0.113941 | 277.704 |
| 17115 | H_both | 0.0030043 | 4.11304e-05 | 0.113807 | 73.0432 |
| 17116 | H_data | 0.0024929 | 0.000144872 | 0.11388 | 17.2076 |
| 17116 | H_both | 0.00164402 | 0.000187888 | 0.113802 | 8.75 |
| 17117 | H_data | 0.00472845 | 0.00015182 | 0.11382 | 31.1451 |
| 17117 | H_both | 0.0100531 | 0.000124341 | 0.113887 | 80.8513 |
| 17118 | H_data | 0.000965951 | 2.86536e-05 | 0.114112 | 33.7113 |
| 17118 | H_both | 0.00137382 | 4.1915e-05 | 0.113823 | 32.7763 |
| 17119 | H_data | 0.00141692 | 0.00037613 | 0.113882 | 3.76711 |
| 17119 | H_both | 0.00118282 | 0.000348337 | 0.113804 | 3.39561 |

Scores equally average four relative squared physical residuals. No external information fits any coefficient. Full coefficients, every trajectory and precision/refinement variant are in the external experiment records.


==> anc/tables/S_external_states_3.csv <==
Mask,Loss,Selected,Oracle,Median rule,Sel./oracle
17210,H_data,0.0035512403352469784,0.00027226718166612087,0.11380287094077693,13.04321847941937
17210,H_both,0.002174086541810506,0.0002946284985282339,0.11383767586650227,7.379077559267968
17211,H_data,0.016725836988483015,3.0755108330201634e-05,0.11409440181517358,543.8393130957753
17211,H_both,0.009996799785556523,2.9785866950298336e-06,0.11407640754970373,3356.2225340754753
17212,H_data,0.002591860268053964,6.960875195314237e-05,0.11380131005231872,37.23468953729688
17212,H_both,0.003661845295205611,8.654398749181396e-05,0.11380136240785908,42.311954895214164
17213,H_data,0.004914031964270319,0.0003326272195445716,0.11386821596032101,14.773390978040045
17213,H_both,0.00520750857047989,0.00038225567573917194,0.11392866425451958,13.62310333367863
17214,H_data,0.0031215636548545247,0.00012956297603853486,0.11384543864332651,24.09302217576496
17214,H_both,0.003798726552296486,0.00014518288770251284,0.11380132840955362,26.165112241604334
17215,H_data,0.004950120819902149,0.00016250305619639258,0.1139585488765095,30.461709064226433
17215,H_both,0.0011915958347309095,0.00011321593783550884,0.11386861758072875,10.524983120858622
17216,H_data,0.0007294566738873572,0.00014130481882448004,0.11382854589939184,5.162291561998622
17216,H_both,0.0005773429625162551,0.00011461198939198519,0.11381854159930829,5.037369699095622
17217,H_data,0.005083137922396279,0.0001901456161328353,0.11385169814436823,26.73286939650089
17217,H_both,0.004806407090799809,0.00010212991180672799,0.11395776343410631,47.06169824072225
17218,H_data,0.010574085627259595,0.0007381611562420298,0.11382452410854871,14.32490119243357
17218,H_both,0.011484718970026496,0.00029301862234728637,0.11380341686305553,39.19450196723258
17219,H_data,0.0028808716025536508,0.00029611768984517543,0.11395403665250839,9.728806151567335
17219,H_both,0.002614102730829567,4.5920389384191185e-05,0.1140978794275013,56.92684155961258


==> anc/tables/S_external_states_3.md <==
**Block 3: all external aggregate scores.**

| Mask | Loss | Selected | Oracle | Median rule | Sel./oracle |
| --- | --- | --- | --- | --- | --- |
| 17210 | H_data | 0.00355124 | 0.000272267 | 0.113803 | 13.0432 |
| 17210 | H_both | 0.00217409 | 0.000294628 | 0.113838 | 7.37908 |
| 17211 | H_data | 0.0167258 | 3.07551e-05 | 0.114094 | 543.839 |
| 17211 | H_both | 0.0099968 | 2.97859e-06 | 0.114076 | 3356.22 |
| 17212 | H_data | 0.00259186 | 6.96088e-05 | 0.113801 | 37.2347 |
| 17212 | H_both | 0.00366185 | 8.6544e-05 | 0.113801 | 42.312 |
| 17213 | H_data | 0.00491403 | 0.000332627 | 0.113868 | 14.7734 |
| 17213 | H_both | 0.00520751 | 0.000382256 | 0.113929 | 13.6231 |
| 17214 | H_data | 0.00312156 | 0.000129563 | 0.113845 | 24.093 |
| 17214 | H_both | 0.00379873 | 0.000145183 | 0.113801 | 26.1651 |
| 17215 | H_data | 0.00495012 | 0.000162503 | 0.113959 | 30.4617 |
| 17215 | H_both | 0.0011916 | 0.000113216 | 0.113869 | 10.525 |
| 17216 | H_data | 0.000729457 | 0.000141305 | 0.113829 | 5.16229 |
| 17216 | H_both | 0.000577343 | 0.000114612 | 0.113819 | 5.03737 |
| 17217 | H_data | 0.00508314 | 0.000190146 | 0.113852 | 26.7329 |
| 17217 | H_both | 0.00480641 | 0.00010213 | 0.113958 | 47.0617 |
| 17218 | H_data | 0.0105741 | 0.000738161 | 0.113825 | 14.3249 |
| 17218 | H_both | 0.0114847 | 0.000293019 | 0.113803 | 39.1945 |
| 17219 | H_data | 0.00288087 | 0.000296118 | 0.113954 | 9.72881 |
| 17219 | H_both | 0.0026141 | 4.59204e-05 | 0.114098 | 56.9268 |

Scores equally average four relative squared physical residuals. No external information fits any coefficient. Full coefficients, every trajectory and precision/refinement variant are in the external experiment records.


==> anc/tables/S_external_trajectories.csv <==
Case,Block,Loss,Sel. mean,Oracle mean,Median-rule mean,Wins
V1,1,H_data,0.003025900508188223,0.0007378136710580881,0.04805050244481558,10/10
V2,1,H_data,0.007788361916710326,0.00210275129600576,0.1431721052750053,10/10
V3,1,H_data,0.011973602720023055,0.0007179062897100124,0.04666317016869535,10/10
V4,1,H_data,0.01514725235474047,0.003173238327625262,0.21777364046272712,10/10
V1,1,H_both,0.0015244237282795192,7.202103025330748e-05,0.047960508417385736,10/10
V2,1,H_both,0.003896476988455613,0.00012641783048230904,0.14309110371635264,10/10
V3,1,H_both,0.004554801865390166,7.122766224404384e-05,0.04657304498764945,10/10
V4,1,H_both,0.011350660724104171,0.00016907990392978564,0.21769969147631835,10/10
V1,2,H_data,0.0008137096261470334,7.91477694741066e-05,0.04801057210651487,10/10
V2,2,H_data,0.0033299427683968577,0.00015836563680758604,0.14313616489393494,10/10
V3,2,H_data,0.003168831050839665,7.799239045475446e-05,0.04662318163755221,10/10
V4,2,H_data,0.0091662457248849,0.00022049426312946316,0.2177408293070468,10/10
V1,2,H_both,0.0009311087622425401,0.00013475059277229397,0.048047638015270185,10/10
V2,2,H_both,0.0035016710447969036,0.0002484386053970136,0.14316952706771252,10/10
V3,2,H_both,0.003556618474663977,0.00013309247259107908,0.046660301564647455,10/10
V4,2,H_both,0.010732998392313653,0.0003376013194587813,0.2177712867325122,10/10
V1,3,H_data,0.0018392172330906138,0.00012719574197654623,0.0480162361162616,10/10
V2,3,H_data,0.0012120770294968388,0.0002847723547106904,0.14314126293911428,10/10
V3,3,H_data,0.0065644262266765785,0.0001248975140840029,0.046628853901795164,10/10
V4,3,H_data,0.012433161853499103,0.00040835581913815434,0.21774548348012632,10/10
V1,3,H_both,0.0017851670237564164,9.321789613764644e-05,0.04803364741508191,10/10
V2,3,H_both,0.0010424504169332422,0.0001868467696486541,0.14315693444957883,10/10
V3,3,H_both,0.005031365450929917,9.185233506283487e-05,0.0466462905751305,10/10
V4,3,H_both,0.010346270842081246,0.0002602775939198494,0.21775979051734415,10/10


==> anc/tables/S_external_trajectories.md <==
**Every external trajectory and original condition block.**

| Case | Block | Loss | Sel. mean | Oracle mean | Median-rule mean | Wins |
| --- | --- | --- | --- | --- | --- | --- |
| V1 | 1 | H_data | 0.0030259 | 0.000737814 | 0.0480505 | 10/10 |
| V2 | 1 | H_data | 0.00778836 | 0.00210275 | 0.143172 | 10/10 |
| V3 | 1 | H_data | 0.0119736 | 0.000717906 | 0.0466632 | 10/10 |
| V4 | 1 | H_data | 0.0151473 | 0.00317324 | 0.217774 | 10/10 |
| V1 | 1 | H_both | 0.00152442 | 7.2021e-05 | 0.0479605 | 10/10 |
| V2 | 1 | H_both | 0.00389648 | 0.000126418 | 0.143091 | 10/10 |
| V3 | 1 | H_both | 0.0045548 | 7.12277e-05 | 0.046573 | 10/10 |
| V4 | 1 | H_both | 0.0113507 | 0.00016908 | 0.2177 | 10/10 |
| V1 | 2 | H_data | 0.00081371 | 7.91478e-05 | 0.0480106 | 10/10 |
| V2 | 2 | H_data | 0.00332994 | 0.000158366 | 0.143136 | 10/10 |
| V3 | 2 | H_data | 0.00316883 | 7.79924e-05 | 0.0466232 | 10/10 |
| V4 | 2 | H_data | 0.00916625 | 0.000220494 | 0.217741 | 10/10 |
| V1 | 2 | H_both | 0.000931109 | 0.000134751 | 0.0480476 | 10/10 |
| V2 | 2 | H_both | 0.00350167 | 0.000248439 | 0.14317 | 10/10 |
| V3 | 2 | H_both | 0.00355662 | 0.000133092 | 0.0466603 | 10/10 |
| V4 | 2 | H_both | 0.010733 | 0.000337601 | 0.217771 | 10/10 |
| V1 | 3 | H_data | 0.00183922 | 0.000127196 | 0.0480162 | 10/10 |
| V2 | 3 | H_data | 0.00121208 | 0.000284772 | 0.143141 | 10/10 |
| V3 | 3 | H_data | 0.00656443 | 0.000124898 | 0.0466289 | 10/10 |
| V4 | 3 | H_data | 0.0124332 | 0.000408356 | 0.217745 | 10/10 |
| V1 | 3 | H_both | 0.00178517 | 9.32179e-05 | 0.0480336 | 10/10 |
| V2 | 3 | H_both | 0.00104245 | 0.000186847 | 0.143157 | 10/10 |
| V3 | 3 | H_both | 0.00503137 | 9.18523e-05 | 0.0466463 | 10/10 |
| V4 | 3 | H_both | 0.0103463 | 0.000260278 | 0.21776 | 10/10 |

Means use ten original masks. All lower-oracle-score counts are 10/10; all mean/median gates pass. The fixed median-rule estimate is worse than the selected estimate in all 240 individual trajectory pairs. These are descriptive paired results, not independent physical replications.


==> anc/tables/S_new_budget_all.md <==
**Every training-budget endpoint. Field denotes full-grid clean-field MSE.**

| Sparse/refit | Mask | Method | Diff. error | Adv. error | Field MSE | Exact |
| --- | --- | --- | --- | --- | --- | --- |
| 25,001/25,001 | 7626 | H_both | 0.00140551 | 0.0297207 | 7.09193e-05 | yes |
| 25,001/25,001 | 7626 | H_data | 0.0015722 | 0.00938821 | 4.17264e-05 | yes |
| 25,001/25,001 | 7627 | H_both | 0.00271979 | 0.0107386 | 5.24821e-05 | yes |
| 25,001/25,001 | 7627 | H_data | 0.00105277 | 0.0267189 | 5.22014e-05 | yes |
| 25,001/25,001 | 7628 | H_both | 0.000261395 | 0.0272812 | 0.000264928 | yes |
| 25,001/25,001 | 7628 | H_data | 0.00118061 | 0.020883 | 5.56005e-05 | yes |
| 25,001/25,001 | 7629 | H_both | 0.00121672 | 0.0349761 | 6.67761e-05 | yes |
| 25,001/25,001 | 7629 | H_data | 0.000665782 | 0.0223997 | 5.75947e-05 | yes |
| 25,001/25,001 | 7630 | H_both | 0.000331999 | 0.00581443 | 2.44095e-05 | yes |
| 25,001/25,001 | 7630 | H_data | 0.000667019 | 0.0150971 | 5.14557e-05 | yes |
| 25,001/25,001 | 7631 | H_both | 0.00119339 | 0.0013243 | 0.000215559 | yes |
| 25,001/25,001 | 7631 | H_data | 0.00236564 | 0.000249743 | 9.86319e-05 | yes |
| 25,001/25,001 | 7632 | H_both | 0.00113442 | 0.0231519 | 0.000271794 | yes |
| 25,001/25,001 | 7632 | H_data | 0.000408126 | 0.0273825 | 0.000137552 | yes |
| 25,001/25,001 | 7633 | H_both | 0.00284283 | 0.00568104 | 9.39564e-05 | yes |
| 25,001/25,001 | 7633 | H_data | 0.00107777 | 0.00243849 | 5.31082e-05 | yes |
| 25,001/25,001 | 7634 | H_both | 0.00424071 | 0.0152299 | 4.09391e-05 | yes |
| 25,001/25,001 | 7634 | H_data | 0.00264587 | 0.0224769 | 8.75017e-05 | yes |
| 25,001/25,001 | 7635 | H_both | 0.000203623 | 0.0157556 | 4.57783e-05 | yes |
| 25,001/25,001 | 7635 | H_data | 6.75917e-06 | 0.0198537 | 5.09075e-05 | yes |
| 25,001/50,002 | 7626 | H_both | 0.00109842 | 0.0333033 | 0.000140376 | yes |
| 25,001/50,002 | 7626 | H_data | 0.0036807 | 0.0128437 | 0.000223975 | yes |
| 25,001/50,002 | 7627 | H_both | 0.00297094 | 0.00605863 | 0.00017089 | yes |
| 25,001/50,002 | 7627 | H_data | 0.00227539 | 0.0226391 | 0.00027383 | yes |
| 25,001/50,002 | 7628 | H_both | 0.00145937 | 0.0269622 | 0.000417104 | yes |
| 25,001/50,002 | 7628 | H_data | 0.000587241 | 0.0212936 | 0.000205544 | yes |
| 25,001/50,002 | 7629 | H_both | 8.03784e-05 | 0.0428008 | 0.000225205 | yes |
| 25,001/50,002 | 7629 | H_data | 0.00113153 | 0.0186591 | 0.000130745 | yes |
| 25,001/50,002 | 7630 | H_both | 0.00204162 | 0.0201794 | 0.000142493 | yes |
| 25,001/50,002 | 7630 | H_data | 0.000189832 | 0.00854355 | 0.000197525 | yes |
| 25,001/50,002 | 7631 | H_both | 0.00113478 | 0.00780851 | 0.000468544 | yes |
| 25,001/50,002 | 7631 | H_data | 0.00359996 | 0.000717998 | 0.000205518 | yes |
| 25,001/50,002 | 7632 | H_both | 0.001528 | 0.0240892 | 0.000618039 | yes |
| 25,001/50,002 | 7632 | H_data | 0.000811173 | 0.0310076 | 0.000213071 | yes |
| 25,001/50,002 | 7633 | H_both | 0.00247273 | 0.0184246 | 0.000214059 | yes |
| 25,001/50,002 | 7633 | H_data | 0.00231171 | 0.0169153 | 8.24321e-05 | yes |
| 25,001/50,002 | 7634 | H_both | 0.00780564 | 0.00246483 | 0.000146219 | yes |
| 25,001/50,002 | 7634 | H_data | 0.00475349 | 0.0278525 | 0.00010825 | yes |
| 25,001/50,002 | 7635 | H_both | 0.00233718 | 0.0277315 | 0.000183555 | yes |
| 25,001/50,002 | 7635 | H_data | 0.000226623 | 0.0277734 | 8.55172e-05 | yes |
| 50,002/25,001 | 7626 | H_both | 0.000741699 | 0.041753 | 0.000137276 | yes |
| 50,002/25,001 | 7626 | H_data | 0.00162988 | 0.0109339 | 0.000213807 | yes |
| 50,002/25,001 | 7627 | H_both | 0.00203179 | 0.0148 | 0.000108891 | yes |
| 50,002/25,001 | 7627 | H_data | 0.00148686 | 0.0235507 | 0.00011027 | yes |
| 50,002/25,001 | 7628 | H_both | 8.56608e-05 | 0.023321 | 0.00029271 | yes |
| 50,002/25,001 | 7628 | H_data | 0.000646935 | 0.0185806 | 0.000205606 | yes |
| 50,002/25,001 | 7629 | H_both | 0.00113565 | 0.0429751 | 0.000186093 | yes |
| 50,002/25,001 | 7629 | H_data | 0.000271672 | 0.0173776 | 0.000136786 | yes |
| 50,002/25,001 | 7630 | H_both | 0.000157593 | 0.0171249 | 5.02035e-05 | yes |
| 50,002/25,001 | 7630 | H_data | 0.000480621 | 0.0108997 | 0.000196096 | yes |
| 50,002/25,001 | 7631 | H_both | 0.00177208 | 0.00309044 | 0.000284382 | yes |
| 50,002/25,001 | 7631 | H_data | 0.00294947 | 0.0112094 | 0.000256986 | yes |
| 50,002/25,001 | 7632 | H_both | 0.000332268 | 0.01955 | 0.000396374 | yes |
| 50,002/25,001 | 7632 | H_data | 0.000205366 | 0.0310733 | 0.000246536 | yes |
| 50,002/25,001 | 7633 | H_both | 0.00146434 | 0.00370252 | 0.000242642 | yes |
| 50,002/25,001 | 7633 | H_data | 0.000356099 | 0.00328791 | 8.71723e-05 | yes |
| 50,002/25,001 | 7634 | H_both | 0.00778661 | 0.0267219 | 0.000102296 | yes |
| 50,002/25,001 | 7634 | H_data | 0.00435243 | 0.0256705 | 0.000394633 | yes |
| 50,002/25,001 | 7635 | H_both | 0.000246303 | 0.015103 | 0.000145062 | yes |
| 50,002/25,001 | 7635 | H_data | 0.00217074 | 0.0272243 | 0.00025466 | yes |
| 50,002/50,002 | 7626 | H_both | 0.000799416 | 0.0430826 | 0.000505092 | yes |
| 50,002/50,002 | 7626 | H_data | 0.00144121 | 0.0210918 | 0.000273491 | yes |
| 50,002/50,002 | 7627 | H_both | 0.0016793 | 0.0188966 | 0.00022349 | yes |
| 50,002/50,002 | 7627 | H_data | 0.000628805 | 0.0296868 | 0.000301626 | yes |
| 50,002/50,002 | 7628 | H_both | 0.00168376 | 0.0212618 | 0.000743159 | yes |
| 50,002/50,002 | 7628 | H_data | 0.000342587 | 0.0192686 | 0.000566283 | yes |
| 50,002/50,002 | 7629 | H_both | 0.00133526 | 0.0458756 | 0.000350238 | yes |
| 50,002/50,002 | 7629 | H_data | 0.00113233 | 0.0104721 | 0.000369658 | yes |
| 50,002/50,002 | 7630 | H_both | 0.00205149 | 0.0228879 | 0.000263828 | yes |
| 50,002/50,002 | 7630 | H_data | 0.000309607 | 0.0183498 | 0.000327368 | yes |
| 50,002/50,002 | 7631 | H_both | 0.00150191 | 0.00730008 | 0.000350808 | yes |
| 50,002/50,002 | 7631 | H_data | 0.00114928 | 0.0266872 | 0.000537039 | yes |
| 50,002/50,002 | 7632 | H_both | 0.0010127 | 0.0208899 | 0.000370293 | yes |
| 50,002/50,002 | 7632 | H_data | 0.00086415 | 0.0294716 | 0.000961264 | yes |
| 50,002/50,002 | 7633 | H_both | 0.00231247 | 0.00826764 | 0.000386526 | yes |
| 50,002/50,002 | 7633 | H_data | 0.00386874 | 0.0108941 | 0.000154469 | yes |
| 50,002/50,002 | 7634 | H_both | 0.00734636 | 0.0253766 | 0.000165583 | yes |
| 50,002/50,002 | 7634 | H_data | 0.00579666 | 0.0362834 | 0.000712529 | yes |
| 50,002/50,002 | 7635 | H_both | 0.00445912 | 0.046827 | 0.000480806 | yes |
| 50,002/50,002 | 7635 | H_data | 0.0015317 | 0.0232575 | 0.000517629 | yes |




==> anc/tables/S_new_budget_guardrails.md <==
**Coefficient-only guardrails at every budget pair. Each entry is an H_both / H_data aggregate ratio.**

| Sparse/refit | Combined mean | Combined med. | Advection mean | Advection med. | Breach |
| --- | --- | --- | --- | --- | --- |
| 25,001/25,001 | 1.01299 | 0.774252 | 1.01669 | 0.760631 | no |
| 25,001/50,002 | 1.12649 | 1.11063 | 1.11462 | 1.10802 | yes |
| 50,002/25,001 | 1.1621 | 1.01965 | 1.15758 | 1.01993 | yes |
| 50,002/50,002 | 1.15818 | 0.996832 | 1.15614 | 0.9955 | yes |

A ratio above 1.10 breaches the corresponding guardrail. These guards do not cover field reconstruction, which is reported separately.


==> anc/tables/S_new_budget_secondary.md <==
**All secondary budget comparisons, retaining paired counts and both aggregates.**

| Sparse/refit | Endpoint | Wins | Data mean | Both mean | Data med. | Both med. |
| --- | --- | --- | --- | --- | --- | --- |
| 25,001/25,001 | Combined | 6 | 0.0168771 | 0.0170964 | 0.0202838 | 0.0157048 |
| 25,001/25,001 | Advection | 5 | 0.0166888 | 0.0169674 | 0.0203683 | 0.0154928 |
| 25,001/25,001 | Full field | 3 | 6.8628e-05 | 0.000114754 | 5.43543e-05 | 6.88477e-05 |
| 25,001/25,001 | Observed field | 3 | 2.20982e-05 | 2.45461e-05 | 2.12297e-05 | 2.18662e-05 |
| 25,001/25,001 | Unobserved field | 5 | 0.000125422 | 0.000188442 | 0.000105433 | 9.94598e-05 |
| 25,001/50,002 | Combined | 3 | 0.0191491 | 0.0215712 | 0.0198983 | 0.0220998 |
| 25,001/50,002 | Advection | 4 | 0.0188246 | 0.0209823 | 0.0199764 | 0.0221343 |
| 25,001/50,002 | Full field | 3 | 0.000172641 | 0.000272648 | 0.000201521 | 0.000198807 |
| 25,001/50,002 | Observed field | 3 | 3.12807e-05 | 3.42046e-05 | 3.06483e-05 | 3.1829e-05 |
| 25,001/50,002 | Unobserved field | 3 | 0.000320923 | 0.00044421 | 0.000339726 | 0.000330436 |
| 50,002/25,001 | Combined | 4 | 0.0179956 | 0.0209128 | 0.0178965 | 0.0182482 |
| 50,002/25,001 | Advection | 4 | 0.0179808 | 0.0208142 | 0.0179791 | 0.0183375 |
| 50,002/25,001 | Full field | 5 | 0.000210255 | 0.000194593 | 0.000209707 | 0.000165577 |
| 50,002/25,001 | Observed field | 3 | 3.09847e-05 | 3.11657e-05 | 3.0824e-05 | 2.98121e-05 |
| 50,002/25,001 | Unobserved field | 6 | 0.000400971 | 0.000331995 | 0.000355115 | 0.000255179 |
| 50,002/50,002 | Combined | 5 | 0.0225674 | 0.026137 | 0.0221141 | 0.0220441 |
| 50,002/50,002 | Advection | 5 | 0.0225463 | 0.0260666 | 0.0221746 | 0.0220748 |
| 50,002/50,002 | Full field | 7 | 0.000472136 | 0.000383982 | 0.000443644 | 0.00036055 |
| 50,002/50,002 | Observed field | 4 | 3.90725e-05 | 3.93639e-05 | 3.86647e-05 | 3.66e-05 |
| 50,002/50,002 | Unobserved field | 6 | 0.000875784 | 0.000615321 | 0.000746036 | 0.00060827 |




==> anc/tables/S_new_budget_transitions.md <==
**Within-method effects of increasing training budgets.**

| Method | Change | Endpoint | Wins | Old mean | New mean | Old med. | New med. |
| --- | --- | --- | --- | --- | --- | --- | --- |
| H_data | LL to LH | Diffusion | 2 | 0.00116425 | 0.00195676 | 0.00106527 | 0.00170346 |
| H_data | LL to LH | Field | 0 | 6.8628e-05 | 0.000172641 | 5.43543e-05 | 0.000201521 |
| H_data | LL to HL | Diffusion | 5 | 0.00116425 | 0.00145501 | 0.00106527 | 0.0010669 |
| H_data | LL to HL | Field | 0 | 6.8628e-05 | 0.000210255 | 5.43543e-05 | 0.000209707 |
| H_data | LL to HH | Diffusion | 5 | 0.00116425 | 0.00170651 | 0.00106527 | 0.0011408 |
| H_data | LL to HH | Field | 0 | 6.8628e-05 | 0.000472136 | 5.43543e-05 | 0.000443644 |
| H_data | HL to HH | Diffusion | 6 | 0.00145501 | 0.00170651 | 0.0010669 | 0.0011408 |
| H_data | HL to HH | Field | 0 | 0.000210255 | 0.000472136 | 0.000209707 | 0.000443644 |
| H_data | LH to HH | Diffusion | 4 | 0.00195676 | 0.00170651 | 0.00170346 | 0.0011408 |
| H_data | LH to HH | Field | 0 | 0.000172641 | 0.000472136 | 0.000201521 | 0.000443644 |
| H_both | LL to LH | Diffusion | 4 | 0.00155504 | 0.00229291 | 0.00120506 | 0.00178481 |
| H_both | LL to LH | Field | 0 | 0.000114754 | 0.000272648 | 6.88477e-05 | 0.000198807 |
| H_both | LL to HL | Diffusion | 7 | 0.00155504 | 0.0015754 | 0.00120506 | 0.000938674 |
| H_both | LL to HL | Field | 0 | 0.000114754 | 0.000194593 | 6.88477e-05 | 0.000165577 |
| H_both | LL to HH | Diffusion | 4 | 0.00155504 | 0.00241818 | 0.00120506 | 0.00168153 |
| H_both | LL to HH | Field | 0 | 0.000114754 | 0.000383982 | 6.88477e-05 | 0.00036055 |
| H_both | HL to HH | Diffusion | 3 | 0.0015754 | 0.00241818 | 0.000938674 | 0.00168153 |
| H_both | HL to HH | Field | 1 | 0.000194593 | 0.000383982 | 0.000165577 | 0.00036055 |
| H_both | LH to HH | Diffusion | 5 | 0.00229291 | 0.00241818 | 0.00178481 | 0.00168153 |
| H_both | LH to HH | Field | 2 | 0.000272648 | 0.000383982 | 0.000198807 | 0.00036055 |

L = 25,001 and H = 50,002 updates in sparse/refit order. Wins count improvements out of ten paired masks. All four factorial edges and the joint LL-to-HH increase are reported. These are finite endpoint comparisons, not convergence rates. All other metric contrasts are in the accompanying numerical files.


==> anc/tables/S_new_conditional_gaps.md <==
**Own-weight conditional fitting compared with trained coefficients on each fixed field.**

| Sparse/refit | Method | Diff. wins | Adv. wins | Med. gap | Med. phys. | Residual % |
| --- | --- | --- | --- | --- | --- | --- |
| 25,001/25,001 | H_both | 5 | 0 | 0.000123956 | 0.00135735 | 0.0666504 |
| 25,001/25,001 | H_data | 3 | 8 | 7.04708e-05 | 0.00117277 | 0.0281047 |
| 25,001/50,002 | H_both | 6 | 5 | 0.000105764 | 0.00188099 | 0.160164 |
| 25,001/50,002 | H_data | 4 | 5 | 0.00016446 | 0.00180051 | 0.110067 |
| 50,002/25,001 | H_both | 5 | 4 | 0.000161128 | 0.000705452 | 0.109719 |
| 50,002/25,001 | H_data | 7 | 4 | 8.62037e-05 | 0.00107841 | 0.0458755 |
| 50,002/50,002 | H_both | 5 | 6 | 8.14959e-05 | 0.00183939 | 0.193393 |
| 50,002/50,002 | H_data | 6 | 5 | 0.000124752 | 0.00115102 | 0.102453 |
| 25,001/25,001 | M1 | 8 | 3 | 6.9432e-05 | 0.00127506 | 0.075109 |

Counts are out of ten. Med. gap is the median absolute diffusion coefficient gap to the conditional optimum. Med. phys. is its median absolute physical diffusion error. Residual % is the median percentage reduction in that method-specific PDE residual, not total training loss. Absolute components are not additive error shares.


==> anc/tables/S_same_point_summary.md <==
| Block / placement | Reversals | Learned: S; O | Exact: S; O | External: S; O |
|---|---|---|---|---|
| B1 / data | 9/10 | 6.98e-05; 0.00105 | 0.000885; 5.97e-05 | 0.00415; 7.71e-05 |
| B1 / both | 10/10 | 5.75e-05; 0.00114 | 0.00104; 4.85e-05 | 0.00341; 5.91e-05 |
| B2 / data | 10/10 | 4.96e-05; 0.000565 | 0.000535; 7.98e-05 | 0.00256; 0.000136 |
| B2 / both | 10/10 | 3.82e-05; 0.000646 | 0.000647; 0.000144 | 0.00369; 0.000156 |
| B3 / data | 10/10 | 2.71e-05; 0.000394 | 0.000527; 0.000148 | 0.00423; 0.000176 |
| B3 / both | 10/10 | 2e-05; 0.000431 | 0.000551; 0.00011 | 0.00373; 0.000114 |


==> anc/tables/S_score_gap.csv <==
Block,Placement,Rejected,Min. excess,Max. excess,Min. candidates
1,H_data,10/10,3.0219481994098163,56.441388121514386,1
1,H_both,10/10,3.334538980164633,26.61634460576235,4
2,H_data,10/10,1.1759260651025925,23.78944487997753,4
2,H_both,10/10,1.0399538098130638,28.76865319691681,4
3,H_data,10/10,5.292527834776855,64.24880692954885,5
3,H_both,10/10,6.40997653768403,47.64137908490192,7


==> anc/tables/S_score_gap.md <==
**Conditional score rejection of all-fold correct-support candidates.**

| Block | Placement | Rejected | Min. excess | Max. excess | Min. candidates |
| --- | --- | --- | --- | --- | --- |
| 1 | H_data | 10/10 | 3.02195 | 56.4414 | 1 |
| 1 | H_both | 10/10 | 3.33454 | 26.6163 | 4 |
| 2 | H_data | 10/10 | 1.17593 | 23.7894 | 4 |
| 2 | H_both | 10/10 | 1.03995 | 28.7687 | 4 |
| 3 | H_data | 10/10 | 5.29253 | 64.2488 | 5 |
| 3 | H_both | 10/10 | 6.40998 | 47.6414 | 7 |

Excess is (best all-fold correct-support loss minus the executed one-SE ceiling) divided by that ceiling. All values are positive. Min. candidates is the smallest number of all-fold correct-support thresholds over the ten states. These truth-labeled diagnostics include block 3 for comparison; all 60 raw values and source paths are in selector_score_gaps.csv. No unselected full-data support is asserted.


==> anc/tables/S_selector_cases_1.csv <==
Mask,Placement,Terms,Extra,Diff. error,Adv. error
17010,H_data,9,7,0.0047510532309161385,0.020256726403854786
17010,H_both,6,4,0.006329946671736156,0.01871294044457883
17011,H_data,11,9,0.0009748761553009383,0.00974424213077174
17011,H_both,8,6,0.003136222613567441,0.013253247317998929
17012,H_data,9,7,0.019034343023165604,0.026777826464803867
17012,H_both,7,5,0.00868153974039984,0.02635000925274078
17013,H_data,7,5,0.0025871530805120085,0.006014478731024453
17013,H_both,10,8,0.001372612503218379,0.00786874546429761
17014,H_data,10,8,0.04875466949038488,0.05390510652652791
17014,H_both,9,7,0.01600373163449259,0.03203608066563923
17015,H_data,9,7,0.00017607018592920298,0.01566971942222739
17015,H_both,7,5,0.003651038255027675,0.012178406181843293
17016,H_data,7,5,0.002611033057474857,0.010818168546052664
17016,H_both,9,7,0.0024750079434280176,0.01080602603346792
17017,H_data,10,8,0.017783360884179533,0.028960315703778328
17017,H_both,12,10,0.009371374820342795,0.026280769908360924
17018,H_data,10,8,0.03212145756193514,0.018990767960764487
17018,H_both,9,7,0.0008709529752653489,0.01413522210822038
17019,H_data,9,7,0.0011722010564457208,0.014712251710072177
17019,H_both,10,8,0.0007828630616301402,0.013322130341565153


==> anc/tables/S_selector_cases_1.md <==
**Block 1: all primary learned-library selector outcomes.**

| Mask | Placement | Terms | Extra | Diff. error | Adv. error |
| --- | --- | --- | --- | --- | --- |
| 17010 | H_data | 9 | 7 | 0.00475105 | 0.0202567 |
| 17010 | H_both | 6 | 4 | 0.00632995 | 0.0187129 |
| 17011 | H_data | 11 | 9 | 0.000974876 | 0.00974424 |
| 17011 | H_both | 8 | 6 | 0.00313622 | 0.0132532 |
| 17012 | H_data | 9 | 7 | 0.0190343 | 0.0267778 |
| 17012 | H_both | 7 | 5 | 0.00868154 | 0.02635 |
| 17013 | H_data | 7 | 5 | 0.00258715 | 0.00601448 |
| 17013 | H_both | 10 | 8 | 0.00137261 | 0.00786875 |
| 17014 | H_data | 10 | 8 | 0.0487547 | 0.0539051 |
| 17014 | H_both | 9 | 7 | 0.0160037 | 0.0320361 |
| 17015 | H_data | 9 | 7 | 0.00017607 | 0.0156697 |
| 17015 | H_both | 7 | 5 | 0.00365104 | 0.0121784 |
| 17016 | H_data | 7 | 5 | 0.00261103 | 0.0108182 |
| 17016 | H_both | 9 | 7 | 0.00247501 | 0.010806 |
| 17017 | H_data | 10 | 8 | 0.0177834 | 0.0289603 |
| 17017 | H_both | 12 | 10 | 0.00937137 | 0.0262808 |
| 17018 | H_data | 10 | 8 | 0.0321215 | 0.0189908 |
| 17018 | H_both | 9 | 7 | 0.000870953 | 0.0141352 |
| 17019 | H_data | 9 | 7 | 0.0011722 | 0.0147123 |
| 17019 | H_both | 10 | 8 | 0.000782863 | 0.0133221 |

Every row retains both true terms and has incorrect full support. Coefficients are fixed-library fits after selection, not neural refits. Extra denotes false-positive terms. All full coefficient vectors and support indices are in the frozen analysis records.


==> anc/tables/S_selector_cases_2.csv <==
Mask,Placement,Terms,Extra,Diff. error,Adv. error
17110,H_data,6,4,0.010558725006411432,0.0014424866985949247
17110,H_both,6,4,0.008867791732910621,0.0018720255538721142
17111,H_data,9,7,0.0010795889064110914,0.01402630941105254
17111,H_both,12,10,0.00151203339895295,0.015140064843243484
17112,H_data,9,7,0.008531471400270496,0.0023631487189349487
17112,H_both,6,4,0.00757261341462287,0.0014503928574882696
17113,H_data,11,9,0.005976038399356065,0.0019501012467465495
17113,H_both,12,10,0.009079048356846045,0.0004178831802919003
17114,H_data,7,5,0.001699942567721921,0.006064871843892705
17114,H_both,8,6,0.0039108360013011545,0.009579748156655077
17115,H_data,10,8,0.0013833370627541058,0.01820799468334089
17115,H_both,12,10,0.0002725424984748176,0.018945361355329426
17116,H_data,8,6,0.005320483980150198,0.0052357846528704455
17116,H_both,8,6,0.004521567473103588,0.0054277630270939126
17117,H_data,10,8,0.0005648451449112996,0.004814747331453706
17117,H_both,10,8,8.656297104919775e-06,0.008121162482847999
17118,H_data,8,6,0.0035869534715690793,0.00279073778601846
17118,H_both,11,9,0.004074634246561154,0.0007923270591215781
17119,H_data,8,6,0.0027446105859101483,0.0033662315482499983
17119,H_both,9,7,0.004424301697818128,0.004885233487155971


==> anc/tables/S_selector_cases_2.md <==
**Block 2: all primary learned-library selector outcomes.**

| Mask | Placement | Terms | Extra | Diff. error | Adv. error |
| --- | --- | --- | --- | --- | --- |
| 17110 | H_data | 6 | 4 | 0.0105587 | 0.00144249 |
| 17110 | H_both | 6 | 4 | 0.00886779 | 0.00187203 |
| 17111 | H_data | 9 | 7 | 0.00107959 | 0.0140263 |
| 17111 | H_both | 12 | 10 | 0.00151203 | 0.0151401 |
| 17112 | H_data | 9 | 7 | 0.00853147 | 0.00236315 |
| 17112 | H_both | 6 | 4 | 0.00757261 | 0.00145039 |
| 17113 | H_data | 11 | 9 | 0.00597604 | 0.0019501 |
| 17113 | H_both | 12 | 10 | 0.00907905 | 0.000417883 |
| 17114 | H_data | 7 | 5 | 0.00169994 | 0.00606487 |
| 17114 | H_both | 8 | 6 | 0.00391084 | 0.00957975 |
| 17115 | H_data | 10 | 8 | 0.00138334 | 0.018208 |
| 17115 | H_both | 12 | 10 | 0.000272542 | 0.0189454 |
| 17116 | H_data | 8 | 6 | 0.00532048 | 0.00523578 |
| 17116 | H_both | 8 | 6 | 0.00452157 | 0.00542776 |
| 17117 | H_data | 10 | 8 | 0.000564845 | 0.00481475 |
| 17117 | H_both | 10 | 8 | 8.6563e-06 | 0.00812116 |
| 17118 | H_data | 8 | 6 | 0.00358695 | 0.00279074 |
| 17118 | H_both | 11 | 9 | 0.00407463 | 0.000792327 |
| 17119 | H_data | 8 | 6 | 0.00274461 | 0.00336623 |
| 17119 | H_both | 9 | 7 | 0.0044243 | 0.00488523 |

Every row retains both true terms and has incorrect full support. Coefficients are fixed-library fits after selection, not neural refits. Extra denotes false-positive terms. All full coefficient vectors and support indices are in the frozen analysis records.


==> anc/tables/S_selector_cases_3.csv <==
Mask,Placement,Terms,Extra,Diff. error,Adv. error
17210,H_data,8,6,0.004837903116662864,0.007375110379977734
17210,H_both,11,9,0.00418028727992302,0.006841685829480637
17211,H_data,11,9,0.005440319719334119,0.02096642213209199
17211,H_both,12,10,0.006399097706105458,0.021014978050662325
17212,H_data,10,8,0.004878240281908364,0.0037620078065309093
17212,H_both,11,9,0.004848087549655669,0.004410207423558354
17213,H_data,11,9,0.004825527170815039,0.0028716655809484237
17213,H_both,9,7,0.004757261205200647,0.004328294451312775
17214,H_data,11,9,0.011691187809253767,0.010261533086987074
17214,H_both,12,10,0.01238627080425539,0.01493740427225887
17215,H_data,10,8,0.010753712487953204,0.029296927396275763
17215,H_both,10,8,0.005348279572532769,0.0110591671279755
17216,H_data,8,6,0.0023749493849899855,0.005466237520083794
17216,H_both,8,6,0.0029679038883304726,0.0069830286293709465
17217,H_data,11,9,0.0030316961748262927,0.0022295966158606406
17217,H_both,11,9,0.0021769688579641316,0.0016745411476626337
17218,H_data,11,9,0.009306565769163708,0.01587334017202191
17218,H_both,11,9,0.005434989087746436,0.016267824129701403
17219,H_data,8,6,0.003500392366950114,0.007656283665157471
17219,H_both,11,9,0.007373949843021282,0.021497153211813003


==> anc/tables/S_selector_cases_3.md <==
**Block 3: all primary learned-library selector outcomes.**

| Mask | Placement | Terms | Extra | Diff. error | Adv. error |
| --- | --- | --- | --- | --- | --- |
| 17210 | H_data | 8 | 6 | 0.0048379 | 0.00737511 |
| 17210 | H_both | 11 | 9 | 0.00418029 | 0.00684169 |
| 17211 | H_data | 11 | 9 | 0.00544032 | 0.0209664 |
| 17211 | H_both | 12 | 10 | 0.0063991 | 0.021015 |
| 17212 | H_data | 10 | 8 | 0.00487824 | 0.00376201 |
| 17212 | H_both | 11 | 9 | 0.00484809 | 0.00441021 |
| 17213 | H_data | 11 | 9 | 0.00482553 | 0.00287167 |
| 17213 | H_both | 9 | 7 | 0.00475726 | 0.00432829 |
| 17214 | H_data | 11 | 9 | 0.0116912 | 0.0102615 |
| 17214 | H_both | 12 | 10 | 0.0123863 | 0.0149374 |
| 17215 | H_data | 10 | 8 | 0.0107537 | 0.0292969 |
| 17215 | H_both | 10 | 8 | 0.00534828 | 0.0110592 |
| 17216 | H_data | 8 | 6 | 0.00237495 | 0.00546624 |
| 17216 | H_both | 8 | 6 | 0.0029679 | 0.00698303 |
| 17217 | H_data | 11 | 9 | 0.0030317 | 0.0022296 |
| 17217 | H_both | 11 | 9 | 0.00217697 | 0.00167454 |
| 17218 | H_data | 11 | 9 | 0.00930657 | 0.0158733 |
| 17218 | H_both | 11 | 9 | 0.00543499 | 0.0162678 |
| 17219 | H_data | 8 | 6 | 0.00350039 | 0.00765628 |
| 17219 | H_both | 11 | 9 | 0.00737395 | 0.0214972 |

Every row retains both true terms and has incorrect full support. Coefficients are fixed-library fits after selection, not neural refits. Extra denotes false-positive terms. All full coefficient vectors and support indices are in the frozen analysis records.


==> anc/tables/S_selector_controls.csv <==
Block,Placement,Old exact,STRidge exact,STRidge mean extra
1,H_data,0/10,10/10,0.0
1,H_both,0/10,10/10,0.0
2,H_data,0/10,10/10,0.0
2,H_both,0/10,10/10,0.0
3,H_data,1/10,10/10,0.0
3,H_both,1/10,10/10,0.0


==> anc/tables/S_selector_controls.md <==
**Exact-library controls under both residual measures.**

| Block | Placement | Old exact | STRidge exact | STRidge mean extra |
| --- | --- | --- | --- | --- |
| 1 | H_data | 0/10 | 10/10 | 0 |
| 1 | H_both | 0/10 | 10/10 | 0 |
| 2 | H_data | 0/10 | 10/10 | 0 |
| 2 | H_both | 0/10 | 10/10 | 0 |
| 3 | H_data | 1/10 | 10/10 | 0 |
| 3 | H_both | 1/10 | 10/10 | 0 |

Ten designs per block, each evaluated under two measures. The two old-rule successes in block 3 are the same mask 17215 under both weights. No ideal control is used to tune learned-library selection.


==> anc/tables/S_selector_sensitivity.csv <==
Blocks,Ridge,Rule,Diff. kept,Exact,Mean extra,Endpoints
1--2,1e-6,one-SE,40/40,0/40,6.95,0
1--2,1e-6,min-loss,40/40,0/40,8.55,14
1--2,0,one-SE,40/40,0/40,6.95,0
1--2,0,min-loss,40/40,0/40,8.55,14
3,1e-6,one-SE,20/20,0/20,8.25,0
3,1e-6,min-loss,20/20,0/20,8.7,5
3,0,one-SE,20/20,0/20,8.25,0
3,0,min-loss,20/20,0/20,8.7,5


==> anc/tables/S_selector_sensitivity.md <==
**Prespecified learned-library sensitivities.**

| Blocks | Ridge | Rule | Diff. kept | Exact | Mean extra | Endpoints |
| --- | --- | --- | --- | --- | --- | --- |
| 1--2 | 1e-6 | one-SE | 40/40 | 0/40 | 6.95 | 0 |
| 1--2 | 1e-6 | min-loss | 40/40 | 0/40 | 8.55 | 14 |
| 1--2 | 0 | one-SE | 40/40 | 0/40 | 6.95 | 0 |
| 1--2 | 0 | min-loss | 40/40 | 0/40 | 8.55 | 14 |
| 3 | 1e-6 | one-SE | 20/20 | 0/20 | 8.25 | 0 |
| 3 | 1e-6 | min-loss | 20/20 | 0/20 | 8.7 | 5 |
| 3 | 0 | one-SE | 20/20 | 0/20 | 8.25 | 0 |
| 3 | 0 | min-loss | 20/20 | 0/20 | 8.7 | 5 |

The 1e-6 one-SE rule is primary throughout. Block pooling here is descriptive only. Endpoints counts selected thresholds at either end of the fixed grid; it is not a rank-failure count.


==> anc/tables/T1_design.csv <==
Block,Methods,Loss row set,Repetition unit,Sparse: data / PDE,Refit: data / PDE
RB,M0,"All 2,000 candidates",One reference in each of four noise/init cells,U / U,U / U
RB,M1; H_data,Observed candidates,Five mask geometries reused in four cells: 20 pairs,U / U; H / U,U / U; H / U
WL,M1; H_data; H_both,Observed candidates,Ten fresh masks at canonical noise/init: 30 fits,U / U; H / U; H / H,U / U; H / U; H / H
B,M1; HT; H_data,Observed candidates; M0 uses all candidates,Five masks each for MCAR and weaker spatial selection,U / U; T / U; H / U,U / U; T / U; H / U
C / D,M1; H_data; HT (C only),Observed candidates; shared M0 reference,Ten fresh masks in each strong-selection block,U / U; H / U; T / U,U / U; H / U; T / U
E,M1; H_data,Same observed rows as C / D,40 reacquired runs on the same 20 masks; two snapshots per run,U / U; H / U,U / U; H / U
F,M; H; S; K unmeasured,Observed rows for the common equation estimator,Two new ten-mask blocks; clean-truth selection on C / D,Common offline estimator; see S6,Threshold and OLS; see S6


==> anc/tables/T1_design.md <==
**Comparison design and weighting in both training phases. Present training experiments: RB, WL, the budget extension and AD. Historical blocks B-F are retained in Supplement S16, S17, S15, S18, S19.**

| Block | Methods | Loss row set | Repetition unit | Sparse: data / PDE | Refit: data / PDE |
| --- | --- | --- | --- | --- | --- |
| RB | M0 | All 2,000 candidates | One reference in each of four noise/init cells | U / U | U / U |
| RB | M1; H_data | Observed candidates | Five mask geometries reused in four cells: 20 pairs | U / U; H / U | U / U; H / U |
| WL | M1; H_data; H_both | Observed candidates | Ten fresh masks at canonical noise/init: 30 fits | U / U; H / U; H / H | U / U; H / U; H / H |
| Budget | H_data; H_both | Same observed candidates as WL | Ten reused masks at four budget pairs: 80 endpoints, including 20 replays | H / U; H / H | H / U; H / H |
| AD | H_data; H_both | New observed candidates | Ten new masks on an analytic PDE: 20 fits | H / U; H / H | H / U; H / H |

Each phase column lists data / PDE reductions in method order. U is the unweighted mean on the listed rows; H is the mean-one Hajek observed-row mean; T is the HT data sum divided by N=2,000. All M0 losses are U / U in both phases. Sparse phases also include the same unweighted L1 rule; neural refits use zero L1. Detailed historical rules and all unfavorable outcomes remain in S16, S17, S15, S18, S19.


==> anc/tables/T2_RB_cells.csv <==
Cell,M0,M1,H_data,Comb.,Diff.,Adv.,Grid,Unobs.,Coefficient-field,Termwise,Pattern
n42-i0,True,5,5,1,3,1,1,1,False,False,False
n42-i1,True,5,5,4,4,4,1,1,True,False,True
n43-i0,True,5,5,4,2,4,0,0,True,True,True
n43-i1,True,5,5,3,3,3,1,1,True,False,True


==> anc/tables/T2_RB_cells.md <==
**R1-RB: exact support for M0, exact-support counts for M1/H_data and H_data improvement counts out of five matched masks. Coefficient-field discordance meets its branch in 3/4 cells; termwise (advection-diffusion) discordance in 1/4. Pattern is their union with the support condition. The canonical cell meets neither branch. The same five observation geometries are reused across all four cells.**

| Cell | M0 | M1 | H_data | Comb. | Diff. | Adv. | Grid | Unobs. | Coefficient-field | Termwise | Pattern |
| --- | --- | --- | --- | --- | --- | --- | --- | --- | --- | --- | --- |
| n42-i0 | yes | 5 | 5 | 1 | 3 | 1 | 1 | 1 | no | no | no |
| n42-i1 | yes | 5 | 5 | 4 | 4 | 4 | 1 | 1 | yes | no | yes |
| n43-i0 | yes | 5 | 5 | 4 | 2 | 4 | 0 | 0 | yes | yes | yes |
| n43-i1 | yes | 5 | 5 | 3 | 3 | 3 | 1 | 1 | yes | no | yes |




==> anc/tables/T3_WL_summary.csv <==
Method,Exact,Diff. mean,Diff. med.,Comb. mean,Comb. med.,Adv. mean,Adv. med.
M1,10,0.0022106781601905824,0.0013464182615280096,0.019798059536851504,0.018336062764781898,0.019494068622589112,0.01841142773628235
H_data,10,0.0011642545461654664,0.001065269112586975,0.016877063872449454,0.020283814511398983,0.016688811779022216,0.020368307828903198
H_both,10,0.0015550382435321809,0.00120505690574646,0.01709637193881181,0.015704787195621843,0.016967380046844484,0.015492767095565796


==> anc/tables/T3_WL_summary.md <==
**R1-WL on ten fresh matched masks: diffusion absolute error is primary. Combined two-target relative L2 and advection summaries enter coefficient-only guardrails; support is a separate gate. Field costs are reported in the adjacent text and Supplement S8.**

| Method | Exact | Diff. mean | Diff. med. | Comb. mean | Comb. med. | Adv. mean | Adv. med. |
| --- | --- | --- | --- | --- | --- | --- | --- |
| M1 | 10 | 0.00221068 | 0.00134642 | 0.0197981 | 0.0183361 | 0.0194941 | 0.0184114 |
| H_data | 10 | 0.00116425 | 0.00106527 | 0.0168771 | 0.0202838 | 0.0166888 | 0.0203683 |
| H_both | 10 | 0.00155504 | 0.00120506 | 0.0170964 | 0.0157048 | 0.0169674 | 0.0154928 |



==> anc/tables/T4_WL_gates.csv <==
Gate,Requirement,Observed H_both vs H_data,Pass
W1,At least 7/10 lower diffusion errors,4/10; ties 0,False
W2,Lower diffusion mean,0.00155504 vs 0.00116425,False
W3,Lower diffusion median,0.00120506 vs 0.00106527,False
W4,No new exact-support loss; exact count not lower,10 vs 10 exact; 0 newly lost,True


==> anc/tables/T4_WL_gates.md <==
**Frozen primary H_both/H_data loss-placement gate. All four conditions are required; W1 uses the historical relative tie tolerance. These descriptive rules and the separate coefficient-only guardrails do not establish field-error safety.**

| Gate | Requirement | Observed H_both vs H_data | Pass |
| --- | --- | --- | --- |
| W1 | At least 7/10 lower diffusion errors | 4/10; ties 0 | no |
| W2 | Lower diffusion mean | 0.00155504 vs 0.00116425 | no |
| W3 | Lower diffusion median | 0.00120506 vs 0.00106527 | no |
| W4 | No new exact-support loss; exact count not lower | 10 vs 10 exact; 0 newly lost | yes |



==> anc/tables/T5_budget.md <==
**Diffusion-error comparison at every sparse/refit budget pair. Each row reuses the same ten matched masks.**

| Sparse | Refit | Wins | Data mean | Both mean | Data med. | Both med. | W1/2/3/4 |
| --- | --- | --- | --- | --- | --- | --- | --- |
| 25,001 | 25,001 | 4/10 | 0.00116425 | 0.00155504 | 0.00106527 | 0.00120506 | N/N/N/Y |
| 25,001 | 50,002 | 3/10 | 0.00195676 | 0.00229291 | 0.00170346 | 0.00178481 | N/N/N/Y |
| 50,002 | 25,001 | 5/10 | 0.00145501 | 0.0015754 | 0.0010669 | 0.000938674 | N/N/Y/Y |
| 50,002 | 50,002 | 2/10 | 0.00170651 | 0.00241818 | 0.0011408 | 0.00168153 | N/N/N/Y |

Wins count lower H_both diffusion error beyond the frozen relative tolerance. Y/N denotes pass/fail. Baseline endpoints are exact WL replays; the other rows are sensitivity comparisons, not independent replications.


==> anc/tables/T6_conditional.md <==
**Conditional diffusion errors on fixed learned fields with the true support.**

| Sparse/refit | Weights | Wins | Data mean | Both mean | Data med. | Both med. |
| --- | --- | --- | --- | --- | --- | --- |
| 25,001/25,001 | own | 4/10 | 0.00118072 | 0.00157739 | 0.00117277 | 0.00135735 |
| 25,001/25,001 | identity | 4/10 | 0.00118072 | 0.00154703 | 0.00117277 | 0.00127242 |
| 25,001/25,001 | ipw | 4/10 | 0.00130812 | 0.00157739 | 0.00129089 | 0.00135735 |
| 25,001/50,002 | own | 4/10 | 0.00191308 | 0.00224083 | 0.00180051 | 0.00188099 |
| 25,001/50,002 | identity | 3/10 | 0.00191308 | 0.00221518 | 0.00180051 | 0.001763 |
| 25,001/50,002 | ipw | 5/10 | 0.00201682 | 0.00224083 | 0.00202998 | 0.00188099 |
| 50,002/25,001 | own | 6/10 | 0.00147618 | 0.00157405 | 0.00107841 | 0.000705452 |
| 50,002/25,001 | identity | 6/10 | 0.00147618 | 0.00156216 | 0.00107841 | 0.00075093 |
| 50,002/25,001 | ipw | 6/10 | 0.00155329 | 0.00157405 | 0.00123773 | 0.000705452 |
| 50,002/50,002 | own | 3/10 | 0.00168962 | 0.00242196 | 0.00115102 | 0.00183939 |
| 50,002/50,002 | identity | 3/10 | 0.00168962 | 0.00238569 | 0.00115102 | 0.00177178 |
| 50,002/50,002 | ipw | 4/10 | 0.00177359 | 0.00242196 | 0.00116929 | 0.00183939 |

Own uses identity for H_data and inverse-propensity weights for H_both. Identity and ipw apply a common residual weighting to both fields. These solves do not retrain the field or validate its derivatives against analytic truth.


==> anc/tables/T7_analytic.md <==
**Controlled advection-diffusion: all ten paired masks.**

| Endpoint | Wins | Data mean | Both mean | Data med. | Both med. |
|---|---|---|---|---|---|
| Diffusion abs. | 0/10 | 0.1 | 0.1 | 0.1 | 0.1 |
| Advection abs. | 6/10 | 0.00874122 | 0.00874258 | 0.00635679 | 0.00512564 |
| Full coefficient | 6/10 | 0.142186 | 0.14244 | 0.141713 | 0.141615 |
| Grid field MSE | 8/10 | 0.00136859 | 0.00111011 | 0.00140642 | 0.00110442 |
| Held-out MSE | 6/10 | 0.00128874 | 0.00100573 | 0.00135219 | 0.000966714 |
| $u_t$ rel. $L^2$ | 7/10 | 0.710358 | 0.590171 | 0.632877 | 0.560766 |
| $u_x$ rel. $L^2$ | 6/10 | 0.569707 | 0.449637 | 0.480261 | 0.367273 |
| $u_{xx}$ rel. $L^2$ | 6/10 | 30.8901 | 18.1893 | 7.46254 | 6.97993 |
| $u_{xxx}$ rel. $L^2$ | 6/10 | 3867.31 | 1160.75 | 163.875 | 151.238 |

Wins count lower H\_both errors with the frozen relative tolerance. Derivative norms use analytic truth on the entire grid. Full coefficient error includes false-positive terms; exact support is reported separately.


==> anc/tables/T8_analytic_conditional.md <==
**Conditional diffusion error on the analytic case.**

| Weights | Wins | Data mean | Both mean | Data med. | Both med. |
|---|---|---|---|---|---|
| own | 6/10 | 0.0989397 | 0.0976277 | 0.099548 | 0.0991848 |
| identity | 6/10 | 0.0989397 | 0.0970579 | 0.099548 | 0.0986281 |
| ipw | 6/10 | 0.0991365 | 0.0976277 | 0.0997488 | 0.0991848 |

All fields and both residual measures are retained. True support is an oracle diagnostic. Own uses identity for H\_data and inverse-propensity weights for H\_both.


==> anc/tables/T_concise_evidence.md <==
**Table 4. Primary evidence and interpretation.** Low/high denote 25,001/50,002 updates. Budget pairs are ordered sparse/refit: low/low, low/high, high/low, high/high. Counts use the stated denominators; reused masks are not additional independent samples. No experiment is added by this summary.

| Comparison | Evaluated units | Primary result | Interpretation |
|---|---|---|---|
| Burgers loss placement | 10 masks; 30 fits | H_both/H_data diffusion improves on 4/10; mean and median worsen | Support passes; accuracy gate fails |
| Burgers budgets | Same 10 masks; 80 endpoints | Diffusion improvements: 4/10, 3/10, 5/10, 2/10 | No budget pair passes the full gate |
| Analytic neural fits | 10 fresh masks; 20 fits | 0/20 exact supports; diffusion absent in all | Diffusion comparison is degenerate |
| Analytic exact-data control | Same 10 designs; 2 residual measures | Maximum coefficient error 1.267e-15; diffusion removed in all 20 solves | Accurate regression does not ensure retention |

Detailed outcomes and rules: S8, S9, S3 and S1, respectively. The exact-data control is post hoc and uses analytic truth.


==> anc/tables/T_design_hierarchy.csv <==
Evidence,Trajectory,Shared conditions,Repeated units and use
Burgers WL,Archived field,One noise/init cell,10 paired masks; three methods; reused for four budget cells.
Burgers RB,Same archived field,2 noise x 2 init cells,5 reused mask geometries; 20 H_data/M1 pairs and four M0 references.
Analytic B1,Original spectrum,One noise/init cell,"10 paired masks, 20 sparse states; 40 matched support refits."
Analytic B2,Same original spectrum,New noise/init cell,"10 new masks, 20 sparse states; 40 matched support refits."
Analytic B3,New spectrum,New noise/init cell,"10 new masks, 20 sparse states; fixed selector only, no neural refits."
Selector CV,All 60 analytic states,Frozen fitted fields,5 time folds per state; not independent representation training.
External scoring,4 unused analytic fields,Same PDE; prescribed cases,60 frozen states x 4 trajectories; 240 comparisons per estimator pair; no new neural fits.


==> anc/tables/T_design_hierarchy.md <==
**Table 1. Hierarchy of the numerical evidence.**

| Evidence | Trajectory | Shared conditions | Repeated units and use |
| --- | --- | --- | --- |
| Burgers WL | Archived field | One noise/init cell | 10 paired masks; three methods; reused for four budget cells. |
| Burgers RB | Same archived field | 2 noise x 2 init cells | 5 reused mask geometries; 20 H_data/M1 pairs and four M0 references. |
| Analytic B1 | Original spectrum | One noise/init cell | 10 paired masks, 20 sparse states; 40 matched support refits. |
| Analytic B2 | Same original spectrum | New noise/init cell | 10 new masks, 20 sparse states; 40 matched support refits. |
| Analytic B3 | New spectrum | New noise/init cell | 10 new masks, 20 sparse states; fixed selector only, no neural refits. |
| Selector CV | All 60 analytic states | Frozen fitted fields | 5 time folds per state; not independent representation training. |
| External scoring | 4 unused analytic fields | Same PDE; prescribed cases | 60 frozen states x 4 trajectories; 240 comparisons per estimator pair; no new neural fits. |

B1--B2 share one training trajectory, B3 adds one, and Burgers adds one archived trajectory. Four additional same-PDE trajectories are used only for external scoring. Historical exploratory blocks remain in the supplement. Counts are not independent-problem sample sizes.


==> anc/tables/T_external_summary.csv <==
Block,Loss,Sel. mean,Oracle mean,Sel. median,Oracle median,Wins
1,H_data,0.009483779374915518,0.0016829273960997809,0.004147779860780286,7.706298629204641e-05,10/10
1,H_both,0.0053315908265573675,0.0001096866067273615,0.003411187120045052,5.912073671829899e-05,10/10
2,H_data,0.004119682292567114,0.00013400001496647755,0.0025603213864473966,0.00013590163156003665,10/10
2,H_both,0.004680599168504268,0.00021347074755479197,0.003694844073966484,0.00015558505776023103,10/10
3,H_data,0.005512220585690784,0.00023630535747734847,0.004232636149758649,0.00017632433616461394,10/10
3,H_both,0.004551313433425205,0.00015804864869224623,0.0037302859237510486,0.00011391396361374702,10/10


==> anc/tables/T_external_summary.md <==
**External squared relative residuals on four new analytic trajectories.**

| Block | Loss | Sel. mean | Oracle mean | Sel. median | Oracle median | Wins |
| --- | --- | --- | --- | --- | --- | --- |
| 1 | H_data | 0.00948378 | 0.00168293 | 0.00414778 | 7.7063e-05 | 10/10 |
| 1 | H_both | 0.00533159 | 0.000109687 | 0.00341119 | 5.91207e-05 | 10/10 |
| 2 | H_data | 0.00411968 | 0.000134 | 0.00256032 | 0.000135902 | 10/10 |
| 2 | H_both | 0.0046806 | 0.000213471 | 0.00369484 | 0.000155585 | 10/10 |
| 3 | H_data | 0.00551222 | 0.000236305 | 0.00423264 | 0.000176324 | 10/10 |
| 3 | H_both | 0.00455131 | 0.000158049 | 0.00373029 | 0.000113914 | 10/10 |

Each state uses the equal mean of four trajectory scores. Oracle supplies support only; coefficients use the same original learned rows. Wins count lower oracle scores. Every group meets its 7/10, mean and median criterion. All primary model-selection outcomes remain unchanged.


==> anc/tables/T_intervention_blocks.csv <==
Block,Placement,Mean ed,Median ed,ed improved,uxxx worsened
1,H_data,0.002284401208162312,0.001976566761732107,10/10,8/10
1,H_both,0.0014975138008594513,0.0014515034854412079,10/10,8/10
2,H_data,0.0016769134998321556,0.0012384042143821772,10/10,8/10
2,H_both,0.0017988340556621574,0.0018229208886623438,10/10,9/10


==> anc/tables/T_intervention_blocks.md <==
**Matched true-support intervention in two separate condition blocks.**

| Block | Placement | Mean ed | Median ed | ed improved | uxxx worsened |
| --- | --- | --- | --- | --- | --- |
| 1 | H_data | 0.0022844 | 0.00197657 | 10/10 | 8/10 |
| 1 | H_both | 0.00149751 | 0.0014515 | 10/10 | 8/10 |
| 2 | H_data | 0.00167691 | 0.0012384 | 10/10 | 8/10 |
| 2 | H_both | 0.00179883 | 0.00182292 | 10/10 | 9/10 |

Original-support ed is 0.1 in every cell. ed improvements compare oracle with original-support refits; uxxx deterioration compares oracle with sparse starts on observed rows. Each count has denominator ten. Masks share noise and initialization within a block; no pooling as independent random-condition replications.


==> anc/tables/T_selector_blocks.csv <==
Block,Placement,Diff. kept,Exact,Mean extra,Mean diff. error
1,H_data,10/10,0/10,7.1,0.0129966217726244
1,H_both,10/10,0/10,6.7,0.0052675290219108386
2,H_data,10/10,0/10,6.6,0.004144599652546583
2,H_both,10/10,0/10,7.4,0.004424402511769625
3,H_data,10/10,0/10,7.9,0.006064049428185746
3,H_both,10/10,0/10,8.6,0.005587309579473528


==> anc/tables/T_selector_blocks.md <==
**Frozen STRidge selection on learned libraries.**

| Block | Placement | Diff. kept | Exact | Mean extra | Mean diff. error |
| --- | --- | --- | --- | --- | --- |
| 1 | H_data | 10/10 | 0/10 | 7.1 | 0.0129966 |
| 1 | H_both | 10/10 | 0/10 | 6.7 | 0.00526753 |
| 2 | H_data | 10/10 | 0/10 | 6.6 | 0.0041446 |
| 2 | H_both | 10/10 | 0/10 | 7.4 | 0.0044244 |
| 3 | H_data | 10/10 | 0/10 | 7.9 | 0.00606405 |
| 3 | H_both | 10/10 | 0/10 | 8.6 | 0.00558731 |

Each cell has ten correlated mask conditions. Blocks 1 and 2 share the original analytic trajectory; block 3 uses the new spectrum. Exact means exactly the two true terms. All coefficients are conditional fixed-library estimates. Original median/SD baselines retain only advection in every learned case.


==> anc/tables/external_states.csv <==
id,block,seed,method,selected,oracle,median,external_ratio,training_ratio,oracle_advection,oracle_diffusion
b1_s17010_h_both_fp64,1,17010,h_both,0.003896456463716824,7.03292898728952e-05,0.11384034410782,55.40304005285446,0.18858879352019317,-0.7061155713393645,0.10048604415957875
b1_s17010_m2_hajek_fp64,1,17010,m2_hajek,0.003049372829994808,5.8626606876208626e-05,0.11404534897230617,52.0134627001973,0.17800006210881952,-0.7056848592166355,0.09987494999004577
b1_s17011_h_both_fp64,1,17011,h_both,0.00292591777637328,1.4507736646273708e-05,0.11381498766466253,201.67982420088924,0.04193114619703431,-0.6976023881977897,0.09939895690270166
b1_s17011_m2_hajek_fp64,1,17011,m2_hajek,0.0026402562349229436,9.549936570788418e-05,0.11382502482653648,27.6468457706727,0.064922966160621,-0.696614404411672,0.09743677028399352
b1_s17012_h_both_fp64,1,17012,h_both,0.0028649087894281606,0.00014616110575335292,0.11382943918388809,19.60103390475643,0.049851279082350354,-0.7085269614924675,0.09886493888648792
b1_s17012_m2_hajek_fp64,1,17012,m2_hajek,0.004001240501261324,0.0007791442926931994,0.11389497223261748,5.135429391943036,0.04725761133123434,-0.7077253318591715,0.09232011150509435
b1_s17013_h_both_fp64,1,17013,h_both,0.0011985018371198908,4.791218356370278e-05,0.1138138883598771,25.01455262472841,0.10621980711401054,-0.6991275159265269,0.0979778263008449
b1_s17013_m2_hajek_fp64,1,17013,m2_hajek,0.0011393049841527348,5.5267201202937284e-05,0.11390899602504294,20.614486700154888,0.19600476036555936,-0.6996424511153725,0.09780087508500819
b1_s17014_h_both_fp64,1,17014,h_both,0.016588639996902868,0.0003813186234865385,0.11380310337752023,43.50335644565886,0.03895076955874106,-0.7026145597702096,0.0943060528929942
b1_s17014_m2_hajek_fp64,1,17014,m2_hajek,0.03784659488542958,0.0040619817550423916,0.11431531396772035,9.317273480721138,0.02526291077082589,-0.7074715640903171,0.08134350726863557
b1_s17015_h_both_fp64,1,17015,h_both,0.002692870468136031,2.675767503011875e-05,0.11383297789906864,100.63917979065462,0.027325787134058553,-0.697727965109419,0.10123728665310126
b1_s17015_m2_hajek_fp64,1,17015,m2_hajek,0.004294319220299248,4.887943830495378e-05,0.11382410503799933,87.8553307733905,0.03406432635775881,-0.697612913251692,0.0981589178295785
b1_s17016_h_both_fp64,1,17016,h_both,0.004681971853516839,2.3292165176584995e-05,0.11383874287076381,201.0105895274821,0.06348943022902748,-0.6996925427722596,0.10142538340474423
b1_s17016_m2_hajek_fp64,1,17016,m2_hajek,0.005714549567688484,2.8546382157684472e-05,0.1138422790635405,200.18472169686729,0.08375932210930248,-0.7003096383760941,0.10157898864657966
b1_s17017_h_both_fp64,1,17017,h_both,0.009634674643890877,0.00019178837622611377,0.11386178582505929,50.235967546499445,0.0480645152692596,-0.7089814722953713,0.09799174966892321
b1_s17017_m2_hajek_fp64,1,17017,m2_hajek,0.006431732955042355,0.0005498041552481723,0.11381273104238487,11.69822543836392,0.043457145639688284,-0.706888639247806,0.0936147657573335
b1_s17018_h_both_fp64,1,17018,h_both,0.007227110662605063,0.0001802465929057522,0.11380500483213929,40.095685283682414,0.06842007770131715,-0.6970789700403429,0.0961943833305432
b1_s17018_m2_hajek_fp64,1,17018,m2_hajek,0.026699322138014507,0.011143457409576153,0.11387837423740484,2.3959639415923455,0.01448620902812697,-0.7055684025243784,0.06878660946096697
b1_s17019_h_both_fp64,1,17019,h_both,0.0016048557738838412,1.4552318612282152e-05,0.11387059737346644,110.2817919702049,0.08358407457809892,-0.6991591624179166,0.09892000530954977
b1_s17019_m2_hajek_fp64,1,17019,m2_hajek,0.003021100432349205,8.067354188222426e-06,0.1138014004725554,374.48466521523574,0.062465105349172774,-0.6985491700940116,0.09938813448633897
b2_s17110_h_both_fp64,2,17110,h_both,0.004385391966658322,0.00015409553217754482,0.11410252352474443,28.458917041187075,0.06087256209361715,-0.6910351525297213,0.09912346116759115
b2_s17110_m2_hajek_fp64,2,17110,m2_hajek,0.007110361548826799,0.00012693098066229996,0.11382455372570346,56.017542066770325,0.030688224560965004,-0.6926189384996531,0.10157974083448874
b2_s17111_h_both_fp64,2,17111,h_both,0.01255254632468221,0.00015707458334291726,0.11409652151564456,79.91456069807377,0.03977386159512825,-0.6909062013026924,0.1008124126773075
b2_s17111_m2_hajek_fp64,2,17111,m2_hajek,0.012258348134557496,5.744945519992093e-05,0.11381358160541366,213.3762294507254,0.06188682499652766,-0.6943641166851056,0.10001767315672676
b2_s17112_h_both_fp64,2,17112,h_both,0.005253433072552173,6.721554112435481e-05,0.11398304069568337,78.15801204118625,0.04781892547879059,-0.6939472265558234,0.0997100571861498
b2_s17112_m2_hajek_fp64,2,17112,m2_hajek,0.0026277416462653414,5.749586234255857e-05,0.11380331302015795,45.70314348203594,0.07733226829863302,-0.6971947987687385,0.09805020204014073
b2_s17113_h_both_fp64,2,17113,h_both,0.005352796528733568,0.00043422674260404283,0.11400811032619695,12.327192232871313,0.02380878908389257,-0.6909230785443077,0.10500627665169658
b2_s17113_m2_hajek_fp64,2,17113,m2_hajek,0.004840125246941881,0.00015914448600808957,0.11381226388417612,30.413402112441705,0.06611907951793011,-0.6943746351764718,0.10299254641474385
b2_s17114_h_both_fp64,2,17114,h_both,0.002003733784219654,0.0005784841858586283,0.11380831382532493,3.4637658784838976,0.0438985017610026,-0.701807862879247,0.09290680371651625
b2_s17114_m2_hajek_fp64,2,17114,m2_hajek,0.002286979538854117,0.00022861278561209155,0.11388897612949261,10.003725437888004,0.05999308320191686,-0.702431387025627,0.09562401107375337
b2_s17115_h_both_fp64,2,17115,h_both,0.003004296181274646,4.1130381972370164e-05,0.11380687364362865,73.04323561334341,0.07216408732952076,-0.7018008655493589,0.09823965279924865
b2_s17115_m2_hajek_fp64,2,17115,m2_hajek,0.002469038117719255,8.890909023999816e-06,0.11394103940384402,277.7036758619864,0.12222354551846287,-0.7006538078473572,0.09915541000350173
b2_s17116_h_both_fp64,2,17116,h_both,0.0016440170753831175,0.00018788758123075127,0.11380225857923464,8.750003936471154,0.1782582199860103,-0.7018055180188161,0.09600099033020247
b2_s17116_m2_hajek_fp64,2,17116,m2_hajek,0.002492901126629452,0.00014487228245777336,0.11387965614088585,17.207578180844017,0.18605177652832391,-0.7011154961285591,0.09645986769776424
b2_s17117_h_both_fp64,2,17117,h_both,0.0100531424862337,0.00012434113086902312,0.11388690591535415,80.85130331348967,0.06606882974854429,-0.692046295145989,0.10093404577751773
b2_s17117_m2_hajek_fp64,2,17117,m2_hajek,0.004728452151117734,0.00015182003744126013,0.11381972377944957,31.14511253461648,0.08024331220004521,-0.6943822131255659,0.10288535209175982
b2_s17118_h_both_fp64,2,17118,h_both,0.001373818391080126,4.191501946372369e-05,0.1138233345890487,32.77627944964044,0.3007508968536622,-0.702390060087064,0.10166593675582321
b2_s17118_m2_hajek_fp64,2,17118,m2_hajek,0.0009659514381599514,2.865361003583671e-05,0.11411203608031598,33.711334695762524,0.28184695406526583,-0.7030195468380951,0.10103385382653757
b2_s17119_h_both_fp64,2,17119,h_both,0.001182815874225169,0.00034833677690456356,0.11380400083549551,3.3956100895692503,0.10243951529178809,-0.7043344863518131,0.09474420255518173
b2_s17119_m2_hajek_fp64,2,17119,m2_hajek,0.001416923976599115,0.00037612974088094503,0.11388172609318292,3.7671149675122573,0.19831212429391304,-0.7042716915966389,0.09450895911536382
b3_s17210_h_both_fp64,3,17210,h_both,0.002174086541810506,0.0002946284985282339,0.11383767586650227,7.379077559267968,0.049568943797557115,-0.7027443986834266,0.09503081735761168
b3_s17210_m2_hajek_fp64,3,17210,m2_hajek,0.0035512403352469784,0.00027226718166612087,0.11380287094077693,13.04321847941937,0.05114182802074621,-0.7011236666430821,0.09512925693666757
b3_s17211_h_both_fp64,3,17211,h_both,0.009996799785556523,2.9785866950298336e-06,0.11407640754970373,3356.2225340754753,0.019187424850150656,-0.6992132083204542,0.09959582714155782
b3_s17211_m2_hajek_fp64,3,17211,m2_hajek,0.016725836988483015,3.0755108330201634e-05,0.11409440181517358,543.8393130957753,0.018774266623280272,-0.7027118771802197,0.10123845103697453
b3_s17212_h_both_fp64,3,17212,h_both,0.003661845295205611,8.654398749181396e-05,0.11380136240785908,42.311954895214164,0.03203114347563826,-0.7059125109509238,0.09856848890695626
b3_s17212_m2_hajek_fp64,3,17212,m2_hajek,0.002591860268053964,6.960875195314237e-05,0.11380131005231872,37.23468953729688,0.05291705371387953,-0.7049898039639387,0.09853037563649242
b3_s17213_h_both_fp64,3,17213,h_both,0.00520750857047989,0.00038225567573917194,0.11392866425451958,13.62310333367863,0.04631932262802665,-0.6991700558472379,0.09421378398631162
b3_s17213_m2_hajek_fp64,3,17213,m2_hajek,0.004914031964270319,0.0003326272195445716,0.11386821596032101,14.773390978040045,0.06859357976012682,-0.70119974961058,0.09461483218684581
b3_s17214_h_both_fp64,3,17214,h_both,0.003798726552296486,0.00014518288770251284,0.11380132840955362,26.165112241604334,0.034642848484182184,-0.6957853523933194,0.09684808221642806
b3_s17214_m2_hajek_fp64,3,17214,m2_hajek,0.0031215636548545247,0.00012956297603853486,0.11384543864332651,24.09302217576496,0.05791188954319246,-0.7011097419168634,0.09665495821229846
b3_s17215_h_both_fp64,3,17215,h_both,0.0011915958347309095,0.00011321593783550884,0.11386861758072875,10.524983120858622,0.08887588148669377,-0.6960849198029789,0.09725908550681278
b3_s17215_m2_hajek_fp64,3,17215,m2_hajek,0.004950120819902149,0.00016250305619639258,0.1139585488765095,30.461709064226433,0.04860538575044567,-0.7008098585975473,0.09623498775977027
b3_s17216_h_both_fp64,3,17216,h_both,0.0005773429625162551,0.00011461198939198519,0.11381854159930829,5.037369699095622,0.08978228519191453,-0.7073306986542058,0.09876273242642376
b3_s17216_m2_hajek_fp64,3,17216,m2_hajek,0.0007294566738873572,0.00014130481882448004,0.11382854589939184,5.162291561998622,0.09147537389145521,-0.7072704033392597,0.09799592676011123
b3_s17217_h_both_fp64,3,17217,h_both,0.004806407090799809,0.00010212991180672799,0.11395776343410631,47.06169824072225,0.056425548209199754,-0.7071216949115021,0.09904394321147293
b3_s17217_m2_hajek_fp64,3,17217,m2_hajek,0.005083137922396279,0.0001901456161328353,0.11385169814436823,26.73286939650089,0.11366665964336652,-0.7056744408827197,0.09659539283142125
b3_s17218_h_both_fp64,3,17218,h_both,0.011484718970026496,0.00029301862234728637,0.11380341686305553,39.19450196723258,0.019372500637270716,-0.6939840851386496,0.09552823930808102
b3_s17218_m2_hajek_fp64,3,17218,m2_hajek,0.010574085627259595,0.0007381611562420298,0.11382452410854871,14.32490119243357,0.008799423210945182,-0.6947593355988757,0.09222187006680402
b3_s17219_h_both_fp64,3,17219,h_both,0.002614102730829567,4.5920389384191185e-05,0.1140978794275013,56.92684155961258,0.04723070315234061,-0.7028453525955912,0.09834214290801611
b3_s17219_m2_hajek_fp64,3,17219,m2_hajek,0.0028808716025536508,0.00029611768984517543,0.11395403665250839,9.728806151567335,0.05325804579707691,-0.7092139902671649,0.09646045505513873


==> anc/tables/external_trajectory_scores.csv <==
id,block,seed,method,estimator,trajectory,primary,refined,fp32
b1_s17010_h_both_fp64,1,17010,h_both,selected,V1,0.0009705412923936515,0.0009705412923936577,0.0009705413249321282
b1_s17010_h_both_fp64,1,17010,h_both,selected,V2,0.0026463722189451274,0.0026463722189451577,0.0026463728863745928
b1_s17010_h_both_fp64,1,17010,h_both,selected,V3,0.0012163016086415607,0.0012163016086415648,0.001216301927343011
b1_s17010_h_both_fp64,1,17010,h_both,selected,V4,0.010752610734886956,0.010752610734887057,0.010752609930932522
b1_s17010_h_both_fp64,1,17010,h_both,median,V1,0.04797045346266402,0.04797045346266417,0.04797045513987541
b1_s17010_h_both_fp64,1,17010,h_both,median,V2,0.14310005502336068,0.14310005502336093,0.1431000828742981
b1_s17010_h_both_fp64,1,17010,h_both,median,V3,0.04658300452643011,0.0465830045264302,0.04658300802111626
b1_s17010_h_both_fp64,1,17010,h_both,median,V4,0.2177078634188252,0.2177078634188256,0.21770785748958588
b1_s17010_h_both_fp64,1,17010,h_both,oracle_support,V1,7.380098867641876e-05,7.380098867641879e-05,7.380059105344117e-05
b1_s17010_h_both_fp64,1,17010,h_both,oracle_support,V2,6.878714516334776e-05,6.87871451633478e-05,6.878708518343046e-05
b1_s17010_h_both_fp64,1,17010,h_both,oracle_support,V3,7.387411472482575e-05,7.38741147248257e-05,7.387371442746371e-05
b1_s17010_h_both_fp64,1,17010,h_both,oracle_support,V4,6.485491092698853e-05,6.485491092698849e-05,6.485459743998945e-05
b1_s17010_m2_hajek_fp64,1,17010,m2_hajek,selected,V1,0.0008668008629283561,0.000866800862928359,0.000866802001837641
b1_s17010_m2_hajek_fp64,1,17010,m2_hajek,selected,V2,0.0014882216159452326,0.0014882216159452474,0.0014882230898365378
b1_s17010_m2_hajek_fp64,1,17010,m2_hajek,selected,V3,0.004929574484184179,0.004929574484184181,0.004929575603455305
b1_s17010_m2_hajek_fp64,1,17010,m2_hajek,selected,V4,0.004912894356921464,0.0049128943569214925,0.004912898410111666
b1_s17010_m2_hajek_fp64,1,17010,m2_hajek,median,V1,0.048190696718918125,0.04819069671891826,0.04819069802761078
b1_s17010_m2_hajek_fp64,1,17010,m2_hajek,median,V2,0.143298290923551,0.14329829092355129,0.14329829812049866
b1_s17010_m2_hajek_fp64,1,17010,m2_hajek,median,V3,0.046803568756200974,0.04680356875620106,0.04680357500910759
b1_s17010_m2_hajek_fp64,1,17010,m2_hajek,median,V4,0.2178888394905546,0.21788883949055496,0.21788884699344635
b1_s17010_m2_hajek_fp64,1,17010,m2_hajek,oracle_support,V1,6.286819481634727e-05,6.286819481634725e-05,6.286803545663133e-05
b1_s17010_m2_hajek_fp64,1,17010,m2_hajek,oracle_support,V2,5.6742473841589826e-05,5.674247384158981e-05,5.674261410604231e-05
b1_s17010_m2_hajek_fp64,1,17010,m2_hajek,oracle_support,V3,6.295753740698854e-05,6.295753740698846e-05,6.295739149209112e-05
b1_s17010_m2_hajek_fp64,1,17010,m2_hajek,oracle_support,V4,5.193822143990888e-05,5.193822143990877e-05,5.193808101466857e-05
b1_s17011_h_both_fp64,1,17011,h_both,selected,V1,0.0009204195290571449,0.0009204195290571481,0.0009204199886880815
b1_s17011_h_both_fp64,1,17011,h_both,selected,V2,0.0013284423191617827,0.0013284423191617996,0.0013284438755363226
b1_s17011_h_both_fp64,1,17011,h_both,selected,V3,0.0019175873397325588,0.0019175873397325606,0.0019175870111212134
b1_s17011_h_both_fp64,1,17011,h_both,selected,V4,0.007537221917541632,0.007537221917541722,0.0075372266583144665
b1_s17011_h_both_fp64,1,17011,h_both,median,V1,0.04794321222806199,0.04794321222806214,0.04794321954250336
b1_s17011_h_both_fp64,1,17011,h_both,median,V2,0.14307553581330415,0.1430755358133044,0.14307554066181183
b1_s17011_h_both_fp64,1,17011,h_both,median,V3,0.04655572359156657,0.04655572359156666,0.04655572026968002
b1_s17011_h_both_fp64,1,17011,h_both,median,V4,0.2176854790257174,0.21768547902571778,0.21768547594547272
b1_s17011_h_both_fp64,1,17011,h_both,oracle_support,V1,1.2900864522337379e-05,1.2900864522337392e-05,1.2900763977086172e-05
b1_s17011_h_both_fp64,1,17011,h_both,oracle_support,V2,1.5221516696067441e-05,1.5221516696067453e-05,1.5221359717543237e-05
b1_s17011_h_both_fp64,1,17011,h_both,oracle_support,V3,1.2867018208077787e-05,1.2867018208077818e-05,1.2866904398833867e-05
b1_s17011_h_both_fp64,1,17011,h_both,oracle_support,V4,1.7041547158612223e-05,1.7041547158612233e-05,1.7041529645211995e-05
b1_s17011_m2_hajek_fp64,1,17011,m2_hajek,selected,V1,0.0009861352101331311,0.0009861352101331357,0.0009861353319138288
b1_s17011_m2_hajek_fp64,1,17011,m2_hajek,selected,V2,0.0015068985603157185,0.001506898560315729,0.001506898901425302
b1_s17011_m2_hajek_fp64,1,17011,m2_hajek,selected,V3,0.002089879219002297,0.0020898792190023083,0.002089879708364606
b1_s17011_m2_hajek_fp64,1,17011,m2_hajek,selected,V4,0.005978111950240628,0.005978111950240635,0.005978116299957037
b1_s17011_m2_hajek_fp64,1,17011,m2_hajek,median,V1,0.04795399547079239,0.04795399547079254,0.047954004257917404
b1_s17011_m2_hajek_fp64,1,17011,m2_hajek,median,V2,0.1430852415626015,0.14308524156260172,0.14308525621891022
b1_s17011_m2_hajek_fp64,1,17011,m2_hajek,median,V3,0.046566522549354034,0.04656652254935413,0.046566519886255264
b1_s17011_m2_hajek_fp64,1,17011,m2_hajek,median,V4,0.217694339723398,0.21769433972339836,0.21769434213638306
b1_s17011_m2_hajek_fp64,1,17011,m2_hajek,oracle_support,V1,5.3760892698764214e-05,5.3760892698764316e-05,5.3761061280965805e-05
b1_s17011_m2_hajek_fp64,1,17011,m2_hajek,oracle_support,V2,0.00011403978899296146,0.00011403978899296155,0.00011403992539271712
b1_s17011_m2_hajek_fp64,1,17011,m2_hajek,oracle_support,V3,5.288173532641487e-05,5.288173532641498e-05,5.288190004648641e-05
b1_s17011_m2_hajek_fp64,1,17011,m2_hajek,oracle_support,V4,0.0001613150458133962,0.00016131504581339627,0.0001613152853678912
b1_s17012_h_both_fp64,1,17012,h_both,selected,V1,0.0012317649798196991,0.0012317649798197004,0.0012317654909566045
b1_s17012_h_both_fp64,1,17012,h_both,selected,V2,0.001141321162351649,0.0011413211623516539,0.0011413232423365116
b1_s17012_h_both_fp64,1,17012,h_both,selected,V3,0.007736152986589336,0.007736152986589327,0.0077361539006233215
b1_s17012_h_both_fp64,1,17012,h_both,selected,V4,0.001350396028951958,0.001350396028951962,0.0013503973605111241
b1_s17012_h_both_fp64,1,17012,h_both,median,V1,0.047958737955512594,0.04795873795551274,0.04795874282717705
b1_s17012_h_both_fp64,1,17012,h_both,median,V2,0.1430895101642542,0.14308951016425447,0.14308951795101166
b1_s17012_h_both_fp64,1,17012,h_both,median,V3,0.046571271945577565,0.04657127194557765,0.0465712733566761
b1_s17012_h_both_fp64,1,17012,h_both,median,V4,0.21769823667020802,0.21769823667020843,0.21769824624061584
b1_s17012_h_both_fp64,1,17012,h_both,oracle_support,V1,0.00014744888525793984,0.00014744888525793984,0.00014744956570211798
b1_s17012_h_both_fp64,1,17012,h_both,oracle_support,V2,0.00014558906812496067,0.00014558906812496065,0.00014559026749338955
b1_s17012_h_both_fp64,1,17012,h_both,oracle_support,V3,0.00014747601037210433,0.00014747601037210423,0.00014747669047210366
b1_s17012_h_both_fp64,1,17012,h_both,oracle_support,V4,0.00014413045925840688,0.00014413045925840674,0.00014413120516110212
b1_s17012_m2_hajek_fp64,1,17012,m2_hajek,selected,V1,0.0022742099304638333,0.0022742099304638402,0.002274211496114731
b1_s17012_m2_hajek_fp64,1,17012,m2_hajek,selected,V2,0.0038707285166853546,0.0038707285166853797,0.0038707300554960966
b1_s17012_m2_hajek_fp64,1,17012,m2_hajek,selected,V3,0.005094565738493044,0.005094565738493043,0.00509457103908062
b1_s17012_m2_hajek_fp64,1,17012,m2_hajek,selected,V4,0.0047654578194030635,0.004765457819403092,0.004765454679727554
b1_s17012_m2_hajek_fp64,1,17012,m2_hajek,median,V1,0.04802914219728797,0.048029142197288106,0.04802914708852768
b1_s17012_m2_hajek_fp64,1,17012,m2_hajek,median,V2,0.14315287940644097,0.1431528794064412,0.1431528925895691
b1_s17012_m2_hajek_fp64,1,17012,m2_hajek,median,V3,0.04664177879161634,0.04664177879161643,0.04664178192615509
b1_s17012_m2_hajek_fp64,1,17012,m2_hajek,median,V4,0.21775608853512463,0.217756088535125,0.21775607764720917
b1_s17012_m2_hajek_fp64,1,17012,m2_hajek,oracle_support,V1,0.0003986451460372458,0.0003986451460372468,0.0003986458177678287
b1_s17012_m2_hajek_fp64,1,17012,m2_hajek,oracle_support,V2,0.0009481637783143121,0.0009481637783143134,0.0009481649030931294
b1_s17012_m2_hajek_fp64,1,17012,m2_hajek,oracle_support,V3,0.00039063051095746947,0.0003906305109574699,0.00039063129224814475
b1_s17012_m2_hajek_fp64,1,17012,m2_hajek,oracle_support,V4,0.0013791377354637703,0.0013791377354637718,0.0013791380915790796
b1_s17013_h_both_fp64,1,17013,h_both,selected,V1,0.0004761919625485372,0.00047619196254853924,0.0004761922755278647
b1_s17013_h_both_fp64,1,17013,h_both,selected,V2,0.0008608091397616216,0.000860809139761629,0.0008608085918240249
b1_s17013_h_both_fp64,1,17013,h_both,selected,V3,0.001908169871152149,0.0019081698711521484,0.0019081687787547708
b1_s17013_h_both_fp64,1,17013,h_both,selected,V4,0.0015488363750172558,0.0015488363750172647,0.0015488368226215243
b1_s17013_h_both_fp64,1,17013,h_both,median,V1,0.04794203120991315,0.04794203120991329,0.047942034900188446
b1_s17013_h_both_fp64,1,17013,h_both,median,V2,0.1430744728059737,0.14307447280597393,0.14307448267936707
b1_s17013_h_both_fp64,1,17013,h_both,median,V3,0.04655454085225016,0.04655454085225025,0.04655454307794571
b1_s17013_h_both_fp64,1,17013,h_both,median,V4,0.21768450857137137,0.21768450857137173,0.21768449246883392
b1_s17013_h_both_fp64,1,17013,h_both,oracle_support,V1,2.107790363717073e-05,2.107790363717082e-05,2.107801628881134e-05
b1_s17013_h_both_fp64,1,17013,h_both,oracle_support,V2,5.983209515892221e-05,5.9832095158922306e-05,5.983239316265099e-05
b1_s17013_h_both_fp64,1,17013,h_both,oracle_support,V3,2.051268039520065e-05,2.0512680395200717e-05,2.0512807168415748e-05
b1_s17013_h_both_fp64,1,17013,h_both,oracle_support,V4,9.022605506351755e-05,9.022605506351753e-05,9.022640733746812e-05
b1_s17013_m2_hajek_fp64,1,17013,m2_hajek,selected,V1,0.0003104835220327727,0.00031048352203277445,0.0003104834468103945
b1_s17013_m2_hajek_fp64,1,17013,m2_hajek,selected,V2,0.0009863905422387625,0.0009863905422387669,0.000986390863545239
b1_s17013_m2_hajek_fp64,1,17013,m2_hajek,selected,V3,0.0006395522637686887,0.0006395522637686889,0.0006395528325811028
b1_s17013_m2_hajek_fp64,1,17013,m2_hajek,selected,V4,0.0026207936085707157,0.0026207936085707218,0.0026207955088466406
b1_s17013_m2_hajek_fp64,1,17013,m2_hajek,median,V1,0.04804420840421219,0.04804420840421233,0.04804421216249466
b1_s17013_m2_hajek_fp64,1,17013,m2_hajek,median,V2,0.14316644015351157,0.14316644015351182,0.1431664526462555
b1_s17013_m2_hajek_fp64,1,17013,m2_hajek,median,V3,0.04665686695541453,0.04665686695541462,0.04665686935186386
b1_s17013_m2_hajek_fp64,1,17013,m2_hajek,median,V4,0.21776846858703347,0.21776846858703383,0.21776846051216125
b1_s17013_m2_hajek_fp64,1,17013,m2_hajek,oracle_support,V1,2.342731201635349e-05,2.34273120163536e-05,2.3427342966897413e-05
b1_s17013_m2_hajek_fp64,1,17013,m2_hajek,oracle_support,V2,6.941062764645476e-05,6.941062764645484e-05,6.941088213352486e-05
b1_s17013_m2_hajek_fp64,1,17013,m2_hajek,oracle_support,V3,2.2756653238130987e-05,2.2756653238131048e-05,2.2756697944714688e-05
b1_s17013_m2_hajek_fp64,1,17013,m2_hajek,oracle_support,V4,0.00010547421191080992,0.00010547421191081,0.0001054745152941905
b1_s17014_h_both_fp64,1,17014,h_both,selected,V1,0.005095215852255098,0.005095215852255119,0.005095216445624828
b1_s17014_h_both_fp64,1,17014,h_both,selected,V2,0.016944590007854754,0.016944590007854813,0.01694459281861782
b1_s17014_h_both_fp64,1,17014,h_both,selected,V3,0.014185173465004981,0.014185173465004995,0.014185168780386448
b1_s17014_h_both_fp64,1,17014,h_both,selected,V4,0.030129580662496633,0.030129580662496692,0.030129585415124893
b1_s17014_h_both_fp64,1,17014,h_both,median,V1,0.04793044455981645,0.0479304445598166,0.04793044924736023
b1_s17014_h_both_fp64,1,17014,h_both,median,V2,0.1430640439281448,0.14306404392814506,0.14306405186653137
b1_s17014_h_both_fp64,1,17014,h_both,median,V3,0.046542937316243344,0.04654293731624344,0.046542938798666
b1_s17014_h_both_fp64,1,17014,h_both,median,V4,0.21767498770587626,0.21767498770587657,0.21767500042915344
b1_s17014_h_both_fp64,1,17014,h_both,oracle_support,V1,0.0001686711881418159,0.0001686711881418164,0.00016867135127540678
b1_s17014_h_both_fp64,1,17014,h_both,oracle_support,V2,0.0004757776004815964,0.00047577760048159683,0.00047577841905876994
b1_s17014_h_both_fp64,1,17014,h_both,oracle_support,V3,0.00016419209374721183,0.00016419209374721216,0.00016419227176811546
b1_s17014_h_both_fp64,1,17014,h_both,oracle_support,V4,0.0007166336115755299,0.0007166336115755308,0.0007166342693381011
b1_s17014_m2_hajek_fp64,1,17014,m2_hajek,selected,V1,0.01355242595924991,0.013552425959249959,0.013552429154515266
b1_s17014_m2_hajek_fp64,1,17014,m2_hajek,selected,V2,0.040383404047451305,0.040383404047451436,0.040383417159318924
b1_s17014_m2_hajek_fp64,1,17014,m2_hajek,selected,V3,0.04360103589297805,0.04360103589297804,0.04360104724764824
b1_s17014_m2_hajek_fp64,1,17014,m2_hajek,selected,V4,0.05384951364203906,0.053849513642039326,0.053849510848522186
b1_s17014_m2_hajek_fp64,1,17014,m2_hajek,median,V1,0.04848072871310358,0.04848072871310372,0.04848073422908783
b1_s17014_m2_hajek_fp64,1,17014,m2_hajek,median,V2,0.1435593420650444,0.14355934206504462,0.14355935156345367
b1_s17014_m2_hajek_fp64,1,17014,m2_hajek,median,V3,0.047094023431156436,0.047094023431156526,0.04709402471780777
b1_s17014_m2_hajek_fp64,1,17014,m2_hajek,median,V4,0.21812716166157697,0.21812716166157733,0.21812716126441956
b1_s17014_m2_hajek_fp64,1,17014,m2_hajek,oracle_support,V1,0.0017766867704066332,0.0017766867704066384,0.0017766867531463504
b1_s17014_m2_hajek_fp64,1,17014,m2_hajek,oracle_support,V2,0.005077120385944229,0.005077120385944238,0.005077121779322624
b1_s17014_m2_hajek_fp64,1,17014,m2_hajek,oracle_support,V3,0.0017285505117251908,0.0017285505117251934,0.0017285506473854184
b1_s17014_m2_hajek_fp64,1,17014,m2_hajek,oracle_support,V4,0.007665569352093513,0.007665569352093525,0.007665568962693214
b1_s17015_h_both_fp64,1,17015,h_both,selected,V1,0.001355439889609792,0.0013554398896097966,0.0013554403558373451
b1_s17015_h_both_fp64,1,17015,h_both,selected,V2,0.0015307843042336115,0.00153078430423363,0.0015307849971577525
b1_s17015_h_both_fp64,1,17015,h_both,selected,V3,0.004995598089966415,0.004995598089966412,0.004995598457753658
b1_s17015_h_both_fp64,1,17015,h_both,selected,V4,0.0028896595887343045,0.0028896595887343344,0.0028896599542349577
b1_s17015_h_both_fp64,1,17015,h_both,median,V1,0.04796253970995522,0.047962539709955364,0.04796254634857178
b1_s17015_h_both_fp64,1,17015,h_both,median,V2,0.1430929320361746,0.14309293203617487,0.14309293031692505
b1_s17015_h_both_fp64,1,17015,h_both,median,V3,0.046575079240541675,0.04657507924054176,0.04657507687807083
b1_s17015_h_both_fp64,1,17015,h_both,median,V4,0.2177013606096031,0.21770136060960346,0.21770136058330536
b1_s17015_h_both_fp64,1,17015,h_both,oracle_support,V1,1.736732060917711e-05,1.7367320609177107e-05,1.7367125110467896e-05
b1_s17015_h_both_fp64,1,17015,h_both,oracle_support,V2,3.092891401442706e-05,3.092891401442714e-05,3.092860788456164e-05
b1_s17015_h_both_fp64,1,17015,h_both,oracle_support,V3,1.716952709343584e-05,1.7169527093435875e-05,1.716930819384288e-05
b1_s17015_h_both_fp64,1,17015,h_both,oracle_support,V4,4.156493840343499e-05,4.156493840343514e-05,4.1564813727745786e-05
b1_s17015_m2_hajek_fp64,1,17015,m2_hajek,selected,V1,0.0014858484429481247,0.0014858484429481286,0.0014858483336865902
b1_s17015_m2_hajek_fp64,1,17015,m2_hajek,selected,V2,0.0024061395381272024,0.002406139538127223,0.0024061391595751047
b1_s17015_m2_hajek_fp64,1,17015,m2_hajek,selected,V3,0.006461529082228701,0.006461529082228701,0.00646152812987566
b1_s17015_m2_hajek_fp64,1,17015,m2_hajek,selected,V4,0.006823759817892963,0.00682375981789299,0.0068237558007240295
b1_s17015_m2_hajek_fp64,1,17015,m2_hajek,median,V1,0.04795300731266751,0.04795300731266764,0.047953009605407715
b1_s17015_m2_hajek_fp64,1,17015,m2_hajek,median,V2,0.14308435214415233,0.14308435214415255,0.1430843472480774
b1_s17015_m2_hajek_fp64,1,17015,m2_hajek,median,V3,0.046565532951127885,0.046565532951127975,0.04656553268432617
b1_s17015_m2_hajek_fp64,1,17015,m2_hajek,median,V4,0.21769352774404963,0.21769352774405,0.2176935225725174
b1_s17015_m2_hajek_fp64,1,17015,m2_hajek,oracle_support,V1,2.7317334401415544e-05,2.731733440141562e-05,2.731700624281075e-05
b1_s17015_m2_hajek_fp64,1,17015,m2_hajek,oracle_support,V2,5.845742485949459e-05,5.845742485949466e-05,5.8457117120269686e-05
b1_s17015_m2_hajek_fp64,1,17015,m2_hajek,oracle_support,V3,2.686316151861708e-05,2.6863161518617136e-05,2.6862839149544016e-05
b1_s17015_m2_hajek_fp64,1,17015,m2_hajek,oracle_support,V4,8.287983244028792e-05,8.287983244028797e-05,8.287963282782584e-05
b1_s17016_h_both_fp64,1,17016,h_both,selected,V1,0.0011663147720625206,0.0011663147720625295,0.0011663148179650307
b1_s17016_h_both_fp64,1,17016,h_both,selected,V2,0.0023776479286023357,0.002377647928602365,0.002377648139372468
b1_s17016_h_both_fp64,1,17016,h_both,selected,V3,0.0026288447238650386,0.0026288447238650386,0.002628844929859042
b1_s17016_h_both_fp64,1,17016,h_both,selected,V4,0.012555079989537463,0.012555079989537556,0.012555081397294998
b1_s17016_h_both_fp64,1,17016,h_both,median,V1,0.04796873320268789,0.04796873320268803,0.04796873405575752
b1_s17016_h_both_fp64,1,17016,h_both,median,V2,0.14309850665683754,0.1430985066568378,0.14309851825237274
b1_s17016_h_both_fp64,1,17016,h_both,median,V3,0.04658128175941742,0.04658128175941752,0.04658128693699837
b1_s17016_h_both_fp64,1,17016,h_both,median,V4,0.21770644986411244,0.2177064498641128,0.21770644187927246
b1_s17016_h_both_fp64,1,17016,h_both,oracle_support,V1,9.921379436448634e-06,9.921379436448643e-06,9.921381206368096e-06
b1_s17016_h_both_fp64,1,17016,h_both,oracle_support,V2,2.9231530213298974e-05,2.9231530213299046e-05,2.9231518055894412e-05
b1_s17016_h_both_fp64,1,17016,h_both,oracle_support,V3,9.639744196583095e-06,9.639744196583117e-06,9.639728887123056e-06
b1_s17016_h_both_fp64,1,17016,h_both,oracle_support,V4,4.437600686000928e-05,4.437600686000946e-05,4.437609823071398e-05
b1_s17016_m2_hajek_fp64,1,17016,m2_hajek,selected,V1,0.0014305326016016509,0.0014305326016016621,0.0014305328950285912
b1_s17016_m2_hajek_fp64,1,17016,m2_hajek,selected,V2,0.003049250366633364,0.003049250366633404,0.003049250924959779
b1_s17016_m2_hajek_fp64,1,17016,m2_hajek,selected,V3,0.0036827212283008005,0.0036827212283008035,0.003682720474898815
b1_s17016_m2_hajek_fp64,1,17016,m2_hajek,selected,V4,0.01469569407421812,0.014695694074218201,0.014695697464048862
b1_s17016_m2_hajek_fp64,1,17016,m2_hajek,median,V1,0.04797253224723166,0.0479725322472318,0.04797253757715225
b1_s17016_m2_hajek_fp64,1,17016,m2_hajek,median,V2,0.1431019260896402,0.14310192608964048,0.14310193061828613
b1_s17016_m2_hajek_fp64,1,17016,m2_hajek,median,V3,0.046585086340533384,0.046585086340533474,0.0465850867331028
b1_s17016_m2_hajek_fp64,1,17016,m2_hajek,median,V4,0.21770957157675672,0.21770957157675705,0.21770957112312317
b1_s17016_m2_hajek_fp64,1,17016,m2_hajek,oracle_support,V1,1.2135831457546745e-05,1.2135831457546767e-05,1.2135799806856085e-05
b1_s17016_m2_hajek_fp64,1,17016,m2_hajek,oracle_support,V2,3.583602488743381e-05,3.583602488743391e-05,3.583588477340527e-05
b1_s17016_m2_hajek_fp64,1,17016,m2_hajek,oracle_support,V3,1.1790168197916094e-05,1.1790168197916113e-05,1.1790122698585037e-05
b1_s17016_m2_hajek_fp64,1,17016,m2_hajek,oracle_support,V4,5.4423504087841236e-05,5.442350408784142e-05,5.44233298569452e-05
b1_s17017_h_both_fp64,1,17017,h_both,selected,V1,0.0020689207488219746,0.0020689207488219885,0.002068920759484172
b1_s17017_h_both_fp64,1,17017,h_both,selected,V2,0.005323082117875763,0.005323082117875801,0.005323083605617285
b1_s17017_h_both_fp64,1,17017,h_both,selected,V3,0.004411431661388264,0.004411431661388271,0.004411430563777685
b1_s17017_h_both_fp64,1,17017,h_both,selected,V4,0.02673526404747751,0.026735264047477728,0.02673526294529438
b1_s17017_h_both_fp64,1,17017,h_both,median,V1,0.04799348898251033,0.04799348898251046,0.0479934960603714
b1_s17017_h_both_fp64,1,17017,h_both,median,V2,0.1431207887660902,0.14312078876609044,0.14312079548835754
b1_s17017_h_both_fp64,1,17017,h_both,median,V3,0.0466060736173012,0.0466060736173013,0.04660607874393463
b1_s17017_h_both_fp64,1,17017,h_both,median,V4,0.21772679193433545,0.2177267919343358,0.21772678196430206
b1_s17017_h_both_fp64,1,17017,h_both,oracle_support,V1,0.00017606580916762764,0.00017606580916762777,0.0001760656014084816
b1_s17017_h_both_fp64,1,17017,h_both,oracle_support,V2,0.00019877241343151634,0.0001987724134315164,0.00019877284648828208
b1_s17017_h_both_fp64,1,17017,h_both,oracle_support,V3,0.0001757346372357102,0.00017573463723571006,0.00017573442892171443
b1_s17017_h_both_fp64,1,17017,h_both,oracle_support,V4,0.00021658064506960083,0.0002165806450696007,0.00021658056357409805
b1_s17017_m2_hajek_fp64,1,17017,m2_hajek,selected,V1,0.0027748569157676544,0.0027748569157676675,0.0027748586144298315
b1_s17017_m2_hajek_fp64,1,17017,m2_hajek,selected,V2,0.005710699921035533,0.0057106999210355626,0.005710701923817396
b1_s17017_m2_hajek_fp64,1,17017,m2_hajek,selected,V3,0.006996941040236035,0.006996941040236044,0.006996945943683386
b1_s17017_m2_hajek_fp64,1,17017,m2_hajek,selected,V4,0.010244433943130196,0.010244433943130286,0.010244432836771011
b1_s17017_m2_hajek_fp64,1,17017,m2_hajek,median,V1,0.04794078786686543,0.04794078786686557,0.04794079437851906
b1_s17017_m2_hajek_fp64,1,17017,m2_hajek,median,V2,0.14307335370143223,0.14307335370143245,0.14307336509227753
b1_s17017_m2_hajek_fp64,1,17017,m2_hajek,median,V3,0.046553295697205115,0.04655329569720521,0.046553295105695724
b1_s17017_m2_hajek_fp64,1,17017,m2_hajek,median,V4,0.21768348690403674,0.21768348690403716,0.21768349409103394
b1_s17017_m2_hajek_fp64,1,17017,m2_hajek,oracle_support,V1,0.0002876121055312985,0.0002876121055312991,0.0002876119688153267
b1_s17017_m2_hajek_fp64,1,17017,m2_hajek,oracle_support,V2,0.0006662710797250394,0.0006662710797250401,0.0006662719533778727
b1_s17017_m2_hajek_fp64,1,17017,m2_hajek,oracle_support,V3,0.00028208942928414416,0.0002820894292841445,0.0002820893714670092
b1_s17017_m2_hajek_fp64,1,17017,m2_hajek,oracle_support,V4,0.000963244006452207,0.0009632440064522079,0.0009632445871829987
b1_s17018_h_both_fp64,1,17018,h_both,selected,V1,0.0016207520146965778,0.0016207520146965897,0.0016207523876801133
b1_s17018_h_both_fp64,1,17018,h_both,selected,V2,0.00574924512967115,0.00574924512967119,0.00574924610555172
b1_s17018_h_both_fp64,1,17018,h_both,selected,V3,0.005406310356602496,0.0054063103566024985,0.005406312644481659
b1_s17018_h_both_fp64,1,17018,h_both,selected,V4,0.016132135149450028,0.016132135149450135,0.016132136806845665
b1_s17018_h_both_fp64,1,17018,h_both,median,V1,0.047932487353083676,0.047932487353083815,0.04793249070644379
b1_s17018_h_both_fp64,1,17018,h_both,median,V2,0.1430658825994809,0.1430658825994811,0.1430658996105194
b1_s17018_h_both_fp64,1,17018,h_both,median,V3,0.046544983086593966,0.04654498308659405,0.046544983983039856
b1_s17018_h_both_fp64,1,17018,h_both,median,V4,0.2176766662893986,0.21767666628939897,0.21767665445804596
b1_s17018_h_both_fp64,1,17018,h_both,oracle_support,V1,8.599192590734836e-05,8.599192590734862e-05,8.599209104431793e-05
b1_s17018_h_both_fp64,1,17018,h_both,oracle_support,V2,0.00022211495312014198,0.00022211495312014228,0.00022211500618141145
b1_s17018_h_both_fp64,1,17018,h_both,oracle_support,V3,8.40065948830948e-05,8.400659488309497e-05,8.400676597375423e-05
b1_s17018_h_both_fp64,1,17018,h_both,oracle_support,V4,0.0003288728977124237,0.000328872897712424,0.00032887281849980354
b1_s17018_m2_hajek_fp64,1,17018,m2_hajek,selected,V1,0.0061691107682238806,0.006169110768223921,0.006169111467897892
b1_s17018_m2_hajek_fp64,1,17018,m2_hajek,selected,V2,0.01655170629217852,0.016551706292178635,0.016551708802580833
b1_s17018_m2_hajek_fp64,1,17018,m2_hajek,selected,V3,0.04379558958360706,0.043795589583607054,0.04379558563232422
b1_s17018_m2_hajek_fp64,1,17018,m2_hajek,selected,V4,0.04028088190804857,0.040280881908049085,0.04028088599443436
b1_s17018_m2_hajek_fp64,1,17018,m2_hajek,median,V1,0.04801131044230946,0.04801131044230961,0.04801131784915924
b1_s17018_m2_hajek_fp64,1,17018,m2_hajek,median,V2,0.14313682945303824,0.1431368294530385,0.14313684403896332
b1_s17018_m2_hajek_fp64,1,17018,m2_hajek,median,V3,0.046623921049367203,0.0466239210493673,0.046623922884464264
b1_s17018_m2_hajek_fp64,1,17018,m2_hajek,median,V4,0.21774143600490442,0.21774143600490484,0.2177414447069168
b1_s17018_m2_hajek_fp64,1,17018,m2_hajek,oracle_support,V1,0.00472979893919011,0.004729798939190124,0.004729800391942263
b1_s17018_m2_hajek_fp64,1,17018,m2_hajek,oracle_support,V2,0.013992434247346341,0.013992434247346367,0.013992439955472946
b1_s17018_m2_hajek_fp64,1,17018,m2_hajek,oracle_support,V3,0.004594704990574922,0.004594704990574932,0.00459470646455884
b1_s17018_m2_hajek_fp64,1,17018,m2_hajek,oracle_support,V4,0.02125689146119324,0.021256891461193278,0.02125689759850502
b1_s17019_h_both_fp64,1,17019,h_both,selected,V1,0.00033867624153019514,0.0003386762415301968,0.0003386761818546802
b1_s17019_h_both_fp64,1,17019,h_both,selected,V2,0.0010624755560983427,0.0010624755560983503,0.0010624757269397378
b1_s17019_h_both_fp64,1,17019,h_both,selected,V3,0.001142448550958862,0.0011424485509588646,0.0011424473486840725
b1_s17019_h_both_fp64,1,17019,h_both,selected,V4,0.0038758227469479654,0.0038758227469479992,0.003875821828842163
b1_s17019_h_both_fp64,1,17019,h_both,median,V1,0.04800295550965198,0.04800295550965212,0.04800296574831009
b1_s17019_h_both_fp64,1,17019,h_both,median,V2,0.1431293093699058,0.1431293093699061,0.14312931895256042
b1_s17019_h_both_fp64,1,17019,h_both,median,V3,0.04661555394057246,0.04661555394057256,0.04661555588245392
b1_s17019_h_both_fp64,1,17019,h_both,median,V4,0.2177345706737355,0.21773457067373586,0.21773456037044525
b1_s17019_h_both_fp64,1,17019,h_both,oracle_support,V1,6.96403717679038e-06,6.964037176790409e-06,6.964110070839524e-06
b1_s17019_h_both_fp64,1,17019,h_both,oracle_support,V2,1.792306841881129e-05,1.7923068418811318e-05,1.7923235645866953e-05
b1_s17019_h_both_fp64,1,17019,h_both,oracle_support,V3,6.804201584194153e-06,6.804201584194179e-06,6.804278655181406e-06
b1_s17019_h_both_fp64,1,17019,h_both,oracle_support,V4,2.6517967269332786e-05,2.6517967269332796e-05,2.6518213417148218e-05
b1_s17019_m2_hajek_fp64,1,17019,m2_hajek,selected,V1,0.0004086008685329163,0.00040860086853291915,0.00040860113222151995
b1_s17019_m2_hajek_fp64,1,17019,m2_hajek,selected,V2,0.0019301797664922626,0.0019301797664922743,0.0019301821012049913
b1_s17019_m2_hajek_fp64,1,17019,m2_hajek,selected,V3,0.0024446386674316935,0.0024446386674317052,0.002444640500470996
b1_s17019_m2_hajek_fp64,1,17019,m2_hajek,selected,V4,0.007300982426939948,0.007300982426939983,0.00730098458006978
b1_s17019_m2_hajek_fp64,1,17019,m2_hajek,median,V1,0.04792861507476747,0.04792861507476761,0.047928616404533386
b1_s17019_m2_hajek_fp64,1,17019,m2_hajek,median,V2,0.14306239725064046,0.1430623972506407,0.14306241273880005
b1_s17019_m2_hajek_fp64,1,17019,m2_hajek,median,V3,0.046541105164977656,0.04654110516497775,0.04654110595583916
b1_s17019_m2_hajek_fp64,1,17019,m2_hajek,median,V4,0.21767348439983597,0.21767348439983633,0.21767348051071167
b1_s17019_m2_hajek_fp64,1,17019,m2_hajek,oracle_support,V1,5.884184025166122e-06,5.884184025166133e-06,5.88422790315235e-06
b1_s17019_m2_hajek_fp64,1,17019,m2_hajek,oracle_support,V2,9.037128499744745e-06,9.037128499744769e-06,9.037109521159437e-06
b1_s17019_m2_hajek_fp64,1,17019,m2_hajek,oracle_support,V3,5.8381988703300724e-06,5.838198870330093e-06,5.838241577293957e-06
b1_s17019_m2_hajek_fp64,1,17019,m2_hajek,oracle_support,V4,1.1509905357648766e-05,1.1509905357648774e-05,1.1509919204399921e-05
b2_s17110_h_both_fp64,2,17110,h_both,selected,V1,0.0012554712867809338,0.0012554712867809412,0.0012554695131257176
b2_s17110_h_both_fp64,2,17110,h_both,selected,V2,0.005796869643162264,0.005796869643162288,0.005796860437840223
b2_s17110_h_both_fp64,2,17110,h_both,selected,V3,0.002122952051012708,0.002122952051012712,0.002122949343174696
b2_s17110_h_both_fp64,2,17110,h_both,selected,V4,0.008366274885677382,0.008366274885677406,0.008366268128156662
b2_s17110_h_both_fp64,2,17110,h_both,median,V1,0.04825212116187187,0.04825212116187201,0.048252128064632416
b2_s17110_h_both_fp64,2,17110,h_both,median,V2,0.14335357765491216,0.14335357765491244,0.14335358142852783
b2_s17110_h_both_fp64,2,17110,h_both,median,V3,0.04686508271662647,0.04686508271662655,0.046865083277225494
b2_s17110_h_both_fp64,2,17110,h_both,median,V4,0.2179393125655672,0.21793931256556756,0.21793930232524872
b2_s17110_h_both_fp64,2,17110,h_both,oracle_support,V1,0.0001598386713992668,0.00015983867139926676,0.00015983838238753378
b2_s17110_h_both_fp64,2,17110,h_both,oracle_support,V2,0.0001515444030997604,0.0001515444030997604,0.00015154368884395808
b2_s17110_h_both_fp64,2,17110,h_both,oracle_support,V3,0.00015995964188101141,0.00015995964188101155,0.0001599593088030815
b2_s17110_h_both_fp64,2,17110,h_both,oracle_support,V4,0.00014503941233014062,0.00014503941233014056,0.00014503915735986084
b2_s17110_m2_hajek_fp64,2,17110,m2_hajek,selected,V1,0.0015927079650939636,0.0015927079650939714,0.001592707703821361
b2_s17110_m2_hajek_fp64,2,17110,m2_hajek,selected,V2,0.009409610127601782,0.009409610127601806,0.009409605525434017
b2_s17110_m2_hajek_fp64,2,17110,m2_hajek,selected,V3,0.0030034171402539933,0.0030034171402539963,0.0030034163501113653
b2_s17110_m2_hajek_fp64,2,17110,m2_hajek,selected,V4,0.014435710962357455,0.014435710962357495,0.014435709454119205
b2_s17110_m2_hajek_fp64,2,17110,m2_hajek,median,V1,0.04795348935216079,0.04795348935216093,0.047953490167856216
b2_s17110_m2_hajek_fp64,2,17110,m2_hajek,median,V2,0.14308478601683702,0.14308478601683727,0.1430848091840744
b2_s17110_m2_hajek_fp64,2,17110,m2_hajek,median,V3,0.04656601569312583,0.04656601569312592,0.04656601697206497
b2_s17110_m2_hajek_fp64,2,17110,m2_hajek,median,V4,0.2176939238406902,0.2176939238406906,0.21769393980503082
b2_s17110_m2_hajek_fp64,2,17110,m2_hajek,oracle_support,V1,0.00011781587869028034,0.00011781587869028032,0.00011781476496253163
b2_s17110_m2_hajek_fp64,2,17110,m2_hajek,oracle_support,V2,0.00013097995123223253,0.00013097995123223264,0.00013097845658194274
b2_s17110_m2_hajek_fp64,2,17110,m2_hajek,oracle_support,V3,0.0001176238829482063,0.00011762388294820639,0.00011762273061322048
b2_s17110_m2_hajek_fp64,2,17110,m2_hajek,oracle_support,V4,0.00014130420977848067,0.00014130420977848086,0.00014130317140370607
b2_s17111_h_both_fp64,2,17111,h_both,selected,V1,0.0013631419611797283,0.001363141961179737,0.0013631413457915187
b2_s17111_h_both_fp64,2,17111,h_both,selected,V2,0.009348869528705622,0.009348869528705646,0.009348864667117596
b2_s17111_h_both_fp64,2,17111,h_both,selected,V3,0.006233941645079467,0.006233941645079473,0.006233940366655588
b2_s17111_h_both_fp64,2,17111,h_both,selected,V4,0.03326423216376402,0.03326423216376407,0.03326423093676567
b2_s17111_h_both_fp64,2,17111,h_both,median,V1,0.048245673012304625,0.048245673012304764,0.04824567586183548
b2_s17111_h_both_fp64,2,17111,h_both,median,V2,0.14334777382347705,0.14334777382347724,0.14334778487682343
b2_s17111_h_both_fp64,2,17111,h_both,median,V3,0.04685862516978967,0.04685862516978977,0.04685863107442856
b2_s17111_h_both_fp64,2,17111,h_both,median,V4,0.21793401405700688,0.21793401405700727,0.2179340422153473
b2_s17111_h_both_fp64,2,17111,h_both,oracle_support,V1,0.00016384421929714778,0.00016384421929714765,0.00016384295304305851
b2_s17111_h_both_fp64,2,17111,h_both,oracle_support,V2,0.00015406747965587237,0.00015406747965587242,0.0001540658122394234
b2_s17111_h_both_fp64,2,17111,h_both,oracle_support,V3,0.00016398681136935823,0.00016398681136935836,0.00016398548905272037
b2_s17111_h_both_fp64,2,17111,h_both,oracle_support,V4,0.00014639982304929066,0.0001463998230492908,0.00014639872824773192
b2_s17111_m2_hajek_fp64,2,17111,m2_hajek,selected,V1,0.0012427440751585504,0.0012427440751585587,0.0012427426408976316
b2_s17111_m2_hajek_fp64,2,17111,m2_hajek,selected,V2,0.008712229163271388,0.008712229163271412,0.008712220937013626
b2_s17111_m2_hajek_fp64,2,17111,m2_hajek,selected,V3,0.004859992810100557,0.004859992810100566,0.004859988112002611
b2_s17111_m2_hajek_fp64,2,17111,m2_hajek,selected,V4,0.034218426489699486,0.03421842648969954,0.03421841561794281
b2_s17111_m2_hajek_fp64,2,17111,m2_hajek,median,V1,0.047941701653821556,0.0479417016538217,0.04794170707464218
b2_s17111_m2_hajek_fp64,2,17111,m2_hajek,median,V2,0.14307417618009927,0.1430741761800995,0.1430741846561432
b2_s17111_m2_hajek_fp64,2,17111,m2_hajek,median,V3,0.04655421081587699,0.04655421081587707,0.046554211527109146
b2_s17111_m2_hajek_fp64,2,17111,m2_hajek,median,V4,0.21768423777185683,0.21768423777185722,0.21768425405025482
b2_s17111_m2_hajek_fp64,2,17111,m2_hajek,oracle_support,V1,6.171745806288505e-05,6.171745806288507e-05,6.171692803036422e-05
b2_s17111_m2_hajek_fp64,2,17111,m2_hajek,oracle_support,V2,5.5553588534075046e-05,5.555358853407507e-05,5.5552838603034616e-05
b2_s17111_m2_hajek_fp64,2,17111,m2_hajek,oracle_support,V3,6.180735704364939e-05,6.180735704364946e-05,6.180681521072984e-05
b2_s17111_m2_hajek_fp64,2,17111,m2_hajek,oracle_support,V4,5.071941715907422e-05,5.0719417159074266e-05,5.07189761265181e-05
b2_s17112_h_both_fp64,2,17112,h_both,selected,V1,0.0007907628119391958,0.0007907628119392029,0.0007907625986263156
b2_s17112_h_both_fp64,2,17112,h_both,selected,V2,0.0019249400805957234,0.0019249400805957427,0.0019249418983235955
b2_s17112_h_both_fp64,2,17112,h_both,selected,V3,0.0016364224072536345,0.001636422407253637,0.0016364236362278461
b2_s17112_h_both_fp64,2,17112,h_both,selected,V4,0.016661606990420137,0.016661606990420255,0.016661612316966057
b2_s17112_h_both_fp64,2,17112,h_both,median,V1,0.04812375695254045,0.0481237569525406,0.048123762011528015
b2_s17112_h_both_fp64,2,17112,h_both,median,V2,0.14323803997615722,0.14323803997615744,0.14323805272579193
b2_s17112_h_both_fp64,2,17112,h_both,median,V3,0.04673653143454469,0.04673653143454478,0.04673653468489647
b2_s17112_h_both_fp64,2,17112,h_both,median,V4,0.2178338344194911,0.21783383441949145,0.21783384680747986
b2_s17112_h_both_fp64,2,17112,h_both,oracle_support,V1,7.158691257297331e-05,7.15869125729733e-05,7.158597145462409e-05
b2_s17112_h_both_fp64,2,17112,h_both,oracle_support,V2,6.52737576533591e-05,6.527375765335907e-05,6.527267396450043e-05
b2_s17112_h_both_fp64,2,17112,h_both,oracle_support,V3,7.167898885557917e-05,7.167898885557929e-05,7.167805597418919e-05
b2_s17112_h_both_fp64,2,17112,h_both,oracle_support,V4,6.032250541550763e-05,6.032250541550766e-05,6.0321784985717386e-05
b2_s17112_m2_hajek_fp64,2,17112,m2_hajek,selected,V1,0.00048667564533273376,0.00048667564533273815,0.00048667582450434566
b2_s17112_m2_hajek_fp64,2,17112,m2_hajek,selected,V2,0.0012895045775393498,0.0012895045775393591,0.001289504230953753
b2_s17112_m2_hajek_fp64,2,17112,m2_hajek,selected,V3,0.0011027069129205527,0.0011027069129205533,0.0011027066502720118
b2_s17112_m2_hajek_fp64,2,17112,m2_hajek,selected,V4,0.007632079449268729,0.007632079449268811,0.00763207720592618
b2_s17112_m2_hajek_fp64,2,17112,m2_hajek,median,V1,0.04793066978558023,0.047930669785580374,0.04793066903948784
b2_s17112_m2_hajek_fp64,2,17112,m2_hajek,median,V2,0.1430642466486857,0.14306424664868594,0.14306426048278809
b2_s17112_m2_hajek_fp64,2,17112,m2_hajek,median,V3,0.04654316287024195,0.04654316287024204,0.04654316604137421
b2_s17112_m2_hajek_fp64,2,17112,m2_hajek,median,V4,0.21767517277612392,0.2176751727761243,0.21767517924308777
b2_s17112_m2_hajek_fp64,2,17112,m2_hajek,oracle_support,V1,3.351080545223975e-05,3.3510805452239826e-05,3.351060877321288e-05
b2_s17112_m2_hajek_fp64,2,17112,m2_hajek,oracle_support,V2,6.815013585098332e-05,6.815013585098338e-05,6.815005326643586e-05
b2_s17112_m2_hajek_fp64,2,17112,m2_hajek,oracle_support,V3,3.300559675457763e-05,3.300559675457772e-05,3.300539174233563e-05
b2_s17112_m2_hajek_fp64,2,17112,m2_hajek,oracle_support,V4,9.531691131243358e-05,9.53169113124336e-05,9.531706018606201e-05
b2_s17113_h_both_fp64,2,17113,h_both,selected,V1,0.0017888448589903625,0.001788844858990379,0.00178884482011199
b2_s17113_h_both_fp64,2,17113,h_both,selected,V2,0.006135250853167268,0.006135250853167347,0.006135249976068735
b2_s17113_h_both_fp64,2,17113,h_both,selected,V3,0.005984367935861605,0.005984367935861652,0.005984365940093994
b2_s17113_h_both_fp64,2,17113,h_both,selected,V4,0.007502722466915037,0.007502722466915149,0.0075027234852313995
b2_s17113_h_both_fp64,2,17113,h_both,median,V1,0.048150690055182875,0.048150690055183014,0.048150692135095596
b2_s17113_h_both_fp64,2,17113,h_both,median,V2,0.1432622818437088,0.14326228184370904,0.14326228201389313
b2_s17113_h_both_fp64,2,17113,h_both,median,V3,0.04676350378838971,0.04676350378838981,0.04676350578665733
b2_s17113_h_both_fp64,2,17113,h_both,median,V4,0.21785596561750645,0.2178559656175068,0.21785597503185272
b2_s17113_h_both_fp64,2,17113,h_both,oracle_support,V1,0.0002802071373116013,0.0002802071373116015,0.00028020612080581486
b2_s17113_h_both_fp64,2,17113,h_both,oracle_support,V2,0.0005026429655860955,0.0005026429655860964,0.0005026413127779961
b2_s17113_h_both_fp64,2,17113,h_both,oracle_support,V3,0.00027696294887544063,0.00027696294887544096,0.0002769618877209723
b2_s17113_h_both_fp64,2,17113,h_both,oracle_support,V4,0.0006770939186430337,0.000677093918643035,0.000677092932164669
b2_s17113_m2_hajek_fp64,2,17113,m2_hajek,selected,V1,0.0014347825113204156,0.0014347825113204247,0.0014347831020131707
b2_s17113_m2_hajek_fp64,2,17113,m2_hajek,selected,V2,0.005743513014871242,0.005743513014871294,0.005743514746427536
b2_s17113_m2_hajek_fp64,2,17113,m2_hajek,selected,V3,0.00364050869409986,0.003640508694099884,0.0036405071150511503
b2_s17113_m2_hajek_fp64,2,17113,m2_hajek,selected,V4,0.008541696767476006,0.008541696767476063,0.008541700430214405
b2_s17113_m2_hajek_fp64,2,17113,m2_hajek,median,V1,0.047940285983920645,0.047940285983920805,0.047940291464328766
b2_s17113_m2_hajek_fp64,2,17113,m2_hajek,median,V2,0.14307290196811223,0.1430729019681125,0.14307290315628052
b2_s17113_m2_hajek_fp64,2,17113,m2_hajek,median,V3,0.046552793082836656,0.046552793082836746,0.04655279591679573
b2_s17113_m2_hajek_fp64,2,17113,m2_hajek,median,V4,0.21768307450183494,0.21768307450183527,0.2176830917596817
b2_s17113_m2_hajek_fp64,2,17113,m2_hajek,oracle_support,V1,0.00010440733203491057,0.0001044073320349106,0.00010440745245432481
b2_s17113_m2_hajek_fp64,2,17113,m2_hajek,oracle_support,V2,0.00018345898366260157,0.00018345898366260182,0.0001834587601479143
b2_s17113_m2_hajek_fp64,2,17113,m2_hajek,oracle_support,V3,0.00010325437724314254,0.0001032543772431427,0.00010325443872716278
b2_s17113_m2_hajek_fp64,2,17113,m2_hajek,oracle_support,V4,0.00024545725109170367,0.00024545725109170426,0.0002454574569128454
b2_s17114_h_both_fp64,2,17114,h_both,selected,V1,0.0006680170218139587,0.0006680170218139624,0.0006680171354673803
b2_s17114_h_both_fp64,2,17114,h_both,selected,V2,0.0007712726566442671,0.0007712726566442818,0.000771272461861372
b2_s17114_h_both_fp64,2,17114,h_both,selected,V3,0.004828865105269701,0.004828865105269699,0.004828866571187973
b2_s17114_h_both_fp64,2,17114,h_both,selected,V4,0.0017467803531506885,0.0017467803531507286,0.0017467797733843327
b2_s17114_h_both_fp64,2,17114,h_both,median,V1,0.04793604230986949,0.04793604230986963,0.04793604835867882
b2_s17114_h_both_fp64,2,17114,h_both,median,V2,0.1430690823344946,0.14306908233449483,0.1430691033601761
b2_s17114_h_both_fp64,2,17114,h_both,median,V3,0.046548543224228446,0.046548543224228536,0.046548545360565186
b2_s17114_h_both_fp64,2,17114,h_both,median,V4,0.21767958743270718,0.21767958743270754,0.21767958998680115
b2_s17114_h_both_fp64,2,17114,h_both,oracle_support,V1,0.000247494906042514,0.00024749490604251474,0.0002474951616022736
b2_s17114_h_both_fp64,2,17114,h_both,oracle_support,V2,0.0007255111590129365,0.0007255111590129377,0.0007255121599882841
b2_s17114_h_both_fp64,2,17114,h_both,oracle_support,V3,0.00024052312091143505,0.0002405231209114356,0.00024052341177593917
b2_s17114_h_both_fp64,2,17114,h_both,oracle_support,V4,0.0011004075574676277,0.0011004075574676292,0.0011004083789885044
b2_s17114_m2_hajek_fp64,2,17114,m2_hajek,selected,V1,0.0005865439848278782,0.0005865439848278828,0.0005865438724868
b2_s17114_m2_hajek_fp64,2,17114,m2_hajek,selected,V2,0.0011824982090238812,0.0011824982090238988,0.00118249689694494
b2_s17114_m2_hajek_fp64,2,17114,m2_hajek,selected,V3,0.004720830590502747,0.004720830590502749,0.004720831289887428
b2_s17114_m2_hajek_fp64,2,17114,m2_hajek,selected,V4,0.0026580453710619615,0.002658045371061992,0.002658043522387743
b2_s17114_m2_hajek_fp64,2,17114,m2_hajek,median,V1,0.048022700392697806,0.048022700392697945,0.04802270606160164
b2_s17114_m2_hajek_fp64,2,17114,m2_hajek,median,V2,0.1431470812859741,0.1431470812859743,0.14314709603786469
b2_s17114_m2_hajek_fp64,2,17114,m2_hajek,median,V3,0.046635327599003545,0.04663532759900365,0.046635325998067856
b2_s17114_m2_hajek_fp64,2,17114,m2_hajek,median,V4,0.21775079524029503,0.2177507952402954,0.21775077283382416
b2_s17114_m2_hajek_fp64,2,17114,m2_hajek,oracle_support,V1,0.00010326585519865806,0.0001032658551986584,0.00010326582560082898
b2_s17114_m2_hajek_fp64,2,17114,m2_hajek,oracle_support,V2,0.00028429247343494073,0.0002842924734349411,0.00028429258964024484
b2_s17114_m2_hajek_fp64,2,17114,m2_hajek,oracle_support,V3,0.00010062561299453516,0.00010062561299453536,0.00010062564251711592
b2_s17114_m2_hajek_fp64,2,17114,m2_hajek,oracle_support,V4,0.0004262672008202322,0.00042626720082023265,0.0004262668953742832
b2_s17115_h_both_fp64,2,17115,h_both,selected,V1,0.0007745350173021573,0.0007745350173021604,0.0007745356415398419
b2_s17115_h_both_fp64,2,17115,h_both,selected,V2,0.0018470317875968363,0.0018470317875968478,0.0018470317590981722
b2_s17115_h_both_fp64,2,17115,h_both,selected,V3,0.005236921860583276,0.005236921860583273,0.00523692462593317
b2_s17115_h_both_fp64,2,17115,h_both,selected,V4,0.0041586960596163135,0.004158696059616351,0.004158695228397846
b2_s17115_h_both_fp64,2,17115,h_both,median,V1,0.04793449507679686,0.047934495076797014,0.04793449491262436
b2_s17115_h_both_fp64,2,17115,h_both,median,V2,0.1430676897055162,0.14306768970551645,0.14306770265102386
b2_s17115_h_both_fp64,2,17115,h_both,median,V3,0.0465469937362816,0.04654699373628168,0.046546995639801025
b2_s17115_h_both_fp64,2,17115,h_both,median,V4,0.21767831605591995,0.21767831605592036,0.21767830848693848
b2_s17115_h_both_fp64,2,17115,h_both,oracle_support,V1,2.1153558940021277e-05,2.1153558940021344e-05,2.115378993039485e-05
b2_s17115_h_both_fp64,2,17115,h_both,oracle_support,V2,5.000417941172344e-05,5.0004179411723465e-05,5.0004618969978765e-05
b2_s17115_h_both_fp64,2,17115,h_both,oracle_support,V3,2.0732777584623647e-05,2.073277758462365e-05,2.0733034034492448e-05
b2_s17115_h_both_fp64,2,17115,h_both,oracle_support,V4,7.26310119531123e-05,7.263101195311226e-05,7.263130828505382e-05
b2_s17115_m2_hajek_fp64,2,17115,m2_hajek,selected,V1,0.0008428877107173672,0.0008428877107173711,0.0008428884902969003
b2_s17115_m2_hajek_fp64,2,17115,m2_hajek,selected,V2,0.001308610348782854,0.0013086103487828674,0.001308611361309886
b2_s17115_m2_hajek_fp64,2,17115,m2_hajek,selected,V3,0.004935041888551731,0.004935041888551729,0.004935045260936022
b2_s17115_m2_hajek_fp64,2,17115,m2_hajek,selected,V4,0.002789612522825069,0.002789612522825114,0.002789614023640752
b2_s17115_m2_hajek_fp64,2,17115,m2_hajek,median,V1,0.04807863362678541,0.04807863362678556,0.048078641295433044
b2_s17115_m2_hajek_fp64,2,17115,m2_hajek,median,V2,0.14319742550626258,0.1431974255062628,0.1431974321603775
b2_s17115_m2_hajek_fp64,2,17115,m2_hajek,median,V3,0.04669134234789962,0.046691342347899706,0.046691346913576126
b2_s17115_m2_hajek_fp64,2,17115,m2_hajek,median,V4,0.21779675613442848,0.21779675613442884,0.21779674291610718
b2_s17115_m2_hajek_fp64,2,17115,m2_hajek,oracle_support,V1,4.249455784864601e-06,4.249455784864624e-06,4.249449830240337e-06
b2_s17115_m2_hajek_fp64,2,17115,m2_hajek,oracle_support,V2,1.0952664078926312e-05,1.0952664078926317e-05,1.0952738193736877e-05
b2_s17115_m2_hajek_fp64,2,17115,m2_hajek,oracle_support,V3,4.151690640636454e-06,4.1516906406364524e-06,4.151692792220274e-06
b2_s17115_m2_hajek_fp64,2,17115,m2_hajek,oracle_support,V4,1.62098255915719e-05,1.6209825591571887e-05,1.6209840396186337e-05
b2_s17116_h_both_fp64,2,17116,h_both,selected,V1,0.00024656667159831487,0.0002465666715983174,0.0002465667203068733
b2_s17116_h_both_fp64,2,17116,h_both,selected,V2,0.0008029619445793157,0.0008029619445793213,0.0008029616437852383
b2_s17116_h_both_fp64,2,17116,h_both,selected,V3,0.0012434014252327471,0.0012434014252327473,0.0012434019008651376
b2_s17116_h_both_fp64,2,17116,h_both,selected,V4,0.004283138260122092,0.004283138260122118,0.0042831385508179665
b2_s17116_h_both_fp64,2,17116,h_both,median,V1,0.04792953696610759,0.04792953696610774,0.0479295440018177
b2_s17116_h_both_fp64,2,17116,h_both,median,V2,0.1430632270238775,0.14306322702387775,0.1430632323026657
b2_s17116_h_both_fp64,2,17116,h_both,median,V3,0.04654202839984452,0.04654202839984462,0.046542029827833176
b2_s17116_h_both_fp64,2,17116,h_both,median,V4,0.21767424192710894,0.21767424192710927,0.21767425537109375
b2_s17116_h_both_fp64,2,17116,h_both,oracle_support,V1,8.298152949235834e-05,8.29815294923586e-05,8.298173634102568e-05
b2_s17116_h_both_fp64,2,17116,h_both,oracle_support,V2,0.00023448733594556948,0.0002344873359455698,0.00023448780120816082
b2_s17116_h_both_fp64,2,17116,h_both,oracle_support,V3,8.077184326905756e-05,8.077184326905772e-05,8.077208622125909e-05
b2_s17116_h_both_fp64,2,17116,h_both,oracle_support,V4,0.00035330961621601973,0.00035330961621602005,0.00035330982063896954
b2_s17116_m2_hajek_fp64,2,17116,m2_hajek,selected,V1,0.0003335502128613393,0.00033355021286134287,0.0003335499204695225
b2_s17116_m2_hajek_fp64,2,17116,m2_hajek,selected,V2,0.001221896898692766,0.0012218968986927733,0.0012218956835567951
b2_s17116_m2_hajek_fp64,2,17116,m2_hajek,selected,V3,0.0013880700996271008,0.001388070099627101,0.0013880699407309294
b2_s17116_m2_hajek_fp64,2,17116,m2_hajek,selected,V4,0.007028087295336604,0.00702808729533664,0.007028086110949516
b2_s17116_m2_hajek_fp64,2,17116,m2_hajek,median,V1,0.04801268763205357,0.04801268763205372,0.04801269620656967
b2_s17116_m2_hajek_fp64,2,17116,m2_hajek,median,V2,0.14313806902991927,0.14313806902991952,0.1431380808353424
b2_s17116_m2_hajek_fp64,2,17116,m2_hajek,median,V3,0.04662530024617133,0.046625300246171425,0.046625301241874695
b2_s17116_m2_hajek_fp64,2,17116,m2_hajek,median,V4,0.2177425676553992,0.2177425676553996,0.21774259209632874
b2_s17116_m2_hajek_fp64,2,17116,m2_hajek,oracle_support,V1,6.248423825009505e-05,6.248423825009526e-05,6.248441059142351e-05
b2_s17116_m2_hajek_fp64,2,17116,m2_hajek,oracle_support,V2,0.00018146943379357506,0.0001814694337935753,0.00018147008086089045
b2_s17116_m2_hajek_fp64,2,17116,m2_hajek,oracle_support,V3,6.074885956379783e-05,6.074885956379794e-05,6.074905104469508e-05
b2_s17116_m2_hajek_fp64,2,17116,m2_hajek,oracle_support,V4,0.0002747865982236255,0.0002747865982236257,0.00027478719130158424
b2_s17117_h_both_fp64,2,17117,h_both,selected,V1,0.0016807331945228818,0.0016807331945228896,0.0016807317733764648
b2_s17117_h_both_fp64,2,17117,h_both,selected,V2,0.007137443478413452,0.007137443478413478,0.0071374354884028435
b2_s17117_h_both_fp64,2,17117,h_both,selected,V3,0.006259363525064582,0.006259363525064591,0.006259359885007143
b2_s17117_h_both_fp64,2,17117,h_both,selected,V4,0.025135029746933883,0.02513502974693391,0.025135021656751633
b2_s17117_h_both_fp64,2,17117,h_both,median,V1,0.04802047629570312,0.04802047629570327,0.04802048206329346
b2_s17117_h_both_fp64,2,17117,h_both,median,V2,0.143145079427314,0.14314507942731425,0.1431450992822647
b2_s17117_h_both_fp64,2,17117,h_both,median,V3,0.04663310026070085,0.04663310026070094,0.046633098274469376
b2_s17117_h_both_fp64,2,17117,h_both,median,V4,0.21774896767769863,0.217748967677699,0.2177489697933197
b2_s17117_h_both_fp64,2,17117,h_both,oracle_support,V1,0.0001270986181472557,0.00012709861814725563,0.00012709858128800988
b2_s17117_h_both_fp64,2,17117,h_both,oracle_support,V2,0.0001231162422313743,0.00012311624223137435,0.00012311572209000587
b2_s17117_h_both_fp64,2,17117,h_both,oracle_support,V3,0.00012715670041752182,0.0001271567004175219,0.00012715659977402538
b2_s17117_h_both_fp64,2,17117,h_both,oracle_support,V4,0.00011999296267994056,0.00011999296267994071,0.0001199928083224222
b2_s17117_m2_hajek_fp64,2,17117,m2_hajek,selected,V1,0.0010187559242418394,0.0010187559242418416,0.0010187557199969888
b2_s17117_m2_hajek_fp64,2,17117,m2_hajek,selected,V2,0.003364847886091976,0.0033648478860919795,0.003364845411852002
b2_s17117_m2_hajek_fp64,2,17117,m2_hajek,selected,V3,0.0050844033477754624,0.0050844033477754624,0.005084403324872255
b2_s17117_m2_hajek_fp64,2,17117,m2_hajek,selected,V4,0.009445801446361658,0.009445801446361663,0.009445800445973873
b2_s17117_m2_hajek_fp64,2,17117,m2_hajek,median,V1,0.047948300387044486,0.04794830038704463,0.04794830456376076
b2_s17117_m2_hajek_fp64,2,17117,m2_hajek,median,V2,0.14308011554842684,0.14308011554842712,0.14308011531829834
b2_s17117_m2_hajek_fp64,2,17117,m2_hajek,median,V3,0.04656081916582393,0.04656081916582402,0.046560823917388916
b2_s17117_m2_hajek_fp64,2,17117,m2_hajek,median,V4,0.21768966001650303,0.2176896600165034,0.2176896631717682
b2_s17117_m2_hajek_fp64,2,17117,m2_hajek,oracle_support,V1,0.00010122192542303857,0.00010122192542303857,0.00010122208914253861
b2_s17117_m2_hajek_fp64,2,17117,m2_hajek,oracle_support,V2,0.00017429595346335735,0.00017429595346335762,0.00017429552099201828
b2_s17117_m2_hajek_fp64,2,17117,m2_hajek,oracle_support,V3,0.00010015615324689638,0.00010015615324689649,0.00010015627049142495
b2_s17117_m2_hajek_fp64,2,17117,m2_hajek,oracle_support,V4,0.00023160611763174815,0.00023160611763174864,0.0002316059108125046
b2_s17118_h_both_fp64,2,17118,h_both,selected,V1,0.0003146863618805711,0.00031468636188057195,0.000314686301862821
b2_s17118_h_both_fp64,2,17118,h_both,selected,V2,0.0006471898377644806,0.000647189837764484,0.0006471893866546452
b2_s17118_h_both_fp64,2,17118,h_both,selected,V3,0.0013651222824707853,0.0013651222824707847,0.0013651216868311167
b2_s17118_h_both_fp64,2,17118,h_both,selected,V4,0.003168275082204666,0.0031682750822046783,0.003168275114148855
b2_s17118_h_both_fp64,2,17118,h_both,median,V1,0.04795217959481754,0.047952179594817686,0.047952182590961456
b2_s17118_h_both_fp64,2,17118,h_both,median,V2,0.14308360713431237,0.14308360713431262,0.1430836170911789
b2_s17118_h_both_fp64,2,17118,h_both,median,V3,0.04656470402699578,0.04656470402699587,0.04656470566987991
b2_s17118_h_both_fp64,2,17118,h_both,median,V4,0.21769284760006913,0.21769284760006952,0.21769283711910248
b2_s17118_h_both_fp64,2,17118,h_both,oracle_support,V1,2.4400984468917797e-05,2.4400984468917835e-05,2.4401182599831372e-05
b2_s17118_h_both_fp64,2,17118,h_both,oracle_support,V2,4.969483503489727e-05,4.9694835034897384e-05,4.9694994231685996e-05
b2_s17118_h_both_fp64,2,17118,h_both,oracle_support,V3,2.4032077993065134e-05,2.4032077993065124e-05,2.403225880698301e-05
b2_s17118_h_both_fp64,2,17118,h_both,oracle_support,V4,6.953218035801456e-05,6.953218035801473e-05,6.953221600269899e-05
b2_s17118_m2_hajek_fp64,2,17118,m2_hajek,selected,V1,0.00029838946753653936,0.0002983894675365398,0.00029838961199857295
b2_s17118_m2_hajek_fp64,2,17118,m2_hajek,selected,V2,0.0005611115851146302,0.0005611115851146316,0.0005611114320345223
b2_s17118_m2_hajek_fp64,2,17118,m2_hajek,selected,V3,0.0023433666455881597,0.0023433666455881584,0.002343366853892803
b2_s17118_m2_hajek_fp64,2,17118,m2_hajek,selected,V4,0.0006609380544004765,0.0006609380544004834,0.0006609380361624062
b2_s17118_m2_hajek_fp64,2,17118,m2_hajek,median,V1,0.04826234080334053,0.04826234080334066,0.048262350261211395
b2_s17118_m2_hajek_fp64,2,17118,m2_hajek,median,V2,0.14336277611964893,0.14336277611964915,0.14336279034614563
b2_s17118_m2_hajek_fp64,2,17118,m2_hajek,median,V3,0.04687531725178274,0.046875317251782844,0.04687532037496567
b2_s17118_m2_hajek_fp64,2,17118,m2_hajek,median,V4,0.2179477101464917,0.21794771014649214,0.21794772148132324
b2_s17118_m2_hajek_fp64,2,17118,m2_hajek,oracle_support,V1,2.283849797587201e-05,2.283849797587205e-05,2.2838719814899378e-05
b2_s17118_m2_hajek_fp64,2,17118,m2_hajek,oracle_support,V2,3.1236709782163136e-05,3.1236709782163197e-05,3.12369447783567e-05
b2_s17118_m2_hajek_fp64,2,17118,m2_hajek,oracle_support,V3,2.27160114958938e-05,2.2716011495893786e-05,2.2716232706443407e-05
b2_s17118_m2_hajek_fp64,2,17118,m2_hajek,oracle_support,V4,3.7823220889417895e-05,3.7823220889417956e-05,3.782323619816452e-05
b2_s17119_h_both_fp64,2,17119,h_both,selected,V1,0.0004283284364172966,0.0004283284364172991,0.00042832872713916004
b2_s17119_h_both_fp64,2,17119,h_both,selected,V2,0.0006048806373398053,0.0006048806373398132,0.0006048805080354214
b2_s17119_h_both_fp64,2,17119,h_both,selected,V3,0.0006548265088112693,0.0006548265088112727,0.0006548268720507622
b2_s17119_h_both_fp64,2,17119,h_both,selected,V4,0.003043227914332305,0.003043227914332322,0.0030432259663939476
b2_s17119_h_both_fp64,2,17119,h_both,median,V1,0.04793140872750741,0.04793140872750755,0.04793141409754753
b2_s17119_h_both_fp64,2,17119,h_both,median,V2,0.14306491175335503,0.14306491175335528,0.14306491613388062
b2_s17119_h_both_fp64,2,17119,h_both,median,V3,0.04654390288907287,0.04654390288907297,0.0465439036488533
b2_s17119_h_both_fp64,2,17119,h_both,median,V4,0.2176757799720467,0.21767577997204704,0.21767577528953552
b2_s17119_h_both_fp64,2,17119,h_both,oracle_support,V1,0.00016889939005088365,0.0001688993900508841,0.00016889968537725508
b2_s17119_h_both_fp64,2,17119,h_both,oracle_support,V2,0.00042804369633854734,0.00042804369633854793,0.0004280442954041064
b2_s17119_h_both_fp64,2,17119,h_both,oracle_support,V3,0.00016511981475369843,0.00016511981475369862,0.00016512020374648273
b2_s17119_h_both_fp64,2,17119,h_both,oracle_support,V4,0.0006312842064751248,0.0006312842064751256,0.000631284317933023
b2_s17119_m2_hajek_fp64,2,17119,m2_hajek,selected,V1,0.00030005876437970837,0.0003000587643797107,0.000300058803986758
b2_s17119_m2_hajek_fp64,2,17119,m2_hajek,selected,V2,0.0005056058729787001,0.0005056058729787065,0.0005056060035713017
b2_s17119_m2_hajek_fp64,2,17119,m2_hajek,selected,V3,0.0006099723789764847,0.0006099723789764856,0.0006099726306274533
b2_s17119_m2_hajek_fp64,2,17119,m2_hajek,selected,V4,0.004252058890061567,0.0042520588900615925,0.004252059850841761
b2_s17119_m2_hajek_fp64,2,17119,m2_hajek,median,V1,0.048014911447743704,0.04801491144774385,0.04801492020487785
b2_s17119_m2_hajek_fp64,2,17119,m2_hajek,median,V2,0.1431400706353836,0.1431400706353838,0.14314007759094238
b2_s17119_m2_hajek_fp64,2,17119,m2_hajek,median,V3,0.046627527302759535,0.04662752730275963,0.046627528965473175
b2_s17119_m2_hajek_fp64,2,17119,m2_hajek,median,V4,0.2177443949868449,0.2177443949868453,0.2177443951368332
b2_s17119_m2_hajek_fp64,2,17119,m2_hajek,oracle_support,V1,0.00017996624786822206,0.00017996624786822255,0.0001799661695258692
b2_s17119_m2_hajek_fp64,2,17119,m2_hajek,oracle_support,V2,0.0004632664742430053,0.000463266474243006,0.0004632668278645724
b2_s17119_m2_hajek_fp64,2,17119,m2_hajek,oracle_support,V3,0.00017583436261620912,0.0001758343626162094,0.0001758343423716724
b2_s17119_m2_hajek_fp64,2,17119,m2_hajek,oracle_support,V4,0.0006854518787963438,0.0006854518787963446,0.0006854518433101475
b3_s17210_h_both_fp64,3,17210,h_both,selected,V1,0.0004572445341894244,0.00045724453418942863,0.00045724547817371786
b3_s17210_h_both_fp64,3,17210,h_both,selected,V2,0.0007727230488481256,0.0007727230488481351,0.0007727239280939102
b3_s17210_h_both_fp64,3,17210,h_both,selected,V3,0.0005842614427048272,0.0005842614427048294,0.0005842610262334347
b3_s17210_h_both_fp64,3,17210,h_both,selected,V4,0.006882117141499648,0.006882117141499724,0.00688212038949132
b3_s17210_h_both_fp64,3,17210,h_both,median,V1,0.04796758688602075,0.0479675868860209,0.04796759411692619
b3_s17210_h_both_fp64,3,17210,h_both,median,V2,0.14309747488351438,0.14309747488351462,0.14309749007225037
b3_s17210_h_both_fp64,3,17210,h_both,median,V3,0.04658013377215524,0.046580133772155335,0.04658013582229614
b3_s17210_h_both_fp64,3,17210,h_both,median,V4,0.2177055079243187,0.21770550792431903,0.21770550310611725
b3_s17210_h_both_fp64,3,17210,h_both,oracle_support,V1,0.0001329827968401921,0.00013298279684019254,0.00013298344856593758
b3_s17210_h_both_fp64,3,17210,h_both,oracle_support,V2,0.00036643226889747615,0.00036643226889747675,0.0003664336691144854
b3_s17210_h_both_fp64,3,17210,h_both,oracle_support,V3,0.00012957797629688757,0.00012957797629688776,0.00012957866420038044
b3_s17210_h_both_fp64,3,17210,h_both,oracle_support,V4,0.0005495209520783798,0.0005495209520783804,0.0005495222867466509
b3_s17210_m2_hajek_fp64,3,17210,m2_hajek,selected,V1,0.0005141001738133641,0.0005141001738133702,0.0005141005385667086
b3_s17210_m2_hajek_fp64,3,17210,m2_hajek,selected,V2,0.0010344527069938076,0.0010344527069938206,0.0010344537440687418
b3_s17210_m2_hajek_fp64,3,17210,m2_hajek,selected,V3,0.0005655644704770503,0.000565564470477052,0.0005655644345097244
b3_s17210_m2_hajek_fp64,3,17210,m2_hajek,selected,V4,0.012090843989703691,0.012090843989703816,0.012090847827494144
b3_s17210_m2_hajek_fp64,3,17210,m2_hajek,median,V1,0.04793019484561897,0.047930194845619126,0.04793019965291023
b3_s17210_m2_hajek_fp64,3,17210,m2_hajek,median,V2,0.14306381916612684,0.1430638191661271,0.14306382834911346
b3_s17210_m2_hajek_fp64,3,17210,m2_hajek,median,V3,0.046542687238122604,0.046542687238122694,0.046542689204216
b3_s17210_m2_hajek_fp64,3,17210,m2_hajek,median,V4,0.21767478251323932,0.21767478251323968,0.21767479181289673
b3_s17210_m2_hajek_fp64,3,17210,m2_hajek,oracle_support,V1,0.00011615938879134747,0.00011615938879134788,0.00011615939729381353
b3_s17210_m2_hajek_fp64,3,17210,m2_hajek,oracle_support,V2,0.00034161098725683065,0.0003416109872568312,0.00034161124494858086
b3_s17210_m2_hajek_fp64,3,17210,m2_hajek,oracle_support,V3,0.00011287121586376952,0.00011287121586376973,0.0001128712683566846
b3_s17210_m2_hajek_fp64,3,17210,m2_hajek,oracle_support,V4,0.0005184271347525359,0.0005184271347525365,0.0005184271140024066
b3_s17211_h_both_fp64,3,17211,h_both,selected,V1,0.002618217907122258,0.0026182179071222718,0.0026182185392826796
b3_s17211_h_both_fp64,3,17211,h_both,selected,V2,0.002212350520609602,0.0022123505206096392,0.002212351420894265
b3_s17211_h_both_fp64,3,17211,h_both,selected,V3,0.009747584708421578,0.009747584708421603,0.009747585281729698
b3_s17211_h_both_fp64,3,17211,h_both,selected,V4,0.025409046006072654,0.025409046006072942,0.025409040972590446
b3_s17211_h_both_fp64,3,17211,h_both,median,V1,0.04822406393797317,0.04822406393797331,0.0482240691781044
b3_s17211_h_both_fp64,3,17211,h_both,median,V2,0.14332832399161732,0.14332832399161757,0.14332833886146545
b3_s17211_h_both_fp64,3,17211,h_both,median,V3,0.0468369846032768,0.046836984603276885,0.04683699086308479
b3_s17211_h_both_fp64,3,17211,h_both,median,V4,0.21791625766594763,0.217916257665948,0.21791625022888184
b3_s17211_h_both_fp64,3,17211,h_both,oracle_support,V1,1.98573735855558e-06,1.985737358555584e-06,1.9857097868225537e-06
b3_s17211_h_both_fp64,3,17211,h_both,oracle_support,V2,3.419614974922044e-06,3.419614974922038e-06,3.4195536500192247e-06
b3_s17211_h_both_fp64,3,17211,h_both,oracle_support,V3,1.9648244992470167e-06,1.9648244992470285e-06,1.964796410902636e-06
b3_s17211_h_both_fp64,3,17211,h_both,oracle_support,V4,4.544169947394694e-06,4.544169947394684e-06,4.5441315705829766e-06
b3_s17211_m2_hajek_fp64,3,17211,m2_hajek,selected,V1,0.0028635405308165738,0.002863540530816592,0.0028635405469685793
b3_s17211_m2_hajek_fp64,3,17211,m2_hajek,selected,V2,0.002666591736877041,0.0026665917368770826,0.002666593762114644
b3_s17211_m2_hajek_fp64,3,17211,m2_hajek,selected,V3,0.019064612366672493,0.019064612366672527,0.019064610823988914
b3_s17211_m2_hajek_fp64,3,17211,m2_hajek,selected,V4,0.04230860331956595,0.04230860331956641,0.04230859503149986
b3_s17211_m2_hajek_fp64,3,17211,m2_hajek,median,V1,0.04824339575056654,0.04824339575056669,0.04824339970946312
b3_s17211_m2_hajek_fp64,3,17211,m2_hajek,median,V2,0.14334572411245164,0.14334572411245186,0.14334572851657867
b3_s17211_m2_hajek_fp64,3,17211,m2_hajek,median,V3,0.046856344589263445,0.046856344589263535,0.0468563474714756
b3_s17211_m2_hajek_fp64,3,17211,m2_hajek,median,V4,0.21793214280841267,0.21793214280841303,0.21793216466903687
b3_s17211_m2_hajek_fp64,3,17211,m2_hajek,oracle_support,V1,2.1640462828962424e-05,2.164046282896244e-05,2.1640584236592986e-05
b3_s17211_m2_hajek_fp64,3,17211,m2_hajek,oracle_support,V2,3.4803876133697505e-05,3.4803876133697546e-05,3.480405575828627e-05
b3_s17211_m2_hajek_fp64,3,17211,m2_hajek,oracle_support,V3,2.1448476701750433e-05,2.144847670175041e-05,2.1448606275953352e-05
b3_s17211_m2_hajek_fp64,3,17211,m2_hajek,oracle_support,V4,4.512761765639617e-05,4.512761765639629e-05,4.512767191044986e-05
b3_s17212_h_both_fp64,3,17212,h_both,selected,V1,0.001518504677999721,0.0015185046779997247,0.0015185049269348383
b3_s17212_h_both_fp64,3,17212,h_both,selected,V2,0.0009297974898051582,0.0009297974898051709,0.0009297981159761548
b3_s17212_h_both_fp64,3,17212,h_both,selected,V3,0.0025268877226608103,0.002526887722660808,0.0025268876925110817
b3_s17212_h_both_fp64,3,17212,h_both,selected,V4,0.009672191290356756,0.009672191290356888,0.009672190994024277
b3_s17212_h_both_fp64,3,17212,h_both,median,V1,0.0479285741806517,0.047928574180651835,0.0479285791516304
b3_s17212_h_both_fp64,3,17212,h_both,median,V2,0.1430623604427854,0.14306236044278564,0.14306236803531647
b3_s17212_h_both_fp64,3,17212,h_both,median,V3,0.04654106421126447,0.04654106421126456,0.046541061252355576
b3_s17212_h_both_fp64,3,17212,h_both,median,V4,0.21767345079673478,0.21767345079673517,0.21767345070838928
b3_s17212_h_both_fp64,3,17212,h_both,oracle_support,V1,7.774470048135338e-05,7.774470048135346e-05,7.7745396993123e-05
b3_s17212_h_both_fp64,3,17212,h_both,oracle_support,V2,9.045267159113887e-05,9.045267159113891e-05,9.045362094184384e-05
b3_s17212_h_both_fp64,3,17212,h_both,oracle_support,V3,7.75593569005049e-05,7.755935690050483e-05,7.756006380077451e-05
b3_s17212_h_both_fp64,3,17212,h_both,oracle_support,V4,0.00010041922099425867,0.00010041922099425857,0.00010041974019259214
b3_s17212_m2_hajek_fp64,3,17212,m2_hajek,selected,V1,0.00123156643766369,0.0012315664376636906,0.0012315670028328896
b3_s17212_m2_hajek_fp64,3,17212,m2_hajek,selected,V2,0.000693382523403256,0.0006933825234032645,0.0006933832773938775
b3_s17212_m2_hajek_fp64,3,17212,m2_hajek,selected,V3,0.002929956875094354,0.0029299568750943516,0.0029299557209014893
b3_s17212_m2_hajek_fp64,3,17212,m2_hajek,selected,V4,0.005512535236054556,0.00551253523605463,0.005512532778084278
b3_s17212_m2_hajek_fp64,3,17212,m2_hajek,median,V1,0.04792851793342694,0.047928517933427076,0.047928523272275925
b3_s17212_m2_hajek_fp64,3,17212,m2_hajek,median,V2,0.14306230981594928,0.14306230981594956,0.14306232333183289
b3_s17212_m2_hajek_fp64,3,17212,m2_hajek,median,V3,0.04654100788206729,0.04654100788206739,0.046541012823581696
b3_s17212_m2_hajek_fp64,3,17212,m2_hajek,median,V4,0.21767340457783138,0.21767340457783177,0.2176734060049057
b3_s17212_m2_hajek_fp64,3,17212,m2_hajek,oracle_support,V1,5.8728737077546293e-05,5.872873707754636e-05,5.8728739531943575e-05
b3_s17212_m2_hajek_fp64,3,17212,m2_hajek,oracle_support,V2,7.444170502014697e-05,7.444170502014695e-05,7.444209768436849e-05
b3_s17212_m2_hajek_fp64,3,17212,m2_hajek,oracle_support,V3,5.849956613286279e-05,5.849956613286277e-05,5.849959052284248e-05
b3_s17212_m2_hajek_fp64,3,17212,m2_hajek,oracle_support,V4,8.676499958201346e-05,8.676499958201335e-05,8.676513971295208e-05
b3_s17213_h_both_fp64,3,17213,h_both,selected,V1,0.0019960870158000376,0.0019960870158000524,0.001996086910367012
b3_s17213_h_both_fp64,3,17213,h_both,selected,V2,0.0012799317458428018,0.0012799317458428267,0.0012799323303624988
b3_s17213_h_both_fp64,3,17213,h_both,selected,V3,0.0025030117152466803,0.002503011715246683,0.0025030123069882393
b3_s17213_h_both_fp64,3,17213,h_both,selected,V4,0.01505100380503004,0.015051003805030232,0.015051006339490414
b3_s17213_h_both_fp64,3,17213,h_both,median,V1,0.04806533860966145,0.048065338609661584,0.04806533828377724
b3_s17213_h_both_fp64,3,17213,h_both,median,V2,0.14318545896648086,0.14318545896648113,0.14318546652793884
b3_s17213_h_both_fp64,3,17213,h_both,median,V3,0.046678027955161266,0.04667802795516137,0.046678029000759125
b3_s17213_h_both_fp64,3,17213,h_both,median,V4,0.21778583148677477,0.2177858314867752,0.2177858203649521
b3_s17213_h_both_fp64,3,17213,h_both,oracle_support,V1,0.0001618042015943509,0.00016180420159435147,0.0001618043170310557
b3_s17213_h_both_fp64,3,17213,h_both,oracle_support,V2,0.00048018124296275494,0.0004801812429627557,0.00048018177039921284
b3_s17213_h_both_fp64,3,17213,h_both,oracle_support,V3,0.00015716072700683206,0.00015716072700683244,0.00015716087364125997
b3_s17213_h_both_fp64,3,17213,h_both,oracle_support,V4,0.0007298765313927498,0.0007298765313927508,0.0007298770360648632
b3_s17213_m2_hajek_fp64,3,17213,m2_hajek,selected,V1,0.0017581077925361607,0.0017581077925361735,0.0017581087304279208
b3_s17213_m2_hajek_fp64,3,17213,m2_hajek,selected,V2,0.0011604870635021415,0.0011604870635021638,0.0011604860192164779
b3_s17213_m2_hajek_fp64,3,17213,m2_hajek,selected,V3,0.004552651476317679,0.004552651476317684,0.004552648402750492
b3_s17213_m2_hajek_fp64,3,17213,m2_hajek,selected,V4,0.012184881524725294,0.012184881524725443,0.012184875085949898
b3_s17213_m2_hajek_fp64,3,17213,m2_hajek,median,V1,0.04800039708165105,0.04800039708165118,0.04800039902329445
b3_s17213_m2_hajek_fp64,3,17213,m2_hajek,median,V2,0.14312700658758018,0.14312700658758043,0.14312700927257538
b3_s17213_m2_hajek_fp64,3,17213,m2_hajek,median,V3,0.04661299178402316,0.046612991784023255,0.046612996608018875
b3_s17213_m2_hajek_fp64,3,17213,m2_hajek,median,V4,0.2177324683880297,0.21773246838803006,0.2177324891090393
b3_s17213_m2_hajek_fp64,3,17213,m2_hajek,oracle_support,V1,0.00014178939881018195,0.00014178939881018244,0.0001417895982740447
b3_s17213_m2_hajek_fp64,3,17213,m2_hajek,oracle_support,V2,0.00041739826458122653,0.00041739826458122724,0.00041739875450730324
b3_s17213_m2_hajek_fp64,3,17213,m2_hajek,oracle_support,V3,0.00013776969073449238,0.00013776969073449268,0.0001377699081785977
b3_s17213_m2_hajek_fp64,3,17213,m2_hajek,oracle_support,V4,0.0006335515240523856,0.0006335515240523862,0.000633551855571568
b3_s17214_h_both_fp64,3,17214,h_both,selected,V1,0.0023609653644874164,0.002360965364487417,0.002360965358093381
b3_s17214_h_both_fp64,3,17214,h_both,selected,V2,0.0011659485288978955,0.0011659485288979064,0.0011659485753625631
b3_s17214_h_both_fp64,3,17214,h_both,selected,V3,0.008870925087658348,0.008870925087658346,0.008870923891663551
b3_s17214_h_both_fp64,3,17214,h_both,selected,V4,0.0027970672281422853,0.0027970672281423187,0.002797066932544112
b3_s17214_h_both_fp64,3,17214,h_both,median,V1,0.04792853765518915,0.047928537655189285,0.04792854189872742
b3_s17214_h_both_fp64,3,17214,h_both,median,V2,0.14306232756705484,0.1430623275670551,0.14306233823299408
b3_s17214_h_both_fp64,3,17214,h_both,median,V3,0.0465410276325712,0.0465410276325713,0.04654102772474289
b3_s17214_h_both_fp64,3,17214,h_both,median,V4,0.21767342078339932,0.21767342078339968,0.2176734209060669
b3_s17214_h_both_fp64,3,17214,h_both,oracle_support,V1,8.212898296515637e-05,8.212898296515653e-05,8.212892134906724e-05
b3_s17214_h_both_fp64,3,17214,h_both,oracle_support,V2,0.00017319172461784728,0.0001731917246178474,0.00017319149628747255
b3_s17214_h_both_fp64,3,17214,h_both,oracle_support,V3,8.080084848373565e-05,8.080084848373583e-05,8.080079715000466e-05
b3_s17214_h_both_fp64,3,17214,h_both,oracle_support,V4,0.00024460999474331204,0.00024460999474331226,0.0002446097496431321
b3_s17214_m2_hajek_fp64,3,17214,m2_hajek,selected,V1,0.0017368004839758457,0.0017368004839758465,0.001736800535582006
b3_s17214_m2_hajek_fp64,3,17214,m2_hajek,selected,V2,0.0010896956297504262,0.0010896956297504366,0.001089696423150599
b3_s17214_m2_hajek_fp64,3,17214,m2_hajek,selected,V3,0.00745274258721009,0.00745274258721009,0.007452741730958223
b3_s17214_m2_hajek_fp64,3,17214,m2_hajek,selected,V4,0.0022070159184817383,0.0022070159184817734,0.0022070163395255804
b3_s17214_m2_hajek_fp64,3,17214,m2_hajek,median,V1,0.04797592668444276,0.04797592668444291,0.04797593504190445
b3_s17214_m2_hajek_fp64,3,17214,m2_hajek,median,V2,0.14310498134466879,0.14310498134466904,0.14310498535633087
b3_s17214_m2_hajek_fp64,3,17214,m2_hajek,median,V3,0.0465884857246585,0.04658848572465859,0.046588487923145294
b3_s17214_m2_hajek_fp64,3,17214,m2_hajek,median,V4,0.217712360819536,0.2177123608195364,0.21771234273910522
b3_s17214_m2_hajek_fp64,3,17214,m2_hajek,oracle_support,V1,5.6021456415862195e-05,5.602145641586239e-05,5.6021664931904525e-05
b3_s17214_m2_hajek_fp64,3,17214,m2_hajek,oracle_support,V2,0.0001622304601253212,0.00016223046012532147,0.00016223089187406003
b3_s17214_m2_hajek_fp64,3,17214,m2_hajek,oracle_support,V3,5.447241629798549e-05,5.447241629798557e-05,5.4472649935632944e-05
b3_s17214_m2_hajek_fp64,3,17214,m2_hajek,oracle_support,V4,0.00024552757131497053,0.00024552757131497075,0.0002455278590787202
b3_s17215_h_both_fp64,3,17215,h_both,selected,V1,0.0007972081544750879,0.0007972081544750895,0.0007972083403728902
b3_s17215_h_both_fp64,3,17215,h_both,selected,V2,0.00046934602726279764,0.00046934602726280013,0.00046934597776271403
b3_s17215_h_both_fp64,3,17215,h_both,selected,V3,0.0016619782497107477,0.001661978249710747,0.0016619778471067548
b3_s17215_h_both_fp64,3,17215,h_both,selected,V4,0.0018378509074750051,0.0018378509074750194,0.0018378512468189
b3_s17215_h_both_fp64,3,17215,h_both,median,V1,0.04800082855524849,0.04800082855524862,0.04800083115696907
b3_s17215_h_both_fp64,3,17215,h_both,median,V2,0.14312739494706261,0.14312739494706284,0.1431274116039276
b3_s17215_h_both_fp64,3,17215,h_both,median,V3,0.04661342388643259,0.04661342388643268,0.0466134250164032
b3_s17215_h_both_fp64,3,17215,h_both,median,V4,0.21773282293417132,0.2177328229341717,0.21773283183574677
b3_s17215_h_both_fp64,3,17215,h_both,oracle_support,V1,6.578884829043924e-05,6.578884829043932e-05,6.578888860531151e-05
b3_s17215_h_both_fp64,3,17215,h_both,oracle_support,V2,0.0001342832709684847,0.00013428327096848483,0.0001342835312243551
b3_s17215_h_both_fp64,3,17215,h_both,oracle_support,V3,6.478986887369078e-05,6.478986887369091e-05,6.478992872871459e-05
b3_s17215_h_both_fp64,3,17215,h_both,oracle_support,V4,0.00018800176320942066,0.00018800176320942074,0.00018800233374349773
b3_s17215_m2_hajek_fp64,3,17215,m2_hajek,selected,V1,0.002934830834344199,0.002934830834344205,0.0029348309617489576
b3_s17215_m2_hajek_fp64,3,17215,m2_hajek,selected,V2,0.0019398716019441065,0.001939871601944131,0.0019398726290091872
b3_s17215_m2_hajek_fp64,3,17215,m2_hajek,selected,V3,0.008319318791417235,0.00831931879141725,0.008319318294525146
b3_s17215_m2_hajek_fp64,3,17215,m2_hajek,selected,V4,0.006606462051903057,0.006606462051903151,0.006606463808566332
b3_s17215_m2_hajek_fp64,3,17215,m2_hajek,median,V1,0.048097444611026226,0.048097444611026365,0.04809744656085968
b3_s17215_m2_hajek_fp64,3,17215,m2_hajek,median,V2,0.14321435684145015,0.1432143568414504,0.1432143747806549
b3_s17215_m2_hajek_fp64,3,17215,m2_hajek,median,V3,0.046710180746499755,0.04671018074649984,0.04671018198132515
b3_s17215_m2_hajek_fp64,3,17215,m2_hajek,median,V4,0.21781221330706185,0.21781221330706224,0.21781222522258759
b3_s17215_m2_hajek_fp64,3,17215,m2_hajek,oracle_support,V1,6.921444833895349e-05,6.921444833895376e-05,6.921460590092465e-05
b3_s17215_m2_hajek_fp64,3,17215,m2_hajek,oracle_support,V2,0.00020394228845998317,0.00020394228845998345,0.00020394299644976854
b3_s17215_m2_hajek_fp64,3,17215,m2_hajek,oracle_support,V3,6.72494658793377e-05,6.724946587933784e-05,6.724964623572305e-05
b3_s17215_m2_hajek_fp64,3,17215,m2_hajek,oracle_support,V4,0.0003096060221072959,0.0003096060221072962,0.0003096067812293768
b3_s17216_h_both_fp64,3,17216,h_both,selected,V1,0.0009198873198603125,0.0009198873198603118,0.0009198879706673324
b3_s17216_h_both_fp64,3,17216,h_both,selected,V2,0.00019338067917741504,0.00019338067917741594,0.00019338105630595237
b3_s17216_h_both_fp64,3,17216,h_both,selected,V3,0.00031549274718932604,0.00031549274718932604,0.00031549306004308164
b3_s17216_h_both_fp64,3,17216,h_both,selected,V4,0.0008806111038379667,0.0008806111038379613,0.0008806107798591256
b3_s17216_h_both_fp64,3,17216,h_both,median,V1,0.047947030333260914,0.04794703033326106,0.047947030514478683
b3_s17216_h_both_fp64,3,17216,h_both,median,V2,0.14307897240216505,0.14307897240216527,0.1430789828300476
b3_s17216_h_both_fp64,3,17216,h_both,median,V3,0.046559547261115906,0.046559547261116,0.04655954986810684
b3_s17216_h_both_fp64,3,17216,h_both,median,V4,0.2176886164006913,0.21768861640069173,0.21768862009048462
b3_s17216_h_both_fp64,3,17216,h_both,oracle_support,V1,0.0001117523600326713,0.00011175236003267134,0.00011175279360031709
b3_s17216_h_both_fp64,3,17216,h_both,oracle_support,V2,0.00011588225001576411,0.00011588225001576414,0.00011588304187171161
b3_s17216_h_both_fp64,3,17216,h_both,oracle_support,V3,0.00011169212629501464,0.00011169212629501454,0.0001116925704991445
b3_s17216_h_both_fp64,3,17216,h_both,oracle_support,V4,0.00011912122122449067,0.00011912122122449051,0.00011912151967408136
b3_s17216_m2_hajek_fp64,3,17216,m2_hajek,selected,V1,0.0008768617812386009,0.0008768617812386009,0.0008768615080043674
b3_s17216_m2_hajek_fp64,3,17216,m2_hajek,selected,V2,0.0002477014004527216,0.0002477014004527236,0.00024770121672190726
b3_s17216_m2_hajek_fp64,3,17216,m2_hajek,selected,V3,0.0002543134422476663,0.00025431344224766665,0.0002543130540288985
b3_s17216_m2_hajek_fp64,3,17216,m2_hajek,selected,V4,0.0015389500716104399,0.0015389500716104412,0.0015389489708468318
b3_s17216_m2_hajek_fp64,3,17216,m2_hajek,median,V1,0.04795777827152309,0.04795777827152322,0.04795778915286064
b3_s17216_m2_hajek_fp64,3,17216,m2_hajek,median,V2,0.14308864637472082,0.14308864637472105,0.1430886685848236
b3_s17216_m2_hajek_fp64,3,17216,m2_hajek,median,V3,0.04657031086298384,0.04657031086298394,0.0465703122317791
b3_s17216_m2_hajek_fp64,3,17216,m2_hajek,median,V4,0.21769744808833963,0.21769744808834002,0.21769747138023376
b3_s17216_m2_hajek_fp64,3,17216,m2_hajek,oracle_support,V1,0.00012195429432986692,0.000121954294329867,0.00012195404997328296
b3_s17216_m2_hajek_fp64,3,17216,m2_hajek,oracle_support,V2,0.0001499004115487282,0.0001499004115487283,0.00014990060299169272
b3_s17216_m2_hajek_fp64,3,17216,m2_hajek,oracle_support,V3,0.00012154670499940569,0.00012154670499940569,0.00012154647993156686
b3_s17216_m2_hajek_fp64,3,17216,m2_hajek,oracle_support,V4,0.00017181786441991935,0.00017181786441991924,0.00017181759176310152
b3_s17217_h_both_fp64,3,17217,h_both,selected,V1,0.0010904124418961672,0.001090412441896172,0.0010904124937951565
b3_s17217_h_both_fp64,3,17217,h_both,selected,V2,0.0010859944004646177,0.00108599440046463,0.0010859948815777898
b3_s17217_h_both_fp64,3,17217,h_both,selected,V3,0.0020091300322148987,0.002009130032214899,0.002009130548685789
b3_s17217_h_both_fp64,3,17217,h_both,selected,V4,0.015040091488623552,0.015040091488623685,0.015040088444948196
b3_s17217_h_both_fp64,3,17217,h_both,median,V1,0.04809660078523257,0.04809660078523271,0.04809660464525223
b3_s17217_h_both_fp64,3,17217,h_both,median,V2,0.14321359733321976,0.14321359733322,0.14321361482143402
b3_s17217_h_both_fp64,3,17217,h_both,median,V3,0.046709335690948886,0.04670933569094898,0.0467093400657177
b3_s17217_h_both_fp64,3,17217,h_both,median,V4,0.21781151992702402,0.21781151992702438,0.2178114950656891
b3_s17217_h_both_fp64,3,17217,h_both,oracle_support,V1,0.00010292715465754286,0.00010292715465754296,0.00010292678780388087
b3_s17217_h_both_fp64,3,17217,h_both,oracle_support,V2,0.00010177577283494889,0.00010177577283494885,0.00010177587682846934
b3_s17217_h_both_fp64,3,17217,h_both,oracle_support,V3,0.00010294394736411127,0.00010294394736411117,0.00010294360981788486
b3_s17217_h_both_fp64,3,17217,h_both,oracle_support,V4,0.00010087277237030894,0.00010087277237030878,0.00010087255213875324
b3_s17217_m2_hajek_fp64,3,17217,m2_hajek,selected,V1,0.0014276930263760871,0.001427693026376095,0.0014276937581598759
b3_s17217_m2_hajek_fp64,3,17217,m2_hajek,selected,V2,0.0011361150735322426,0.001136115073532257,0.0011361176148056984
b3_s17217_m2_hajek_fp64,3,17217,m2_hajek,selected,V3,0.00036985899446206324,0.0003698589944620638,0.00036985918995924294
b3_s17217_m2_hajek_fp64,3,17217,m2_hajek,selected,V4,0.01739888459521472,0.0173988845952149,0.017398888245224953
b3_s17217_m2_hajek_fp64,3,17217,m2_hajek,median,V1,0.04798265146580544,0.047982651465805576,0.047982655465602875
b3_s17217_m2_hajek_fp64,3,17217,m2_hajek,median,V2,0.14311103416603407,0.1431110341660343,0.14311105012893677
b3_s17217_m2_hajek_fp64,3,17217,m2_hajek,median,V3,0.04659522030644258,0.046595220306442656,0.04659522324800491
b3_s17217_m2_hajek_fp64,3,17217,m2_hajek,median,V4,0.2177178866391908,0.2177178866391912,0.21771787106990814
b3_s17217_m2_hajek_fp64,3,17217,m2_hajek,oracle_support,V1,0.00011811883840148354,0.0001181188384014837,0.00011811983131337911
b3_s17217_m2_hajek_fp64,3,17217,m2_hajek,oracle_support,V2,0.000222140244846437,0.00022214024484643716,0.00022214175260160118
b3_s17217_m2_hajek_fp64,3,17217,m2_hajek,oracle_support,V3,0.00011660170401481727,0.00011660170401481733,0.00011660272866720334
b3_s17217_m2_hajek_fp64,3,17217,m2_hajek,oracle_support,V4,0.00030372167726860346,0.0003037216772686035,0.00030372285982593894
b3_s17218_h_both_fp64,3,17218,h_both,selected,V1,0.004090961260493737,0.004090961260493759,0.004090962000191212
b3_s17218_h_both_fp64,3,17218,h_both,selected,V2,0.0014611918679745925,0.0014611918679746292,0.00146119249984622
b3_s17218_h_both_fp64,3,17218,h_both,selected,V3,0.016293975638856015,0.01629397563885602,0.016293976455926895
b3_s17218_h_both_fp64,3,17218,h_both,selected,V4,0.02409274711278164,0.02409274711278197,0.024092748761177063
b3_s17218_h_both_fp64,3,17218,h_both,median,V1,0.04793078134731299,0.04793078134731313,0.04793078824877739
b3_s17218_h_both_fp64,3,17218,h_both,median,V2,0.1430643470628409,0.14306434706284119,0.14306436479091644
b3_s17218_h_both_fp64,3,17218,h_both,median,V3,0.0465432745945602,0.0465432745945603,0.04654327780008316
b3_s17218_h_both_fp64,3,17218,h_both,median,V4,0.217675264447508,0.2176752644475084,0.21767526865005493
b3_s17218_h_both_fp64,3,17218,h_both,oracle_support,V1,0.00016616047897905214,0.00016616047897905251,0.0001661602727835998
b3_s17218_h_both_fp64,3,17218,h_both,oracle_support,V2,0.00034936959797335116,0.0003493695979733516,0.00034936959855258465
b3_s17218_h_both_fp64,3,17218,h_both,oracle_support,V3,0.0001634884053753925,0.00016348840537539278,0.0001634882064536214
b3_s17218_h_both_fp64,3,17218,h_both,oracle_support,V4,0.0004930560070613496,0.0004930560070613501,0.0004930564318783581
b3_s17218_m2_hajek_fp64,3,17218,m2_hajek,selected,V1,0.004189342101046664,0.004189342101046676,0.004189342726022005
b3_s17218_m2_hajek_fp64,3,17218,m2_hajek,selected,V2,0.0012330567939601782,0.0012330567939602061,0.0012330565368756652
b3_s17218_m2_hajek_fp64,3,17218,m2_hajek,selected,V3,0.021784011158502217,0.02178401115850221,0.02178400568664074
b3_s17218_m2_hajek_fp64,3,17218,m2_hajek,selected,V4,0.015089932455529321,0.01508993245552953,0.015089927241206169
b3_s17218_m2_hajek_fp64,3,17218,m2_hajek,median,V1,0.04795345753350799,0.047953457533508125,0.04795346036553383
b3_s17218_m2_hajek_fp64,3,17218,m2_hajek,median,V2,0.1430847573775979,0.14308475737759813,0.14308476448059082
b3_s17218_m2_hajek_fp64,3,17218,m2_hajek,median,V3,0.04656598382810183,0.04656598382810191,0.046565987169742584
b3_s17218_m2_hajek_fp64,3,17218,m2_hajek,median,V4,0.21769389769498712,0.21769389769498748,0.21769389510154724
b3_s17218_m2_hajek_fp64,3,17218,m2_hajek,oracle_support,V1,0.00034332748809145434,0.00034332748809145526,0.0003433279343880713
b3_s17218_m2_hajek_fp64,3,17218,m2_hajek,oracle_support,V2,0.0009135481027916058,0.0009135481027916072,0.0009135486907325685
b3_s17218_m2_hajek_fp64,3,17218,m2_hajek,oracle_support,V3,0.0003350109181457725,0.0003350109181457732,0.00033501136931590736
b3_s17218_m2_hajek_fp64,3,17218,m2_hajek,oracle_support,V4,0.0013607581159392867,0.0013607581159392884,0.001360758556984365
b3_s17219_h_both_fp64,3,17219,h_both,selected,V1,0.0020021815612400007,0.002002181561240002,0.002002181950956583
b3_s17219_h_both_fp64,3,17219,h_both,selected,V2,0.0008538398604494149,0.0008538398604494242,0.0008538414258509874
b3_s17219_h_both_fp64,3,17219,h_both,selected,V3,0.005800407164635935,0.005800407164635936,0.005800403188914061
b3_s17219_h_both_fp64,3,17219,h_both,selected,V4,0.0017999823369929178,0.0017999823369929488,0.0017999842530116439
b3_s17219_h_both_fp64,3,17219,h_both,median,V1,0.04824713186026798,0.04824713186026811,0.04824713617563248
b3_s17219_h_both_fp64,3,17219,h_both,median,V2,0.14334908689904707,0.1433490868990473,0.14334909617900848
b3_s17219_h_both_fp64,3,17219,h_both,median,V3,0.0468600861438184,0.04686008614381849,0.04686008766293526
b3_s17219_h_both_fp64,3,17219,h_both,median,V4,0.21793521280687173,0.2179352128068721,0.2179352194070816
b3_s17219_h_both_fp64,3,17219,h_both,oracle_support,V1,2.8903700177150594e-05,2.8903700177150662e-05,2.8903656129841693e-05
b3_s17219_h_both_fp64,3,17219,h_both,oracle_support,V2,5.347928164985268e-05,5.34792816498527e-05,5.347951446310617e-05
b3_s17219_h_both_fp64,3,17219,h_both,oracle_support,V3,2.8545269532932356e-05,2.8545269532932352e-05,2.854524973372463e-05
b3_s17219_h_both_fp64,3,17219,h_both,oracle_support,V4,7.275330617682913e-05,7.275330617682913e-05,7.275336974998936e-05
b3_s17219_m2_hajek_fp64,3,17219,m2_hajek,selected,V1,0.0008593291690949528,0.0008593291690949606,0.0008593295933678746
b3_s17219_m2_hajek_fp64,3,17219,m2_hajek,selected,V2,0.0009194157645524647,0.0009194157645524767,0.0009194172453135252
b3_s17219_m2_hajek_fp64,3,17219,m2_hajek,selected,V3,0.000351232104364936,0.00035123210436493904,0.00035123221459798515
b3_s17219_m2_hajek_fp64,3,17219,m2_hajek,selected,V4,0.00939350937220225,0.009393509372202345,0.009393509477376938
b3_s17219_m2_hajek_fp64,3,17219,m2_hajek,median,V1,0.048092596985047,0.04809259698504714,0.04809259995818138
b3_s17219_m2_hajek_fp64,3,17219,m2_hajek,median,V2,0.1432099936045632,0.14320999360456346,0.1432100087404251
b3_s17219_m2_hajek_fp64,3,17219,m2_hajek,median,V3,0.04670532605578862,0.04670532605578872,0.046705327928066254
b3_s17219_m2_hajek_fp64,3,17219,m2_hajek,median,V4,0.21780822996463473,0.21780822996463509,0.21780824661254883
b3_s17219_m2_hajek_fp64,3,17219,m2_hajek,oracle_support,V1,0.0002250029066798037,0.00022500290667980383,0.0002250027609989047
b3_s17219_m2_hajek_fp64,3,17219,m2_hajek,oracle_support,V2,0.0003277072063429265,0.00032770720634292674,0.00032770787947811186
b3_s17219_m2_hajek_fp64,3,17219,m2_hajek,oracle_support,V3,0.0002235049820698355,0.00022350498206983547,0.0002235048305010423
b3_s17219_m2_hajek_fp64,3,17219,m2_hajek,oracle_support,V4,0.0004082556642881361,0.00040825566428813616,0.00040825584437698126


==> anc/tables/selector_score_gaps.csv <==
block,seed,method,n,minimum_loss,minimum_se,ceiling,best_all_fold_true_loss,gap,relative_excess,true_candidate_count,best_true_threshold,selected_threshold,selected_size,source
1,17010,m2_hajek,1081,0.00013273840841446346,1.214544183145492e-05,0.00014488385124591837,0.0006571042641442041,0.0005122204128982857,3.535386507837021,7,0.03162277660168379,0.005623413251903491,9,selector_evidence/experiments/EXP-0026-r1-truth-free-selector/selection/b1_s17010_m2_hajek_fp64.json
1,17011,m2_hajek,1099,6.580467162173568e-05,1.3523967378123888e-05,7.932863999985957e-05,0.0008815837152993884,0.0008022550752995289,10.11305721743054,7,0.03162277660168379,0.004216965034285823,11,selector_evidence/experiments/EXP-0026-r1-truth-free-selector/selection/b1_s17011_m2_hajek_fp64.json
1,17012,m2_hajek,1090,0.00010120082582202759,2.186055991895994e-05,0.00012306138674098753,0.0017175564492969827,0.0015944950625559951,12.956907969125977,6,0.042169650342858224,0.01778279410038923,9,selector_evidence/experiments/EXP-0026-r1-truth-free-selector/selection/b1_s17012_m2_hajek_fp64.json
1,17013,m2_hajek,1084,5.045678556559929e-05,1.401876665831287e-05,6.447555322391216e-05,0.0002593173351948653,0.00019484178197095315,3.0219481994098163,8,0.023713737056616554,0.007498942093324558,7,selector_evidence/experiments/EXP-0026-r1-truth-free-selector/selection/b1_s17013_m2_hajek_fp64.json
1,17014,m2_hajek,1083,0.00016708296327691942,2.4674225030033122e-05,0.00019175718930695255,0.005608118262840682,0.005416361073533729,28.245934836182688,1,0.1,0.01778279410038923,10,selector_evidence/experiments/EXP-0026-r1-truth-free-selector/selection/b1_s17014_m2_hajek_fp64.json
1,17015,m2_hajek,1111,4.403124980770522e-05,5.144922262148184e-06,4.917617306985341e-05,0.0010321395201958105,0.0009829633471259572,19.988610047587166,7,0.03162277660168379,0.01,9,selector_evidence/experiments/EXP-0026-r1-truth-free-selector/selection/b1_s17015_m2_hajek_fp64.json
1,17016,m2_hajek,1088,9.68798921187592e-05,1.546316678544872e-05,0.00011234305990420791,0.0008614505023963934,0.0007491074424921855,6.668034884673165,6,0.042169650342858224,0.01333521432163324,7,selector_evidence/experiments/EXP-0026-r1-truth-free-selector/selection/b1_s17016_m2_hajek_fp64.json
1,17017,m2_hajek,1081,5.943657528938428e-05,1.648890550882674e-05,7.592548179821102e-05,0.001314734010800286,0.0012388085290020749,16.316110213096653,6,0.042169650342858224,0.01,10,selector_evidence/experiments/EXP-0026-r1-truth-free-selector/selection/b1_s17017_m2_hajek_fp64.json
1,17018,m2_hajek,1101,0.00012229779410662323,5.0445021096570755e-05,0.000172742816203194,0.00992258715073109,0.009749844334527896,56.441388121514386,2,0.1,0.023713737056616554,10,selector_evidence/experiments/EXP-0026-r1-truth-free-selector/selection/b1_s17018_m2_hajek_fp64.json
1,17019,m2_hajek,1096,4.2141618402305494e-05,9.803283904366176e-06,5.194490330667167e-05,0.0005790578542687728,0.0005271129509621011,10.147539362045555,6,0.042169650342858224,0.005623413251903491,9,selector_evidence/experiments/EXP-0026-r1-truth-free-selector/selection/b1_s17019_m2_hajek_fp64.json
1,17010,h_both,1081,0.00012257033302400704,2.358056233363113e-05,0.00014615089635763818,0.000633496757248184,0.0004873458608905458,3.334538980164633,7,0.03162277660168379,0.01333521432163324,6,selector_evidence/experiments/EXP-0026-r1-truth-free-selector/selection/b1_s17010_h_both_fp64.json
1,17011,h_both,1099,4.7433559049639614e-05,7.5973563657289924e-06,5.503091641536861e-05,0.0010743403379117804,0.0010193094214964117,18.52248677457508,6,0.042169650342858224,0.01,8,selector_evidence/experiments/EXP-0026-r1-truth-free-selector/selection/b1_s17011_h_both_fp64.json
1,17012,h_both,1090,8.454567389208116e-05,1.501640709729524e-05,9.95620819893764e-05,0.0012958812728868607,0.0011963191908974844,12.015811310827505,6,0.042169650342858224,0.01333521432163324,7,selector_evidence/experiments/EXP-0026-r1-truth-free-selector/selection/b1_s17012_h_both_fp64.json
1,17013,h_both,1084,5.5144499383301976e-05,1.549386161379162e-05,7.06383619970936e-05,0.00037132004780997605,0.00030068168581288247,4.256634459123698,7,0.03162277660168379,0.004216965034285823,10,selector_evidence/experiments/EXP-0026-r1-truth-free-selector/selection/b1_s17013_h_both_fp64.json
1,17014,h_both,1083,8.442459127109868e-05,2.1269338402063515e-05,0.0001056939306731622,0.002057111510283898,0.0019514175796107357,18.462910473498358,4,0.05623413251903491,0.01,9,selector_evidence/experiments/EXP-0026-r1-truth-free-selector/selection/b1_s17014_h_both_fp64.json
1,17015,h_both,1111,4.4306599850829746e-05,1.1954765440436416e-05,5.626136629126617e-05,0.0015537332794906282,0.001497471913199362,26.61634460576235,5,0.05623413251903491,0.007498942093324558,7,selector_evidence/experiments/EXP-0026-r1-truth-free-selector/selection/b1_s17015_h_both_fp64.json
1,17016,h_both,1088,7.938427393047329e-05,1.2272402163619311e-05,9.165667709409259e-05,0.000955912730564422,0.0008642560534703294,9.429275431653544,5,0.05623413251903491,0.01,9,selector_evidence/experiments/EXP-0026-r1-truth-free-selector/selection/b1_s17016_h_both_fp64.json
1,17017,h_both,1081,5.9078087078904484e-05,8.734221488733654e-06,6.781230956763813e-05,0.001086776390405513,0.0010189640808378748,15.026240624079144,6,0.042169650342858224,0.0031622776601683794,12,selector_evidence/experiments/EXP-0026-r1-truth-free-selector/selection/b1_s17017_h_both_fp64.json
1,17018,h_both,1101,9.699812445063819e-05,2.361017958742493e-05,0.00012060830503806311,0.0011018470292630982,0.0009812387242250351,8.135747566598862,6,0.042169650342858224,0.005623413251903491,9,selector_evidence/experiments/EXP-0026-r1-truth-free-selector/selection/b1_s17018_h_both_fp64.json
1,17019,h_both,1096,4.661539444146191e-05,6.156401056944162e-06,5.277179649840607e-05,0.00046030586734277545,0.00040753407084436936,7.722573379829481,7,0.03162277660168379,0.005623413251903491,10,selector_evidence/experiments/EXP-0026-r1-truth-free-selector/selection/b1_s17019_h_both_fp64.json
2,17110,m2_hajek,1113,3.636501480256533e-05,6.742817316573483e-06,4.3107833119138814e-05,0.0010686192530021616,0.0010255114198830227,23.78944487997753,7,0.03162277660168379,0.01333521432163324,6,selector_evidence/experiments/EXP-0026-r1-truth-free-selector/selection/b2_s17110_m2_hajek_fp64.json
2,17111,m2_hajek,1130,3.7724946032952666e-05,4.745636279044824e-06,4.247058331199749e-05,0.0005179201715543957,0.0004754495882423982,11.194797696788138,7,0.03162277660168379,0.007498942093324558,9,selector_evidence/experiments/EXP-0026-r1-truth-free-selector/selection/b2_s17111_m2_hajek_fp64.json
2,17112,m2_hajek,1099,0.00018933020978662593,0.00011712209253688997,0.0003064523033235159,0.0008096842338403471,0.0005032319305168312,1.6421215473312292,6,0.042169650342858224,0.007498942093324558,9,selector_evidence/experiments/EXP-0026-r1-truth-free-selector/selection/b2_s17112_m2_hajek_fp64.json
2,17113,m2_hajek,1104,8.296349231695811e-05,7.74324987306619e-06,9.07067431900243e-05,0.0011499934427577402,0.0010592866995677158,11.67814720619595,4,0.07498942093324558,0.01,11,selector_evidence/experiments/EXP-0026-r1-truth-free-selector/selection/b2_s17113_m2_hajek_fp64.json
2,17114,m2_hajek,1112,4.1413677899854264e-05,5.819718497638398e-06,4.7233397397492666e-05,0.0006699725852629728,0.0006227391878654801,13.184298021690422,4,0.07498942093324558,0.007498942093324558,7,selector_evidence/experiments/EXP-0026-r1-truth-free-selector/selection/b2_s17114_m2_hajek_fp64.json
2,17115,m2_hajek,1129,9.428629365092198e-05,1.6588842620531188e-05,0.00011087513727145315,0.0005949323226860003,0.0004840571854145471,4.365786571514591,7,0.03162277660168379,0.007498942093324558,10,selector_evidence/experiments/EXP-0026-r1-truth-free-selector/selection/b2_s17115_m2_hajek_fp64.json
2,17116,m2_hajek,1145,4.7558239614619725e-05,7.017448297708754e-06,5.457568891232848e-05,0.00024059035416827871,0.00018601466525595023,3.408379609367241,8,0.023713737056616554,0.007498942093324558,8,selector_evidence/experiments/EXP-0026-r1-truth-free-selector/selection/b2_s17116_m2_hajek_fp64.json
2,17117,m2_hajek,1112,4.150251992222075e-05,7.820587615186267e-06,4.9323108537407023e-05,0.0004067683981590592,0.0003574452896216522,7.247014639204319,7,0.03162277660168379,0.01,10,selector_evidence/experiments/EXP-0026-r1-truth-free-selector/selection/b2_s17117_m2_hajek_fp64.json
2,17118,m2_hajek,1083,8.965446859434534e-05,2.1725573217304063e-05,0.0001113800428116494,0.00024235473828611057,0.00013097469547446118,1.1759260651025925,7,0.03162277660168379,0.01,8,selector_evidence/experiments/EXP-0026-r1-truth-free-selector/selection/b2_s17118_m2_hajek_fp64.json
2,17119,m2_hajek,1109,6.375146513186211e-05,1.7341594593920407e-05,8.109306072578252e-05,0.0002846476374691601,0.00020355457674337758,2.5101355766025484,9,0.01778279410038923,0.007498942093324558,8,selector_evidence/experiments/EXP-0026-r1-truth-free-selector/selection/b2_s17119_m2_hajek_fp64.json
2,17110,h_both,1113,6.933103814580423e-05,1.554073286048111e-05,8.487177200628534e-05,0.0009996263562216136,0.0009147545842153283,10.778078065196805,7,0.03162277660168379,0.01333521432163324,6,selector_evidence/experiments/EXP-0026-r1-truth-free-selector/selection/b2_s17110_h_both_fp64.json
2,17111,h_both,1130,3.810758470269442e-05,6.503282155938195e-06,4.4610867858632616e-05,0.0007078453664492912,0.0006632344985906585,14.867105941367972,7,0.03162277660168379,0.005623413251903491,12,selector_evidence/experiments/EXP-0026-r1-truth-free-selector/selection/b2_s17111_h_both_fp64.json
2,17112,h_both,1099,0.0001577084558464436,0.00010233233570508542,0.00026004079255152903,0.0013907620091922709,0.001130721216640742,4.348245540809452,5,0.05623413251903491,0.01333521432163324,6,selector_evidence/experiments/EXP-0026-r1-truth-free-selector/selection/b2_s17112_h_both_fp64.json
2,17113,h_both,1104,6.650437253343639e-05,1.3656561764862558e-05,8.016093529829894e-05,0.002386283082835548,0.002306122147537249,28.76865319691681,4,0.07498942093324558,0.007498942093324558,12,selector_evidence/experiments/EXP-0026-r1-truth-free-selector/selection/b2_s17113_h_both_fp64.json
2,17114,h_both,1112,4.393346503586967e-05,1.2112648042594098e-05,5.604611407846377e-05,0.0008157281065866562,0.0007596819925081925,13.554588127994894,5,0.05623413251903491,0.005623413251903491,8,selector_evidence/experiments/EXP-0026-r1-truth-free-selector/selection/b2_s17114_h_both_fp64.json
2,17115,h_both,1129,5.386648188868217e-05,8.244784347133596e-06,6.211126723581577e-05,0.0005023391023301268,0.000440227835094311,7.087729081793046,7,0.03162277660168379,0.005623413251903491,12,selector_evidence/experiments/EXP-0026-r1-truth-free-selector/selection/b2_s17115_h_both_fp64.json
2,17116,h_both,1145,3.854973337711538e-05,6.278687268911589e-06,4.482842164602697e-05,0.00019248111074496877,0.0001476526890989418,3.293729372513562,8,0.023713737056616554,0.005623413251903491,8,selector_evidence/experiments/EXP-0026-r1-truth-free-selector/selection/b2_s17116_h_both_fp64.json
2,17117,h_both,1112,5.5438813327920394e-05,1.0956888034850251e-05,6.639570236277064e-05,0.000591925938171384,0.0005255302358086134,7.915124279237815,7,0.03162277660168379,0.007498942093324558,10,selector_evidence/experiments/EXP-0026-r1-truth-free-selector/selection/b2_s17117_h_both_fp64.json
2,17118,h_both,1083,7.649029475837313e-05,1.044401371139186e-05,8.693430946976498e-05,0.00017734197580631498,9.040766633655e-05,1.0399538098130638,9,0.01778279410038923,0.007498942093324558,11,selector_evidence/experiments/EXP-0026-r1-truth-free-selector/selection/b2_s17118_h_both_fp64.json
2,17119,h_both,1109,5.6426301428468996e-05,1.4117210871506284e-05,7.054351329997527e-05,0.000391778098631965,0.00032123458533198974,4.553708346875068,9,0.01778279410038923,0.007498942093324558,9,selector_evidence/experiments/EXP-0026-r1-truth-free-selector/selection/b2_s17119_h_both_fp64.json
3,17210,m2_hajek,1096,2.2117957692672105e-05,3.2160041211399496e-06,2.5333962813812055e-05,0.00029506564541717685,0.0002697316826033648,10.647038703960964,9,0.023713737056616554,0.0023713737056616554,8,selector_evidence/experiments/EXP-0027-r1-selector-new-trajectory/selection/b3_s17210_m2_hajek_fp64.json
3,17211,m2_hajek,1118,3.6670469019839764e-05,4.4061722887706235e-06,4.107664230861039e-05,0.0012642748663522737,0.0012231982240436634,29.778437459754578,7,0.042169650342858224,0.01333521432163324,11,selector_evidence/experiments/EXP-0027-r1-selector-new-trajectory/selection/b3_s17211_m2_hajek_fp64.json
3,17212,m2_hajek,1106,2.6719115566392372e-05,6.434865186115284e-06,3.315398175250766e-05,0.0004364142195251141,0.00040326023777260647,12.16325208787645,8,0.03162277660168379,0.004216965034285823,10,selector_evidence/experiments/EXP-0027-r1-selector-new-trajectory/selection/b3_s17212_m2_hajek_fp64.json
3,17213,m2_hajek,1139,2.7657935734620546e-05,3.6868671506499464e-06,3.1344803885270495e-05,0.0003445482818113488,0.0003132034779260783,9.99219772031365,8,0.03162277660168379,0.005623413251903491,11,selector_evidence/experiments/EXP-0027-r1-selector-new-trajectory/selection/b3_s17213_m2_hajek_fp64.json
3,17214,m2_hajek,1103,3.3131355572188675e-05,4.6471878462262725e-06,3.777854441841495e-05,0.0003688526220319067,0.00033107407761349175,8.7635477414559,9,0.01778279410038923,0.01333521432163324,11,selector_evidence/experiments/EXP-0027-r1-selector-new-trajectory/selection/b3_s17214_m2_hajek_fp64.json
3,17215,m2_hajek,1119,3.686392132380225e-05,8.604758310259645e-06,4.54686806340619e-05,0.0006331228412656536,0.0005876541606315916,12.924372390769635,8,0.03162277660168379,0.01778279410038923,10,selector_evidence/experiments/EXP-0027-r1-selector-new-trajectory/selection/b3_s17215_m2_hajek_fp64.json
3,17216,m2_hajek,1123,2.1631942196488374e-05,4.582751033531882e-06,2.6214694230020255e-05,0.00016987609757071416,0.0001436614033406939,5.4801861154717315,9,0.023713737056616554,0.004216965034285823,8,selector_evidence/experiments/EXP-0027-r1-selector-new-trajectory/selection/b3_s17216_m2_hajek_fp64.json
3,17217,m2_hajek,1090,4.470626284196215e-05,5.699665033169451e-06,5.0405928875131606e-05,0.00031718071048454806,0.00026677478160941646,5.292527834776855,9,0.023713737056616554,0.005623413251903491,11,selector_evidence/experiments/EXP-0027-r1-selector-new-trajectory/selection/b3_s17217_m2_hajek_fp64.json
3,17218,m2_hajek,1130,5.7449292118939144e-05,1.0722445394310443e-05,6.817173851324959e-05,0.0044481246043027115,0.004379952865789462,64.24880692954885,5,0.07498942093324558,0.01,11,selector_evidence/experiments/EXP-0027-r1-selector-new-trajectory/selection/b3_s17218_m2_hajek_fp64.json
3,17219,m2_hajek,1104,5.4592446463605054e-05,1.3371096714113663e-05,6.796354417771871e-05,0.0009241227257728443,0.0008561591815951255,12.59732981782622,9,0.023713737056616554,0.005623413251903491,8,selector_evidence/experiments/EXP-0027-r1-selector-new-trajectory/selection/b3_s17219_m2_hajek_fp64.json
3,17210,h_both,1096,2.0979613377483334e-05,3.973180564262656e-06,2.495279494174599e-05,0.0002253290139926217,0.0002003762190508757,8.030211425961209,9,0.023713737056616554,0.0023713737056616554,11,selector_evidence/experiments/EXP-0027-r1-selector-new-trajectory/selection/b3_s17210_h_both_fp64.json
3,17211,h_both,1118,3.2389320644215455e-05,4.384759588625454e-06,3.677408123284091e-05,0.0015828346547836927,0.001546060573550852,42.042126457537435,7,0.042169650342858224,0.01333521432163324,12,selector_evidence/experiments/EXP-0027-r1-selector-new-trajectory/selection/b3_s17211_h_both_fp64.json
3,17212,h_both,1106,2.019711753986366e-05,5.412764205978491e-06,2.560988274584215e-05,0.0004577968719705553,0.00043218698922471314,16.87578945650894,8,0.03162277660168379,0.004216965034285823,11,selector_evidence/experiments/EXP-0027-r1-selector-new-trajectory/selection/b3_s17212_h_both_fp64.json
3,17213,h_both,1139,2.1430394023126592e-05,2.2736392921189484e-06,2.370403431524554e-05,0.0004537813903761624,0.0004300773560609168,18.14363539730059,8,0.03162277660168379,0.007498942093324558,9,selector_evidence/experiments/EXP-0027-r1-selector-new-trajectory/selection/b3_s17213_h_both_fp64.json
3,17214,h_both,1103,2.851967452144435e-05,2.5783693198954014e-06,3.1098044841339754e-05,0.00063387475632586,0.0006027767114845202,19.383106383692244,8,0.023713737056616554,0.0023713737056616554,12,selector_evidence/experiments/EXP-0027-r1-selector-new-trajectory/selection/b3_s17214_h_both_fp64.json
3,17215,h_both,1119,3.130307987337367e-05,6.995983774793027e-06,3.82990646481667e-05,0.00028379517045815913,0.00024549610580999244,6.40997653768403,11,0.01333521432163324,0.004216965034285823,10,selector_evidence/experiments/EXP-0027-r1-selector-new-trajectory/selection/b3_s17215_h_both_fp64.json
3,17216,h_both,1123,1.6558996669680732e-05,1.962018541137777e-06,1.852101621081851e-05,0.00014739255322236856,0.00012887153701155005,6.958124518905907,11,0.01333521432163324,0.004216965034285823,8,selector_evidence/experiments/EXP-0027-r1-selector-new-trajectory/selection/b3_s17216_h_both_fp64.json
3,17217,h_both,1090,3.518767250479653e-05,5.3327121103645815e-06,4.052038561516111e-05,0.00038017538093961455,0.00033965499532445344,8.382323864098867,8,0.03162277660168379,0.004216965034285823,11,selector_evidence/experiments/EXP-0027-r1-selector-new-trajectory/selection/b3_s17217_h_both_fp64.json
3,17218,h_both,1130,3.363543701355434e-05,4.349390969787794e-06,3.798482898334214e-05,0.0018476344660539143,0.0018096496370705723,47.64137908490192,7,0.042169650342858224,0.007498942093324558,11,selector_evidence/experiments/EXP-0027-r1-selector-new-trajectory/selection/b3_s17218_h_both_fp64.json
3,17219,h_both,1104,3.4816675319459594e-05,2.8642164892010594e-06,3.768089280866066e-05,0.000540128301702203,0.0005024474088935423,13.33427558218734,9,0.023713737056616554,0.005623413251903491,11,selector_evidence/experiments/EXP-0027-r1-selector-new-trajectory/selection/b3_s17219_h_both_fp64.json

